Topological superconductivity in a Hubbard model for twisted bilayer cuprates

We investigate the emergence of nontrivial topology in a twisted cuprate bilayer described by the Hubbard model in the weak-interaction regime. Our results show that the topological character depends sensitively on the doping level. For $U/t=3.85$, the Chern number assumes a value of $\pm 8$ in the electron-doped case, whereas it vanishes (0) in the hole-doped regime. The presence of nontrivial topology is further supported by an analysis the associated edge states and their chirality in a finite-width geometry, while keeping full correlations.

==> anc/data/Chern_U385.tsv <==
mu	Chern	mu_ave	Omega
1.105	-4.6308059609145856e-15	0.9798010073	-1.882336783
1.25	1.1351289685990196e-14	0.99569407	-2.012364896  
1.35	2.429906426256118e-09	1.008938698	-2.105071525
1.375	-1.3082285477139521e-14	1.01277899	-2.128649425
1.39	0.0003443347837311389	1.01521488	-2.142875982
1.395	-7.999447523979085	1.016048508	-2.147631655
1.4	-8.000000000000004	1.016890324	-2.152394088
1.415	-8.00000000000001	1.019459384	-2.166721717
1.425	-8.000000000000014	1.021206717	-2.176306831
1.43	-8.00000000000001	1.022083815	-2.181109352
1.485	-8.000000000000021	1.032102574	-2.234368502
1.55	-8.000000000000027	1.04456413	-2.298309964
1.625	-8.000000000000028	1.060230225	-2.373436591
1.7	-7.999999999999998	1.078260717	-2.450127744
1.8	-8.00000000000003	1.105841834	-2.555214379
1.9	-8.000000000000025	1.132989569	-2.663700566
2	-7.999999999999886	1.158387954	-2.775325869
2.025	-8.000000000000028	1.164498882	-2.803689954


==> anc/data/berry_U385_mu158_nk200.tsv <==
5.49718257e-05	4.69674457e-05	1.67067191e-05	-6.50585061e-06	-7.70893206e-06	-4.36638931e-06	-2.12688292e-06	-9.59408152e-07	-3.66654399e-07	-5.82827648e-08	1.0771073e-07	1.99361993e-07	2.49536961e-07	2.7394181e-07	2.79261805e-07	2.6658315e-07	2.32134134e-07	1.65465521e-07	4.25464478e-08	-1.97448619e-07	-7.47329975e-07	-2.48944924e-06	-1.23867127e-05	-1.71828267e-05	1.49776021e-05	1.27122528e-06	-1.65809297e-06	-3.60203484e-06	-6.07203308e-06	-9.82715549e-06	-1.58999134e-05	-2.61138988e-05	-4.39023936e-05	-7.57886878e-05	-0.000133286784	-0.000230433568	-0.000357533538	-0.000431609624	-0.000371683921	-0.000245357995	-0.000144260578	-8.40528144e-05	-5.09070725e-05	-3.26275324e-05	-2.22967064e-05	-1.63252119e-05	-1.29041611e-05	-1.11840788e-05	-1.05307314e-05	-1.03870036e-05	-1.06233237e-05	-1.12091414e-05	-1.20881063e-05	-1.32102337e-05	-1.45374494e-05	-1.60379932e-05	-1.76808023e-05	-1.94312806e-05	-2.12483264e-05	-2.3082579e-05	-2.48760427e-05	-2.65633338e-05	-2.80747234e-05	-2.93409171e-05	-3.02991603e-05	-3.08998751e-05	-3.11127681e-05	-3.09313027e-05	-3.03744314e-05	-2.94834034e-05	-2.83048178e-05	-2.68324998e-05	-2.49294837e-05	-2.26278253e-05	-2.04980922e-05	-1.8694237e-05	-1.69718312e-05	-1.52722905e-05	-1.36322295e-05	-1.20848003e-05	-1.06477966e-05	-9.32835638e-06	-8.12713835e-06	-7.04088391e-06	-6.0639781e-06	-5.18941501e-06	-4.40934793e-06	-3.71531108e-06	-3.09856769e-06	-2.55379672e-06	-2.09152902e-06	-1.72706777e-06	-1.47993021e-06	-1.91259184e-06	-3.67108296e-06	-3.91125862e-08	-4.76902268e-07	-3.81044395e-07	-3.02581485e-07	-2.62726269e-07	-2.62726269e-07	-3.02581485e-07	-3.81044395e-07	-4.76902268e-07	-3.91125863e-08	-3.67108296e-06	-1.91259184e-06	-1.47993021e-06	-1.72706777e-06	-2.09152902e-06	-2.55379672e-06	-3.09856769e-06	-3.71531108e-06	-4.40934793e-06	-5.18941501e-06	-6.0639781e-06	-7.04088391e-06	-8.12713835e-06	-9.32835638e-06	-1.06477966e-05	-1.20848003e-05	-1.36322295e-05	-1.52722905e-05	-1.69718312e-05	-1.8694237e-05	-2.04980922e-05	-2.26278253e-05	-2.49294837e-05	-2.68324998e-05	-2.83048178e-05	-2.94834034e-05	-3.03744314e-05	-3.09313027e-05	-3.11127681e-05	-3.08998751e-05	-3.02991603e-05	-2.93409171e-05	-2.80747234e-05	-2.65633338e-05	-2.48760427e-05	-2.3082579e-05	-2.12483264e-05	-1.94312806e-05	-1.76808023e-05	-1.60379932e-05	-1.45374494e-05	-1.32102337e-05	-1.20881063e-05	-1.12091414e-05	-1.06233237e-05	-1.03870036e-05	-1.05307314e-05	-1.11840788e-05	-1.29041611e-05	-1.63252119e-05	-2.22967064e-05	-3.26275324e-05	-5.09070725e-05	-8.40528144e-05	-0.000144260578	-0.000245357995	-0.000371683921	-0.000431609624	-0.000357533538	-0.000230433568	-0.000133286784	-7.57886878e-05	-4.39023936e-05	-2.61138988e-05	-1.58999134e-05	-9.82715549e-06	-6.07203308e-06	-3.60203484e-06	-1.65809297e-06	1.27122528e-06	1.49776021e-05	-1.71828267e-05	-1.23867127e-05	-2.48944924e-06	-7.47329975e-07	-1.97448619e-07	4.25464479e-08	1.65465521e-07	2.32134134e-07	2.6658315e-07	2.79261805e-07	2.7394181e-07	2.49536961e-07	1.99361993e-07	1.0771073e-07	-5.82827648e-08	-3.66654399e-07	-9.59408152e-07	-2.12688292e-06	-4.36638931e-06	-7.70893206e-06	-6.50585061e-06	1.67067191e-05	4.69674457e-05	5.49718257e-05
4.69674457e-05	4.06634791e-05	1.22280157e-05	-7.34123931e-06	-7.73308121e-06	-4.33514757e-06	-2.10203208e-06	-9.40588476e-07	-3.51641053e-07	-4.58220554e-08	1.18305879e-07	2.08480454e-07	2.57382963e-07	2.8056822e-07	2.8454742e-07	2.70138275e-07	2.33060885e-07	1.61750066e-07	2.93676137e-08	-2.3312628e-07	-8.4701263e-07	-2.79157375e-06	-1.10664794e-05	-1.47727205e-06	7.68564871e-06	5.0786873e-07	-1.79915392e-06	-3.64879527e-06	-6.09765314e-06	-9.84858632e-06	-1.59232735e-05	-2.61428843e-05	-4.39411095e-05	-7.58465929e-05	-0.000133401174	-0.000230761669	-0.000358538777	-0.000433731035	-0.00037418511	-0.000247178014	-0.000145295692	-8.46003139e-05	-5.11981769e-05	-3.27874262e-05	-2.23890276e-05	-1.63838351e-05	-1.29480307e-05	-1.12175197e-05	-1.05525408e-05	-1.04052779e-05	-1.06433356e-05	-1.12324758e-05	-1.21155884e-05	-1.32424618e-05	-1.45748103e-05	-1.60806344e-05	-1.77285969e-05	-1.94837877e-05	-2.13047542e-05	-2.31417632e-05	-2.49364535e-05	-2.66231252e-05	-2.81318295e-05	-2.93931943e-05	-3.03445551e-05	-3.09365881e-05	-3.11393729e-05	-3.09467857e-05	-3.03781702e-05	-2.94753111e-05	-2.82866682e-05	-2.68128309e-05	-2.49263135e-05	-2.26393213e-05	-2.04995603e-05	-1.86862229e-05	-1.69617479e-05	-1.52628917e-05	-1.36244993e-05	-1.2079207e-05	-1.06445543e-05	-9.32751261e-06	-8.12862953e-06	-7.04457466e-06	-6.06968866e-06	-5.19693783e-06	-4.41845294e-06	-3.72574035e-06	-3.11005615e-06	-2.56635719e-06	-2.1060188e-06	-1.74354897e-06	-1.49729257e-06	-1.91575141e-06	-2.82640362e-06	-7.85113768e-08	-4.90227027e-07	-3.96625063e-07	-3.19014823e-07	-2.79465645e-07	-2.79465645e-07	-3.19014823e-07	-3.96625063e-07	-4.90227027e-07	-7.85113768e-08	-2.82640362e-06	-1.91575141e-06	-1.49729257e-06	-1.74354897e-06	-2.1060188e-06	-2.56635719e-06	-3.11005615e-06	-3.72574035e-06	-4.41845294e-06	-5.19693783e-06	-6.06968866e-06	-7.04457466e-06	-8.12862953e-06	-9.32751261e-06	-1.06445543e-05	-1.2079207e-05	-1.36244993e-05	-1.52628917e-05	-1.69617479e-05	-1.86862229e-05	-2.04995603e-05	-2.26393213e-05	-2.49263135e-05	-2.68128309e-05	-2.82866682e-05	-2.94753111e-05	-3.03781702e-05	-3.09467857e-05	-3.11393729e-05	-3.09365881e-05	-3.03445551e-05	-2.93931943e-05	-2.81318295e-05	-2.66231252e-05	-2.49364535e-05	-2.31417632e-05	-2.13047542e-05	-1.94837877e-05	-1.77285969e-05	-1.60806344e-05	-1.45748103e-05	-1.32424618e-05	-1.21155884e-05	-1.12324758e-05	-1.06433356e-05	-1.04052779e-05	-1.05525408e-05	-1.12175197e-05	-1.29480307e-05	-1.63838351e-05	-2.23890276e-05	-3.27874262e-05	-5.11981769e-05	-8.46003139e-05	-0.000145295692	-0.000247178014	-0.00037418511	-0.000433731035	-0.000358538777	-0.000230761669	-0.000133401174	-7.58465929e-05	-4.39411095e-05	-2.61428843e-05	-1.59232735e-05	-9.84858632e-06	-6.09765314e-06	-3.64879527e-06	-1.79915392e-06	5.07868729e-07	7.68564872e-06	-1.47727205e-06	-1.10664794e-05	-2.79157375e-06	-8.4701263e-07	-2.3312628e-07	2.93676138e-08	1.61750066e-07	2.33060885e-07	2.70138275e-07	2.8454742e-07	2.8056822e-07	2.57382963e-07	2.08480454e-07	1.18305879e-07	-4.58220554e-08	-3.51641053e-07	-9.40588476e-07	-2.10203208e-06	-4.33514757e-06	-7.73308121e-06	-7.34123931e-06	1.22280157e-05	4.06634791e-05	4.69674457e-05
1.67067191e-05	1.22280157e-05	-1.58378124e-07	-8.50975984e-06	-7.37513479e-06	-4.1528828e-06	-2.02856513e-06	-9.03213807e-07	-3.26654009e-07	-2.60625694e-08	1.35140455e-07	2.23187353e-07	2.70200438e-07	2.91413958e-07	2.92994172e-07	2.75189894e-07	2.32577208e-07	1.50983321e-07	-3.13826778e-09	-3.18530041e-07	-1.08024269e-06	-3.34811804e-06	-6.90399723e-06	4.48025017e-06	3.08489006e-06	-2.68887764e-07	-1.98749493e-06	-3.72231409e-06	-6.14286942e-06	-9.88912196e-06	-1.59688968e-05	-2.62002116e-05	-4.401798e-05	-7.59614978e-05	-0.000133627713	-0.000231412343	-0.000360543308	-0.000437991639	-0.000379238424	-0.000250866331	-0.000147394916	-8.57103852e-05	-5.17881539e-05	-3.31113768e-05	-2.25759893e-05	-1.65022362e-05	-1.30357231e-05	-1.12838186e-05	-1.05964652e-05	-1.04424434e-05	-1.06839034e-05	-1.12796508e-05	-1.21710609e-05	-1.33074435e-05	-1.46500746e-05	-1.61664664e-05	-1.78247249e-05	-1.95893049e-05	-2.14180469e-05	-2.32604696e-05	-2.50574832e-05	-2.67427616e-05	-2.82459304e-05	-2.9497481e-05	-3.04349552e-05	-3.10095658e-05	-3.11921689e-05	-3.09774954e-05	-3.03856799e-05	-2.94594861e-05	-2.82505927e-05	-2.67717195e-05	-2.49146995e-05	-2.2658781e-05	-2.05023085e-05	-1.86701732e-05	-1.69413433e-05	-1.52437874e-05	-1.36087159e-05	-1.20676937e-05	-1.06377396e-05	-9.32548947e-06	-8.131268e-06	-7.05160192e-06	-6.08074383e-06	-5.21160465e-06	-4.43626968e-06	-3.746189e-06	-3.13261321e-06	-2.59111495e-06	-2.13475032e-06	-1.77610443e-06	-1.53144751e-06	-1.92192163e-06	-1.84456445e-06	-1.50283227e-07	-5.1719929e-07	-4.27562119e-07	-3.51538445e-07	-3.1256874e-07	-3.1256874e-07	-3.51538445e-07	-4.27562119e-07	-5.1719929e-07	-1.50283227e-07	-1.84456445e-06	-1.92192163e-06	-1.53144751e-06	-1.77610443e-06	-2.13475032e-06	-2.59111495e-06	-3.13261321e-06	-3.746189e-06	-4.43626968e-06	-5.21160465e-06	-6.08074383e-06	-7.05160192e-06	-8.131268e-06	-9.32548947e-06	-1.06377396e-05	-1.20676937e-05	-1.36087159e-05	-1.52437874e-05	-1.69413433e-05	-1.86701732e-05	-2.05023085e-05	-2.2658781e-05	-2.49146995e-05	-2.67717195e-05	-2.82505927e-05	-2.94594861e-05	-3.03856799e-05	-3.09774954e-05	-3.11921689e-05	-3.10095658e-05	-3.04349552e-05	-2.9497481e-05	-2.82459304e-05	-2.67427616e-05	-2.50574832e-05	-2.32604696e-05	-2.14180469e-05	-1.95893049e-05	-1.78247249e-05	-1.61664664e-05	-1.46500746e-05	-1.33074435e-05	-1.21710609e-05	-1.12796508e-05	-1.06839034e-05	-1.04424434e-05	-1.05964652e-05	-1.12838186e-05	-1.30357231e-05	-1.65022362e-05	-2.25759893e-05	-3.31113768e-05	-5.17881539e-05	-8.57103852e-05	-0.000147394916	-0.000250866331	-0.000379238424	-0.000437991639	-0.000360543308	-0.000231412343	-0.000133627713	-7.59614978e-05	-4.401798e-05	-2.62002116e-05	-1.59688968e-05	-9.88912196e-06	-6.14286942e-06	-3.72231409e-06	-1.98749493e-06	-2.68887764e-07	3.08489006e-06	4.48025017e-06	-6.90399723e-06	-3.34811804e-06	-1.08024269e-06	-3.18530041e-07	-3.13826769e-09	1.50983321e-07	2.32577208e-07	2.75189894e-07	2.92994172e-07	2.91413958e-07	2.70200438e-07	2.23187353e-07	1.35140455e-07	-2.60625693e-08	-3.26654009e-07	-9.03213807e-07	-2.02856513e-06	-4.1528828e-06	-7.37513479e-06	-8.50975984e-06	-1.58378125e-07	1.22280157e-05	1.67067191e-05
-6.50585061e-06	-7.34123931e-06	-8.50975984e-06	-8.46273319e-06	-6.2884784e-06	-3.66755585e-06	-1.85622807e-06	-8.3551739e-07	-2.92136619e-07	-2.80798755e-09	1.53846283e-07	2.39363182e-07	2.84276786e-07	3.03097779e-07	3.01349841e-07	2.78240854e-07	2.26171733e-07	1.25819327e-07	-6.99455835e-08	-4.88922435e-07	-1.50967886e-06	-3.63927454e-06	-1.09149303e-06	3.65699894e-06	1.03840743e-06	-7.81397472e-07	-2.1543905e-06	-3.80267272e-06	-6.20053356e-06	-9.94570123e-06	-1.60352563e-05	-2.62849444e-05	-4.41321018e-05	-7.6131742e-05	-0.000133962015	-0.000232374454	-0.000363534546	-0.000444426126	-0.000386946999	-0.00025652183	-0.000150617859	-8.74140416e-05	-5.26929959e-05	-3.36079638e-05	-2.28623864e-05	-1.66828655e-05	-1.31674473e-05	-1.13822463e-05	-1.06632387e-05	-1.04997375e-05	-1.07461254e-05	-1.13516912e-05	-1.22555507e-05	-1.34062352e-05	-1.47643278e-05	-1.62965831e-05	-1.79702517e-05	-1.97488182e-05	-2.15890492e-05	-2.34393355e-05	-2.52394981e-05	-2.69222898e-05	-2.84167313e-05	-2.96531587e-05	-3.05694844e-05	-3.11177971e-05	-3.12701907e-05	-3.10227461e-05	-3.03968151e-05	-2.94364538e-05	-2.8197124e-05	-2.67065708e-05	-2.48853038e-05	-2.26786459e-05	-2.05055693e-05	-1.86460631e-05	-1.69101857e-05	-1.52143967e-05	-1.35842573e-05	-1.20496259e-05	-1.06267096e-05	-9.32163159e-06	-8.13438111e-06	-7.06127192e-06	-6.09642606e-06	-5.23267201e-06	-4.46202553e-06	-3.77585102e-06	-3.16541709e-06	-2.62737878e-06	-2.1772357e-06	-1.82388672e-06	-1.58127018e-06	-1.93085236e-06	-1.16645831e-06	-2.45731951e-07	-5.58207521e-07	-4.7337013e-07	-3.99461932e-07	-3.61287429e-07	-3.61287429e-07	-3.99461932e-07	-4.7337013e-07	-5.58207521e-07	-2.45731951e-07	-1.16645831e-06	-1.93085236e-06	-1.58127018e-06	-1.82388672e-06	-2.1772357e-06	-2.62737878e-06	-3.16541709e-06	-3.77585102e-06	-4.46202553e-06	-5.23267201e-06	-6.09642606e-06	-7.06127192e-06	-8.13438111e-06	-9.32163159e-06	-1.06267096e-05	-1.20496259e-05	-1.35842573e-05	-1.52143967e-05	-1.69101857e-05	-1.86460631e-05	-2.05055693e-05	-2.26786459e-05	-2.48853038e-05	-2.67065708e-05	-2.8197124e-05	-2.94364538e-05	-3.03968151e-05	-3.10227461e-05	-3.12701907e-05	-3.11177971e-05	-3.05694844e-05	-2.96531587e-05	-2.84167313e-05	-2.69222898e-05	-2.52394981e-05	-2.34393355e-05	-2.15890492e-05	-1.97488182e-05	-1.79702517e-05	-1.62965831e-05	-1.47643278e-05	-1.34062352e-05	-1.22555507e-05	-1.13516912e-05	-1.07461254e-05	-1.04997375e-05	-1.06632387e-05	-1.13822463e-05	-1.31674473e-05	-1.66828655e-05	-2.28623864e-05	-3.36079638e-05	-5.26929959e-05	-8.74140416e-05	-0.000150617859	-0.00025652183	-0.000386946999	-0.000444426126	-0.000363534546	-0.000232374454	-0.000133962015	-7.6131742e-05	-4.41321018e-05	-2.62849444e-05	-1.60352563e-05	-9.94570123e-06	-6.20053356e-06	-3.80267272e-06	-2.1543905e-06	-7.81397472e-07	1.03840743e-06	3.65699894e-06	-1.09149303e-06	-3.63927454e-06	-1.50967886e-06	-4.88922435e-07	-6.99455834e-08	1.25819327e-07	2.26171733e-07	2.78240854e-07	3.01349842e-07	3.03097779e-07	2.84276786e-07	2.39363182e-07	1.53846283e-07	-2.80798748e-09	-2.92136619e-07	-8.3551739e-07	-1.85622807e-06	-3.66755585e-06	-6.2884784e-06	-8.46273319e-06	-8.50975984e-06	-7.34123931e-06	-6.50585061e-06
-7.70893206e-06	-7.73308121e-06	-7.37513478e-06	-6.2884784e-06	-4.60341831e-06	-2.86940206e-06	-1.54976613e-06	-7.19303324e-07	-2.41830905e-07	2.47290988e-08	1.72954886e-07	2.54649965e-07	2.96886667e-07	3.12632961e-07	3.0616692e-07	2.74746875e-07	2.06592291e-07	7.20994976e-08	-2.03349242e-07	-8.16595298e-07	-2.10480628e-06	-2.16393806e-06	2.25900598e-06	1.87470838e-06	1.0908763e-07	-1.08867249e-06	-2.28441043e-06	-3.88050749e-06	-6.26609443e-06	-1.00160582e-05	-1.61211423e-05	-2.63962816e-05	-4.42825063e-05	-7.63550977e-05	-0.000134397637	-0.000233631044	-0.000367491813	-0.000453084165	-0.000397468591	-0.000264298757	-0.000155058084	-8.97600275e-05	-5.39378517e-05	-3.42906963e-05	-2.32558006e-05	-1.6929738e-05	-1.33441804e-05	-1.15126095e-05	-1.07542231e-05	-1.05790336e-05	-1.08316804e-05	-1.14501704e-05	-1.23706269e-05	-1.354044e-05	-1.49192034e-05	-1.64726159e-05	-1.81667488e-05	-1.99637601e-05	-2.18189598e-05	-2.36792239e-05	-2.54829296e-05	-2.71616361e-05	-2.86436213e-05	-2.98591051e-05	-3.0746607e-05	-3.12595084e-05	-3.13716813e-05	-3.10811269e-05	-3.04108872e-05	-2.94065303e-05	-2.81270944e-05	-2.66153574e-05	-2.48271458e-05	-2.26868426e-05	-2.05070934e-05	-1.8613848e-05	-1.68677361e-05	-1.51739278e-05	-1.35502488e-05	-1.20240998e-05	-1.06105417e-05	-9.3149944e-06	-8.13699661e-06	-7.07257973e-06	-6.11569422e-06	-5.25905931e-06	-4.49459538e-06	-3.81355133e-06	-3.20728105e-06	-2.67420069e-06	-2.23274498e-06	-1.88555251e-06	-1.64511865e-06	-1.94226622e-06	-8.10076096e-07	-3.57918825e-07	-6.13341131e-07	-5.3324755e-07	-4.6174407e-07	-4.24510002e-07	-4.24510002e-07	-4.6174407e-07	-5.3324755e-07	-6.13341131e-07	-3.57918825e-07	-8.10076096e-07	-1.94226622e-06	-1.64511865e-06	-1.88555251e-06	-2.23274498e-06	-2.67420069e-06	-3.20728105e-06	-3.81355132e-06	-4.49459538e-06	-5.25905931e-06	-6.11569422e-06	-7.07257973e-06	-8.13699661e-06	-9.3149944e-06	-1.06105417e-05	-1.20240998e-05	-1.35502488e-05	-1.51739278e-05	-1.68677361e-05	-1.8613848e-05	-2.05070934e-05	-2.26868426e-05	-2.48271458e-05	-2.66153574e-05	-2.81270944e-05	-2.94065303e-05	-3.04108872e-05	-3.10811269e-05	-3.13716813e-05	-3.12595084e-05	-3.0746607e-05	-2.98591051e-05	-2.86436213e-05	-2.71616361e-05	-2.54829296e-05	-2.36792239e-05	-2.18189598e-05	-1.99637601e-05	-1.81667488e-05	-1.64726159e-05	-1.49192034e-05	-1.354044e-05	-1.23706269e-05	-1.14501704e-05	-1.08316804e-05	-1.05790336e-05	-1.07542231e-05	-1.15126095e-05	-1.33441804e-05	-1.6929738e-05	-2.32558006e-05	-3.42906963e-05	-5.39378517e-05	-8.97600275e-05	-0.000155058084	-0.000264298757	-0.000397468591	-0.000453084165	-0.000367491813	-0.000233631044	-0.000134397637	-7.63550977e-05	-4.42825063e-05	-2.63962816e-05	-1.61211423e-05	-1.00160582e-05	-6.26609443e-06	-3.88050749e-06	-2.28441043e-06	-1.08867249e-06	1.0908763e-07	1.87470838e-06	2.25900598e-06	-2.16393806e-06	-2.10480628e-06	-8.16595298e-07	-2.03349242e-07	7.20994976e-08	2.06592291e-07	2.74746875e-07	3.0616692e-07	3.12632961e-07	2.96886667e-07	2.54649965e-07	1.72954886e-07	2.47290988e-08	-2.41830905e-07	-7.19303324e-07	-1.54976613e-06	-2.86940206e-06	-4.60341831e-06	-6.2884784e-06	-7.37513479e-06	-7.73308121e-06	-7.70893206e-06
-4.36638931e-06	-4.33514757e-06	-4.1528828e-06	-3.66755585e-06	-2.86940206e-06	-1.95014525e-06	-1.13953194e-06	-5.49504091e-07	-1.69464597e-07	5.97271839e-08	1.93348625e-07	2.68534866e-07	3.06575466e-07	3.17664112e-07	3.03737593e-07	2.58247723e-07	1.60837973e-07	-4.01023586e-08	-4.75825661e-07	-1.40189491e-06	-2.09825566e-06	9.66527208e-07	2.22097062e-06	7.57679827e-07	-3.48661247e-07	-1.27690447e-06	-2.3849532e-06	-3.95451155e-06	-6.33802417e-06	-1.00992601e-05	-1.62260484e-05	-2.65338227e-05	-4.4468344e-05	-7.66288901e-05	-0.00013492611	-0.000235158919	-0.000372384032	-0.000464027059	-0.000411018985	-0.000274414162	-0.000160848424	-9.28176635e-05	-5.55584948e-05	-3.51788117e-05	-2.3767079e-05	-1.72488191e-05	-1.35682596e-05	-1.16759312e-05	-1.08716314e-05	-1.06828868e-05	-1.0942878e-05	-1.15772625e-05	-1.25184452e-05	-1.37122392e-05	-1.51169007e-05	-1.66967339e-05	-1.84162736e-05	-2.02359664e-05	-2.21092621e-05	-2.39811266e-05	-2.57881492e-05	-2.74604556e-05	-2.89254986e-05	-3.01134992e-05	-3.0963912e-05	-3.14319237e-05	-3.14938166e-05	-3.11501638e-05	-3.04262379e-05	-2.93693214e-05	-2.80413378e-05	-2.64976482e-05	-2.47308614e-05	-2.26673072e-05	-2.05016241e-05	-1.85732816e-05	-1.68134571e-05	-1.51214726e-05	-1.35056333e-05	-1.19899971e-05	-1.0588081e-05	-9.30438803e-06	-8.13788428e-06	-7.08424967e-06	-6.13722313e-06	-5.28938767e-06	-4.53253961e-06	-3.85778459e-06	-3.25671259e-06	-2.73048112e-06	-2.30025932e-06	-1.95921451e-06	-1.7209052e-06	-1.95592563e-06	-6.698295e-07	-4.81764365e-07	-6.82100721e-07	-6.06030701e-07	-5.36997974e-07	-5.00779414e-07	-5.00779414e-07	-5.36997974e-07	-6.06030701e-07	-6.82100721e-07	-4.81764365e-07	-6.698295e-07	-1.95592563e-06	-1.7209052e-06	-1.95921451e-06	-2.30025932e-06	-2.73048112e-06	-3.25671259e-06	-3.85778459e-06	-4.53253961e-06	-5.28938767e-06	-6.13722313e-06	-7.08424967e-06	-8.13788428e-06	-9.30438803e-06	-1.0588081e-05	-1.19899971e-05	-1.35056333e-05	-1.51214726e-05	-1.68134571e-05	-1.85732816e-05	-2.05016241e-05	-2.26673072e-05	-2.47308614e-05	-2.64976482e-05	-2.80413378e-05	-2.93693214e-05	-3.04262379e-05	-3.11501638e-05	-3.14938166e-05	-3.14319237e-05	-3.0963912e-05	-3.01134992e-05	-2.89254986e-05	-2.74604556e-05	-2.57881492e-05	-2.39811266e-05	-2.21092621e-05	-2.02359664e-05	-1.84162736e-05	-1.66967339e-05	-1.51169007e-05	-1.37122392e-05	-1.25184452e-05	-1.15772625e-05	-1.0942878e-05	-1.06828868e-05	-1.08716314e-05	-1.16759312e-05	-1.35682596e-05	-1.72488191e-05	-2.3767079e-05	-3.51788117e-05	-5.55584948e-05	-9.28176635e-05	-0.000160848424	-0.000274414162	-0.000411018985	-0.000464027059	-0.000372384032	-0.000235158919	-0.00013492611	-7.66288901e-05	-4.4468344e-05	-2.65338227e-05	-1.62260484e-05	-1.00992601e-05	-6.33802417e-06	-3.95451155e-06	-2.3849532e-06	-1.27690447e-06	-3.48661247e-07	7.57679827e-07	2.22097062e-06	9.66527208e-07	-2.09825566e-06	-1.40189491e-06	-4.75825661e-07	-4.01023584e-08	1.60837974e-07	2.58247723e-07	3.03737593e-07	3.17664112e-07	3.06575466e-07	2.68534866e-07	1.93348625e-07	5.97271839e-08	-1.69464597e-07	-5.49504091e-07	-1.13953194e-06	-1.95014525e-06	-2.86940206e-06	-3.66755585e-06	-4.1528828e-06	-4.33514757e-06	-4.36638931e-06
-2.12688292e-06	-2.10203208e-06	-2.02856513e-06	-1.85622807e-06	-1.54976613e-06	-1.13953194e-06	-7.11604801e-07	-3.45902639e-07	-7.60741172e-08	1.04074814e-07	2.16298954e-07	2.81184155e-07	3.12327445e-07	3.15602573e-07	2.88625898e-07	2.1689833e-07	6.0573308e-08	-2.83808928e-07	-1.04620158e-06	-1.99833871e-06	7.58405863e-08	2.33325346e-06	1.24601135e-06	1.78580737e-07	-5.94623254e-07	-1.40036992e-06	-2.46688485e-06	-4.02687625e-06	-6.41679632e-06	-1.01955348e-05	-1.63501997e-05	-2.66976321e-05	-4.46889395e-05	-7.69500219e-05	-0.000135536867	-0.000236928045	-0.00037816652	-0.000477322525	-0.000427876102	-0.000287158469	-0.000168168728	-9.6681002e-05	-5.76034593e-05	-3.62984287e-05	-2.44110172e-05	-1.76485345e-05	-1.38439671e-05	-1.18749852e-05	-1.10187524e-05	-1.08146321e-05	-1.10827514e-05	-1.17358296e-05	-1.27018236e-05	-1.39244524e-05	-1.53602242e-05	-1.69716605e-05	-1.8721359e-05	-2.05676339e-05	-2.24616474e-05	-2.43460526e-05	-2.61553231e-05	-2.7817956e-05	-2.92605717e-05	-3.04136072e-05	-3.12178902e-05	-3.16310336e-05	-3.16324554e-05	-3.12260294e-05	-3.04398647e-05	-2.93232161e-05	-2.79400926e-05	-2.63546407e-05	-2.45916797e-05	-2.26026626e-05	-2.04790061e-05	-1.85233179e-05	-1.67469076e-05	-1.50561304e-05	-1.34492618e-05	-1.19460559e-05	-1.05580012e-05	-9.28843166e-06	-8.1356074e-06	-7.09478508e-06	-6.15945234e-06	-5.32202775e-06	-4.57415067e-06	-3.90676508e-06	-3.31200178e-06	-2.79509316e-06	-2.3783445e-06	-2.04244796e-06	-1.80620217e-06	-1.97166321e-06	-6.57949582e-07	-6.13345879e-07	-7.63284027e-07	-6.90178494e-07	-6.23511347e-07	-5.88323931e-07	-5.88323931e-07	-6.23511347e-07	-6.90178494e-07	-7.63284027e-07	-6.13345879e-07	-6.57949582e-07	-1.97166321e-06	-1.80620217e-06	-2.04244796e-06	-2.3783445e-06	-2.79509316e-06	-3.31200178e-06	-3.90676508e-06	-4.57415067e-06	-5.32202775e-06	-6.15945234e-06	-7.09478508e-06	-8.1356074e-06	-9.28843166e-06	-1.05580012e-05	-1.19460559e-05	-1.34492618e-05	-1.50561304e-05	-1.67469076e-05	-1.85233179e-05	-2.04790061e-05	-2.26026626e-05	-2.45916797e-05	-2.63546407e-05	-2.79400926e-05	-2.93232161e-05	-3.04398647e-05	-3.12260294e-05	-3.16324554e-05	-3.16310336e-05	-3.12178902e-05	-3.04136072e-05	-2.92605717e-05	-2.7817956e-05	-2.61553231e-05	-2.43460526e-05	-2.24616474e-05	-2.05676339e-05	-1.8721359e-05	-1.69716605e-05	-1.53602242e-05	-1.39244524e-05	-1.27018236e-05	-1.17358296e-05	-1.10827514e-05	-1.08146321e-05	-1.10187524e-05	-1.18749852e-05	-1.38439671e-05	-1.76485345e-05	-2.44110172e-05	-3.62984288e-05	-5.76034593e-05	-9.6681002e-05	-0.000168168728	-0.000287158469	-0.000427876102	-0.000477322525	-0.00037816652	-0.000236928045	-0.000135536867	-7.69500219e-05	-4.46889395e-05	-2.66976321e-05	-1.63501997e-05	-1.01955348e-05	-6.41679632e-06	-4.02687625e-06	-2.46688485e-06	-1.40036992e-06	-5.94623255e-07	1.78580737e-07	1.24601135e-06	2.33325346e-06	7.58405869e-08	-1.99833871e-06	-1.04620158e-06	-2.83808928e-07	6.05733082e-08	2.1689833e-07	2.88625898e-07	3.15602573e-07	3.12327445e-07	2.81184155e-07	2.16298954e-07	1.04074814e-07	-7.60741172e-08	-3.45902639e-07	-7.11604801e-07	-1.13953194e-06	-1.54976613e-06	-1.85622807e-06	-2.02856513e-06	-2.10203208e-06	-2.12688292e-06
-9.59408152e-07	-9.40588476e-07	-9.03213807e-07	-8.3551739e-07	-7.19303324e-07	-5.49504091e-07	-3.45902639e-07	-1.4362055e-07	2.78021284e-08	1.55802667e-07	2.41699943e-07	2.92120057e-07	3.12272721e-07	3.01778075e-07	2.49841913e-07	1.23266205e-07	-1.69038618e-07	-8.60502156e-07	-2.04703217e-06	-7.17663274e-07	2.42012695e-06	1.6730646e-06	5.74233966e-07	-1.21839619e-07	-7.39908968e-07	-1.48954108e-06	-2.53917431e-06	-4.10075687e-06	-6.50391583e-06	-1.03059074e-05	-1.64944172e-05	-2.68881877e-05	-4.49437639e-05	-7.73149326e-05	-0.000136217118	-0.000238900796	-0.000384776869	-0.000493036929	-0.000448384303	-0.000302909805	-0.000177256749	-0.000101474704	-6.01370526e-05	-3.76841701e-05	-2.52073145e-05	-1.81404361e-05	-1.41780966e-05	-1.21146869e-05	-1.12001962e-05	-1.09785579e-05	-1.12552072e-05	-1.1929559e-05	-1.29243602e-05	-1.41806335e-05	-1.56526546e-05	-1.73007131e-05	-1.90850168e-05	-2.09612846e-05	-2.28779361e-05	-2.47749057e-05	-2.65842504e-05	-2.82327064e-05	-2.96461502e-05	-3.07555691e-05	-3.15037293e-05	-3.18514052e-05	-3.17819633e-05	-3.13033616e-05	-3.04471937e-05	-2.926502e-05	-2.78223155e-05	-2.61881456e-05	-2.44105764e-05	-2.24792211e-05	-2.04231174e-05	-1.84607398e-05	-1.6667717e-05	-1.49771496e-05	-1.33800057e-05	-1.1890955e-05	-1.05188731e-05	-9.26561568e-06	-8.12858099e-06	-7.10252459e-06	-6.18064116e-06	-5.35515343e-06	-4.61750557e-06	-3.95848794e-06	-3.37135019e-06	-2.86697892e-06	-2.46494641e-06	-2.13239863e-06	-1.89836809e-06	-1.98936329e-06	-7.20402125e-07	-7.49452846e-07	-8.55040308e-07	-7.83796319e-07	-7.19284651e-07	-6.8510105e-07	-6.8510105e-07	-7.19284652e-07	-7.83796319e-07	-8.55040308e-07	-7.49452846e-07	-7.20402125e-07	-1.98936329e-06	-1.89836809e-06	-2.13239863e-06	-2.46494641e-06	-2.86697892e-06	-3.37135019e-06	-3.95848794e-06	-4.61750557e-06	-5.35515343e-06	-6.18064116e-06	-7.10252459e-06	-8.12858098e-06	-9.26561568e-06	-1.05188731e-05	-1.1890955e-05	-1.33800057e-05	-1.49771496e-05	-1.6667717e-05	-1.84607398e-05	-2.04231174e-05	-2.24792211e-05	-2.44105764e-05	-2.61881456e-05	-2.78223155e-05	-2.926502e-05	-3.04471937e-05	-3.13033616e-05	-3.17819633e-05	-3.18514052e-05	-3.15037293e-05	-3.07555691e-05	-2.96461502e-05	-2.82327064e-05	-2.65842504e-05	-2.47749057e-05	-2.28779361e-05	-2.09612846e-05	-1.90850168e-05	-1.73007131e-05	-1.56526546e-05	-1.41806335e-05	-1.29243602e-05	-1.1929559e-05	-1.12552072e-05	-1.09785579e-05	-1.12001962e-05	-1.21146869e-05	-1.41780966e-05	-1.81404361e-05	-2.52073145e-05	-3.76841701e-05	-6.01370526e-05	-0.000101474704	-0.000177256749	-0.000302909805	-0.000448384303	-0.000493036929	-0.000384776869	-0.000238900796	-0.000136217118	-7.73149326e-05	-4.49437639e-05	-2.68881877e-05	-1.64944172e-05	-1.03059074e-05	-6.50391583e-06	-4.10075687e-06	-2.53917431e-06	-1.48954108e-06	-7.39908968e-07	-1.2183962e-07	5.74233966e-07	1.6730646e-06	2.42012695e-06	-7.17663274e-07	-2.04703217e-06	-8.60502156e-07	-1.69038617e-07	1.23266205e-07	2.49841913e-07	3.01778075e-07	3.12272721e-07	2.92120057e-07	2.41699943e-07	1.55802667e-07	2.78021285e-08	-1.4362055e-07	-3.45902639e-07	-5.49504091e-07	-7.19303324e-07	-8.3551739e-07	-9.03213807e-07	-9.40588476e-07	-9.59408152e-07
-3.66654399e-07	-3.51641053e-07	-3.26654009e-07	-2.92136619e-07	-2.41830905e-07	-1.69464597e-07	-7.60741172e-08	2.78021285e-08	1.26952441e-07	2.0883581e-07	2.66954871e-07	2.98930142e-07	3.01800206e-07	2.65520489e-07	1.6022756e-07	-1.0022702e-07	-7.69545318e-07	-2.27254981e-06	-1.76850712e-06	2.59530734e-06	2.15305816e-06	9.01769101e-07	2.16481568e-07	-2.88799042e-07	-8.3597795e-07	-1.56172919e-06	-2.60847824e-06	-4.17932853e-06	-6.60136134e-06	-1.04319149e-05	-1.66599748e-05	-2.7106305e-05	-4.52323827e-05	-7.77195347e-05	-0.000136951691	-0.000241031124	-0.00039212994	-0.000511224133	-0.000472957999	-0.000322152874	-0.00018842319	-0.000107362242	-6.32435653e-05	-3.93814275e-05	-2.61819046e-05	-1.87400848e-05	-1.45805605e-05	-1.24024451e-05	-1.14222068e-05	-1.11801791e-05	-1.1465257e-05	-1.21631644e-05	-1.31906083e-05	-1.44852143e-05	-1.59984568e-05	-1.76878711e-05	-1.95107597e-05	-2.14197357e-05	-2.33599947e-05	-2.5268351e-05	-2.70741877e-05	-2.87024327e-05	-3.00784292e-05	-3.11341941e-05	-3.18151395e-05	-3.20860528e-05	-3.1935131e-05	-3.13752217e-05	-3.04420446e-05	-2.91898381e-05	-2.76852082e-05	-2.599911e-05	-2.41927599e-05	-2.22922532e-05	-2.03139254e-05	-1.83778058e-05	-1.65752136e-05	-1.48840602e-05	-1.32968877e-05	-1.18234096e-05	-1.04692413e-05	-9.23436793e-06	-8.11513352e-06	-7.10570154e-06	-6.19892658e-06	-5.38679811e-06	-4.66052165e-06	-4.01080631e-06	-3.43305404e-06	-2.94511938e-06	-2.55719918e-06	-2.22600052e-06	-1.99466817e-06	-2.00890371e-06	-8.25460469e-07	-8.87345547e-07	-9.5502544e-07	-8.84694462e-07	-8.22085629e-07	-7.88853156e-07	-7.88853156e-07	-8.22085629e-07	-8.84694462e-07	-9.5502544e-07	-8.87345547e-07	-8.25460469e-07	-2.00890371e-06	-1.99466817e-06	-2.22600052e-06	-2.55719918e-06	-2.94511938e-06	-3.43305404e-06	-4.01080631e-06	-4.66052165e-06	-5.38679811e-06	-6.19892658e-06	-7.10570154e-06	-8.11513352e-06	-9.23436793e-06	-1.04692413e-05	-1.18234096e-05	-1.32968877e-05	-1.48840602e-05	-1.65752136e-05	-1.83778058e-05	-2.03139254e-05	-2.22922532e-05	-2.41927599e-05	-2.599911e-05	-2.76852082e-05	-2.91898381e-05	-3.04420446e-05	-3.13752217e-05	-3.1935131e-05	-3.20860528e-05	-3.18151395e-05	-3.11341941e-05	-3.00784292e-05	-2.87024327e-05	-2.70741877e-05	-2.5268351e-05	-2.33599947e-05	-2.14197357e-05	-1.95107597e-05	-1.76878711e-05	-1.59984568e-05	-1.44852143e-05	-1.31906083e-05	-1.21631644e-05	-1.1465257e-05	-1.11801791e-05	-1.14222068e-05	-1.24024451e-05	-1.45805605e-05	-1.87400848e-05	-2.61819046e-05	-3.93814275e-05	-6.32435653e-05	-0.000107362242	-0.00018842319	-0.000322152874	-0.000472957999	-0.000511224133	-0.00039212994	-0.000241031124	-0.000136951691	-7.77195347e-05	-4.52323827e-05	-2.7106305e-05	-1.66599748e-05	-1.04319149e-05	-6.60136134e-06	-4.17932853e-06	-2.60847824e-06	-1.56172919e-06	-8.3597795e-07	-2.88799043e-07	2.16481568e-07	9.01769101e-07	2.15305816e-06	2.59530734e-06	-1.76850712e-06	-2.27254981e-06	-7.69545317e-07	-1.0022702e-07	1.6022756e-07	2.65520489e-07	3.01800206e-07	2.98930142e-07	2.66954871e-07	2.0883581e-07	1.26952441e-07	2.78021284e-08	-7.60741173e-08	-1.69464597e-07	-2.41830905e-07	-2.92136619e-07	-3.26654009e-07	-3.51641053e-07	-3.66654399e-07
-5.82827648e-08	-4.58220554e-08	-2.60625693e-08	-2.80798746e-09	2.47290988e-08	5.97271839e-08	1.04074814e-07	1.55802667e-07	2.0883581e-07	2.55062449e-07	2.86609224e-07	2.95606299e-07	2.69673759e-07	1.79289701e-07	-6.09289608e-08	-7.34161564e-07	-2.68147002e-06	-3.61213547e-06	2.96423945e-06	2.85110966e-06	1.21614534e-06	4.70466248e-07	2.51662033e-08	-3.92310733e-07	-9.08563691e-07	-1.62729326e-06	-2.67976791e-06	-4.26557363e-06	-6.7113548e-06	-1.05754582e-05	-1.68485168e-05	-2.73530907e-05	-4.55544184e-05	-7.81591562e-05	-0.000137722891	-0.000243263719	-0.000400112076	-0.000531909888	-0.000502083059	-0.000345503367	-0.000202072395	-0.000114557333	-6.70331411e-05	-4.14495184e-05	-2.73688051e-05	-1.94682454e-05	-1.50651472e-05	-1.27486185e-05	-1.16931033e-05	-1.1426636e-05	-1.17193506e-05	-1.24426724e-05	-1.35063189e-05	-1.48437042e-05	-1.64028311e-05	-1.81378715e-05	-2.00026363e-05	-2.19460697e-05	-2.39096413e-05	-2.58266616e-05	-2.76236498e-05	-2.92237939e-05	-3.05522688e-05	-3.15427693e-05	-3.21442165e-05	-3.23263717e-05	-3.20831893e-05	-3.14331866e-05	-3.04167833e-05	-2.90912309e-05	-2.75241503e-05	-2.578649e-05	-2.39443139e-05	-2.2047767e-05	-2.01344274e-05	-1.82597132e-05	-1.64672775e-05	-1.47767177e-05	-1.31992242e-05	-1.17422767e-05	-1.04077034e-05	-9.19312109e-06	-8.09356878e-06	-7.10250327e-06	-6.21238099e-06	-5.41491064e-06	-4.7010143e-06	-4.06153627e-06	-3.49573977e-06	-3.02824539e-06	-2.65143305e-06	-2.32024473e-06	-2.09236457e-06	-2.03008286e-06	-9.53854396e-07	-1.02459449e-06	-1.06058655e-06	-9.90468795e-07	-9.29515416e-07	-8.97171395e-07	-8.97171395e-07	-9.29515416e-07	-9.90468795e-07	-1.06058655e-06	-1.02459449e-06	-9.53854396e-07	-2.03008286e-06	-2.09236457e-06	-2.32024473e-06	-2.65143305e-06	-3.02824539e-06	-3.49573977e-06	-4.06153627e-06	-4.7010143e-06	-5.41491064e-06	-6.21238099e-06	-7.10250327e-06	-8.09356878e-06	-9.19312109e-06	-1.04077034e-05	-1.17422767e-05	-1.31992242e-05	-1.47767177e-05	-1.64672775e-05	-1.82597132e-05	-2.01344274e-05	-2.2047767e-05	-2.39443139e-05	-2.578649e-05	-2.75241503e-05	-2.90912309e-05	-3.04167833e-05	-3.14331866e-05	-3.20831893e-05	-3.23263717e-05	-3.21442165e-05	-3.15427693e-05	-3.05522688e-05	-2.92237939e-05	-2.76236498e-05	-2.58266616e-05	-2.39096413e-05	-2.19460697e-05	-2.00026363e-05	-1.81378715e-05	-1.64028311e-05	-1.48437042e-05	-1.35063189e-05	-1.24426724e-05	-1.17193506e-05	-1.1426636e-05	-1.16931033e-05	-1.27486185e-05	-1.50651472e-05	-1.94682454e-05	-2.73688051e-05	-4.14495184e-05	-6.70331411e-05	-0.000114557333	-0.000202072395	-0.000345503367	-0.000502083059	-0.000531909888	-0.000400112076	-0.000243263719	-0.000137722891	-7.81591562e-05	-4.55544184e-05	-2.73530907e-05	-1.68485168e-05	-1.05754582e-05	-6.7113548e-06	-4.26557363e-06	-2.67976791e-06	-1.62729326e-06	-9.08563691e-07	-3.92310733e-07	2.51662032e-08	4.70466248e-07	1.21614534e-06	2.85110966e-06	2.96423945e-06	-3.61213547e-06	-2.68147002e-06	-7.34161564e-07	-6.09289607e-08	1.79289701e-07	2.69673759e-07	2.95606299e-07	2.86609224e-07	2.55062449e-07	2.0883581e-07	1.55802667e-07	1.04074814e-07	5.97271839e-08	2.47290988e-08	-2.80798745e-09	-2.60625694e-08	-4.58220554e-08	-5.82827648e-08
1.0771073e-07	1.18305879e-07	1.35140455e-07	1.53846283e-07	1.72954886e-07	1.93348625e-07	2.16298954e-07	2.41699943e-07	2.66954871e-07	2.86609224e-07	2.92080546e-07	2.6912368e-07	1.87090567e-07	-4.07550842e-08	-7.28837886e-07	-3.25443348e-06	-7.49805933e-06	3.75026893e-06	4.09788927e-06	1.57249064e-06	6.74280893e-07	2.48152681e-07	-8.74809072e-08	-4.66333064e-07	-9.71609864e-07	-1.69293815e-06	-2.75698921e-06	-4.36235063e-06	-6.83632625e-06	-1.07387711e-05	-1.70620454e-05	-2.76299415e-05	-4.59095429e-05	-7.86285036e-05	-0.000138510373	-0.000245533243	-0.000408574711	-0.000555070515	-0.000536313448	-0.000373738886	-0.000218730771	-0.000123339901	-7.16499927e-05	-4.39661012e-05	-2.88127014e-05	-2.0352532e-05	-1.56505672e-05	-1.31672123e-05	-1.20239175e-05	-1.17272558e-05	-1.20258436e-05	-1.2775816e-05	-1.38787719e-05	-1.52629571e-05	-1.68721119e-05	-1.8656334e-05	-2.05652751e-05	-2.25435969e-05	-2.45285284e-05	-2.64495347e-05	-2.82301802e-05	-2.97921362e-05	-3.10609642e-05	-3.19728812e-05	-3.24813422e-05	-3.25621375e-05	-3.22159114e-05	-3.14675535e-05	-3.03626213e-05	-2.89615864e-05	-2.73330383e-05	-2.55469542e-05	-2.36690096e-05	-2.17586547e-05	-1.98800461e-05	-1.80849265e-05	-1.63378706e-05	-1.46550632e-05	-1.30867628e-05	-1.16466698e-05	-1.0332992e-05	-9.14037858e-06	-8.06222521e-06	-7.09112781e-06	-6.21906702e-06	-5.43740818e-06	-4.73675828e-06	-4.10861494e-06	-3.55858536e-06	-3.11424623e-06	-2.743547e-06	-2.41239751e-06	-2.18876669e-06	-2.05255788e-06	-1.09318894e-06	-1.15897048e-06	-1.16893048e-06	-1.09859019e-06	-1.0390802e-06	-1.00756336e-06	-1.00756336e-06	-1.0390802e-06	-1.09859019e-06	-1.16893048e-06	-1.15897048e-06	-1.09318894e-06	-2.05255788e-06	-2.18876669e-06	-2.41239751e-06	-2.743547e-06	-3.11424623e-06	-3.55858536e-06	-4.10861494e-06	-4.73675828e-06	-5.43740818e-06	-6.21906702e-06	-7.09112781e-06	-8.06222521e-06	-9.14037858e-06	-1.0332992e-05	-1.16466698e-05	-1.30867628e-05	-1.46550632e-05	-1.63378706e-05	-1.80849265e-05	-1.98800461e-05	-2.17586547e-05	-2.36690096e-05	-2.55469542e-05	-2.73330383e-05	-2.89615864e-05	-3.03626213e-05	-3.14675535e-05	-3.22159114e-05	-3.25621375e-05	-3.24813422e-05	-3.19728812e-05	-3.10609642e-05	-2.97921362e-05	-2.82301802e-05	-2.64495347e-05	-2.45285284e-05	-2.25435969e-05	-2.05652751e-05	-1.8656334e-05	-1.68721119e-05	-1.52629571e-05	-1.38787719e-05	-1.2775816e-05	-1.20258436e-05	-1.17272558e-05	-1.20239175e-05	-1.31672123e-05	-1.56505672e-05	-2.0352532e-05	-2.88127014e-05	-4.39661012e-05	-7.16499927e-05	-0.000123339901	-0.000218730771	-0.000373738886	-0.000536313448	-0.000555070515	-0.000408574711	-0.000245533243	-0.000138510373	-7.86285036e-05	-4.59095429e-05	-2.76299415e-05	-1.70620454e-05	-1.07387711e-05	-6.83632625e-06	-4.36235063e-06	-2.75698921e-06	-1.69293815e-06	-9.71609864e-07	-4.66333064e-07	-8.74809073e-08	2.48152681e-07	6.74280893e-07	1.57249064e-06	4.09788927e-06	3.75026893e-06	-7.49805933e-06	-3.25443348e-06	-7.28837886e-07	-4.0755084e-08	1.87090567e-07	2.6912368e-07	2.92080546e-07	2.86609224e-07	2.66954871e-07	2.41699943e-07	2.16298954e-07	1.93348625e-07	1.72954886e-07	1.53846283e-07	1.35140455e-07	1.18305879e-07	1.0771073e-07
1.99361993e-07	2.08480454e-07	2.23187353e-07	2.39363182e-07	2.54649965e-07	2.68534866e-07	2.81184155e-07	2.92120057e-07	2.98930142e-07	2.95606299e-07	2.6912368e-07	1.88996996e-07	-3.25411784e-08	-7.34377461e-07	-3.88979908e-06	-1.73277511e-05	5.69718292e-06	6.73634248e-06	2.03107341e-06	8.50651906e-07	4.09768818e-07	1.23552979e-07	-1.64452109e-07	-5.28370482e-07	-1.03346163e-06	-1.76350705e-06	-2.84358944e-06	-4.47256227e-06	-6.97898656e-06	-1.09244733e-05	-1.73029722e-05	-2.79385895e-05	-4.62975038e-05	-7.91216511e-05	-0.000139291068	-0.000247763739	-0.000417327741	-0.000580604612	-0.000576259081	-0.000407837268	-0.000239085928	-0.000134078547	-7.72839873e-05	-4.70333934e-05	-3.05725769e-05	-2.14297124e-05	-1.63619591e-05	-1.36769498e-05	-1.24293088e-05	-1.20943324e-05	-1.23956431e-05	-1.31725735e-05	-1.43172193e-05	-1.57515222e-05	-1.74140223e-05	-1.92499133e-05	-2.12039322e-05	-2.32157971e-05	-2.52179903e-05	-2.71358642e-05	-2.88900809e-05	-3.04012187e-05	-3.15960113e-05	-3.2414259e-05	-3.28151333e-05	-3.2781572e-05	-3.23217974e-05	-3.14676326e-05	-3.02700083e-05	-2.87926158e-05	-2.71048825e-05	-2.52753753e-05	-2.33668844e-05	-2.14375773e-05	-1.95628363e-05	-1.78329056e-05	-1.61733384e-05	-1.45181663e-05	-1.29597574e-05	-1.15360822e-05	-1.02440597e-05	-9.07477878e-06	-8.01953169e-06	-7.06983621e-06	-6.21708755e-06	-5.45222463e-06	-4.7655614e-06	-4.15035018e-06	-3.62131472e-06	-3.19954693e-06	-2.82967858e-06	-2.50009071e-06	-2.28124972e-06	-2.07581064e-06	-1.23504357e-06	-1.28838078e-06	-1.27725747e-06	-1.20649178e-06	-1.14826255e-06	-1.11752015e-06	-1.11752015e-06	-1.14826255e-06	-1.20649178e-06	-1.27725747e-06	-1.28838078e-06	-1.23504357e-06	-2.07581064e-06	-2.28124972e-06	-2.50009071e-06	-2.82967858e-06	-3.19954693e-06	-3.62131472e-06	-4.15035018e-06	-4.7655614e-06	-5.45222463e-06	-6.21708755e-06	-7.06983621e-06	-8.01953169e-06	-9.07477878e-06	-1.02440597e-05	-1.15360822e-05	-1.29597574e-05	-1.45181663e-05	-1.61733384e-05	-1.78329056e-05	-1.95628363e-05	-2.14375773e-05	-2.33668844e-05	-2.52753753e-05	-2.71048825e-05	-2.87926158e-05	-3.02700083e-05	-3.14676326e-05	-3.23217974e-05	-3.2781572e-05	-3.28151333e-05	-3.2414259e-05	-3.15960113e-05	-3.04012187e-05	-2.88900809e-05	-2.71358642e-05	-2.52179903e-05	-2.32157971e-05	-2.12039322e-05	-1.92499133e-05	-1.74140223e-05	-1.57515222e-05	-1.43172193e-05	-1.31725735e-05	-1.23956431e-05	-1.20943324e-05	-1.24293088e-05	-1.36769498e-05	-1.63619591e-05	-2.14297124e-05	-3.05725769e-05	-4.70333934e-05	-7.72839873e-05	-0.000134078547	-0.000239085928	-0.000407837268	-0.000576259081	-0.000580604612	-0.000417327741	-0.000247763739	-0.000139291068	-7.91216511e-05	-4.62975038e-05	-2.79385895e-05	-1.73029722e-05	-1.09244733e-05	-6.97898657e-06	-4.47256227e-06	-2.84358944e-06	-1.76350705e-06	-1.03346163e-06	-5.28370482e-07	-1.64452109e-07	1.23552979e-07	4.09768818e-07	8.50651906e-07	2.03107341e-06	6.73634248e-06	5.69718292e-06	-1.73277511e-05	-3.88979908e-06	-7.34377461e-07	-3.25411782e-08	1.88996997e-07	2.6912368e-07	2.95606299e-07	2.98930142e-07	2.92120057e-07	2.81184155e-07	2.68534866e-07	2.54649965e-07	2.39363182e-07	2.23187353e-07	2.08480454e-07	1.99361993e-07
2.49536961e-07	2.57382963e-07	2.70200438e-07	2.84276786e-07	2.96886667e-07	3.06575466e-07	3.12327445e-07	3.12272721e-07	3.01800206e-07	2.69673759e-07	1.87090567e-07	-3.25411784e-08	-7.37763841e-07	-4.34453304e-06	-5.04651239e-05	1.29935552e-05	1.33621997e-05	2.64229352e-06	1.01133523e-06	5.28483118e-07	2.69580825e-07	4.17872523e-08	-2.27194075e-07	-5.88417503e-07	-1.09983269e-06	-1.8430193e-06	-2.94292992e-06	-4.59936053e-06	-7.14246357e-06	-1.11356833e-05	-1.75742196e-05	-2.82811887e-05	-4.67181835e-05	-7.96320561e-05	-0.000140039165	-0.000249868319	-0.000426133241	-0.000608296767	-0.000622558551	-0.000449022446	-0.00026404076	-0.000147262469	-8.41871661e-05	-5.07870204e-05	-3.27268681e-05	-2.27489741e-05	-1.72330794e-05	-1.43028773e-05	-1.29288714e-05	-1.25442074e-05	-1.28430979e-05	-1.36458999e-05	-1.48334783e-05	-1.6320103e-05	-1.80379967e-05	-1.99264821e-05	-2.19245336e-05	-2.3966231e-05	-2.59788428e-05	-2.7883461e-05	-2.95980975e-05	-3.10429164e-05	-3.21468776e-05	-3.28546535e-05	-3.31324517e-05	-3.29714885e-05	-3.23883391e-05	-3.14221096e-05	-3.01290755e-05	-2.85758817e-05	-2.68324738e-05	-2.49657259e-05	-2.30347357e-05	-2.10915559e-05	-1.92047569e-05	-1.74987695e-05	-1.5950338e-05	-1.43618015e-05	-1.28188289e-05	-1.14105132e-05	-1.01401718e-05	-8.99515954e-06	-7.96406028e-06	-7.03700031e-06	-6.20462989e-06	-5.45735572e-06	-4.78537382e-06	-4.18578549e-06	-3.68360098e-06	-3.27909566e-06	-2.90681605e-06	-2.58128559e-06	-2.36726032e-06	-2.09914299e-06	-1.37344913e-06	-1.41084346e-06	-1.38285899e-06	-1.31164704e-06	-1.25458784e-06	-1.22457908e-06	-1.22457908e-06	-1.25458784e-06	-1.31164704e-06	-1.38285899e-06	-1.41084346e-06	-1.37344913e-06	-2.09914299e-06	-2.36726032e-06	-2.58128559e-06	-2.90681605e-06	-3.27909566e-06	-3.68360098e-06	-4.18578549e-06	-4.78537382e-06	-5.45735572e-06	-6.20462989e-06	-7.03700031e-06	-7.96406028e-06	-8.99515954e-06	-1.01401718e-05	-1.14105132e-05	-1.28188289e-05	-1.43618015e-05	-1.5950338e-05	-1.74987695e-05	-1.92047569e-05	-2.10915559e-05	-2.30347357e-05	-2.49657259e-05	-2.68324738e-05	-2.85758817e-05	-3.01290755e-05	-3.14221096e-05	-3.23883391e-05	-3.29714885e-05	-3.31324517e-05	-3.28546535e-05	-3.21468776e-05	-3.10429164e-05	-2.95980975e-05	-2.7883461e-05	-2.59788428e-05	-2.3966231e-05	-2.19245336e-05	-1.99264821e-05	-1.80379967e-05	-1.6320103e-05	-1.48334783e-05	-1.36458999e-05	-1.28430979e-05	-1.25442074e-05	-1.29288714e-05	-1.43028773e-05	-1.72330794e-05	-2.27489741e-05	-3.27268681e-05	-5.07870204e-05	-8.41871661e-05	-0.000147262469	-0.00026404076	-0.000449022446	-0.000622558551	-0.000608296767	-0.000426133241	-0.000249868319	-0.000140039165	-7.96320561e-05	-4.67181835e-05	-2.82811887e-05	-1.75742196e-05	-1.11356833e-05	-7.14246357e-06	-4.59936053e-06	-2.94292992e-06	-1.8430193e-06	-1.09983269e-06	-5.88417503e-07	-2.27194075e-07	4.17872521e-08	2.69580824e-07	5.28483118e-07	1.01133523e-06	2.64229352e-06	1.33621997e-05	1.29935553e-05	-5.04651239e-05	-4.34453304e-06	-7.3776384e-07	-3.25411783e-08	1.87090567e-07	2.69673759e-07	3.01800206e-07	3.12272721e-07	3.12327445e-07	3.06575466e-07	2.96886667e-07	2.84276786e-07	2.70200438e-07	2.57382963e-07	2.49536961e-07
2.7394181e-07	2.8056822e-07	2.91413958e-07	3.03097779e-07	3.12632961e-07	3.17664112e-07	3.15602573e-07	3.01778075e-07	2.65520489e-07	1.79289701e-07	-4.07550842e-08	-7.34377461e-07	-4.34453304e-06	-0.000156386638	5.93322463e-05	3.37045283e-05	3.36962159e-06	1.15391144e-06	6.1465509e-07	3.68967539e-07	1.81050504e-07	-2.35058923e-08	-2.87536434e-07	-6.53112114e-07	-1.17535203e-06	-1.93533183e-06	-3.05863125e-06	-4.74637449e-06	-7.33048495e-06	-1.13761822e-05	-1.78793703e-05	-2.86604437e-05	-4.717169e-05	-8.01526052e-05	-0.000140726164	-0.000251749268	-0.000434700385	-0.000637773006	-0.000675827396	-0.000498816271	-0.000294788417	-0.000163547346	-9.26976034e-05	-5.54087726e-05	-3.53808726e-05	-2.43766161e-05	-1.83094915e-05	-1.50787178e-05	-1.35489948e-05	-1.30987804e-05	-1.33872281e-05	-1.42127258e-05	-1.5442725e-05	-1.6982156e-05	-1.87555878e-05	-2.06953471e-05	-2.27337089e-05	-2.47984099e-05	-2.68111222e-05	-2.86887136e-05	-3.03470636e-05	-3.17069129e-05	-3.27008001e-05	-3.32797794e-05	-3.34185027e-05	-3.31175316e-05	-3.24023683e-05	-3.13194629e-05	-2.9930091e-05	-2.83032918e-05	-2.65089775e-05	-2.46119822e-05	-2.26676103e-05	-2.07210023e-05	-1.88247544e-05	-1.71025132e-05	-1.5642632e-05	-1.4173942e-05	-1.266422e-05	-1.12705668e-05	-1.00210138e-05	-8.90062843e-06	-7.89457819e-06	-6.99114642e-06	-6.18000381e-06	-5.45090624e-06	-4.79448256e-06	-4.21507481e-06	-3.74371199e-06	-3.34744201e-06	-2.97299227e-06	-2.65417395e-06	-2.44432797e-06	-2.12169168e-06	-1.50404483e-06	-1.52448775e-06	-1.48318543e-06	-1.41163514e-06	-1.35568222e-06	-1.32637886e-06	-1.32637886e-06	-1.35568222e-06	-1.41163514e-06	-1.48318543e-06	-1.52448775e-06	-1.50404483e-06	-2.12169168e-06	-2.44432797e-06	-2.65417395e-06	-2.97299227e-06	-3.34744201e-06	-3.74371199e-06	-4.21507481e-06	-4.79448256e-06	-5.45090624e-06	-6.18000381e-06	-6.99114642e-06	-7.89457819e-06	-8.90062843e-06	-1.00210138e-05	-1.12705668e-05	-1.266422e-05	-1.4173942e-05	-1.5642632e-05	-1.71025132e-05	-1.88247544e-05	-2.07210023e-05	-2.26676103e-05	-2.46119822e-05	-2.65089775e-05	-2.83032918e-05	-2.9930091e-05	-3.13194629e-05	-3.24023683e-05	-3.31175316e-05	-3.34185027e-05	-3.32797794e-05	-3.27008001e-05	-3.17069129e-05	-3.03470636e-05	-2.86887136e-05	-2.68111222e-05	-2.47984099e-05	-2.27337089e-05	-2.06953471e-05	-1.87555878e-05	-1.6982156e-05	-1.5442725e-05	-1.42127258e-05	-1.33872281e-05	-1.30987804e-05	-1.35489948e-05	-1.50787178e-05	-1.83094915e-05	-2.43766161e-05	-3.53808726e-05	-5.54087726e-05	-9.26976034e-05	-0.000163547346	-0.000294788417	-0.000498816271	-0.000675827396	-0.000637773006	-0.000434700385	-0.000251749268	-0.000140726164	-8.01526052e-05	-4.717169e-05	-2.86604437e-05	-1.78793703e-05	-1.13761822e-05	-7.33048495e-06	-4.74637449e-06	-3.05863125e-06	-1.93533183e-06	-1.17535203e-06	-6.53112114e-07	-2.87536434e-07	-2.35058923e-08	1.81050504e-07	3.68967539e-07	6.1465509e-07	1.15391144e-06	3.36962159e-06	3.37045283e-05	5.93322464e-05	-0.000156386638	-4.34453304e-06	-7.34377461e-07	-4.0755084e-08	1.79289701e-07	2.65520489e-07	3.01778075e-07	3.15602573e-07	3.17664112e-07	3.12632961e-07	3.03097779e-07	2.91413958e-07	2.8056822e-07	2.7394181e-07
2.79261805e-07	2.8454742e-07	2.92994172e-07	3.01349842e-07	3.0616692e-07	3.03737593e-07	2.88625898e-07	2.49841913e-07	1.6022756e-07	-6.09289608e-08	-7.28837886e-07	-3.88979908e-06	-5.04651239e-05	5.93322463e-05	7.88062521e-05	3.9418819e-06	1.25907583e-06	6.72472493e-07	4.33241357e-07	2.71859071e-07	1.11288851e-07	-8.63660576e-08	-3.53187645e-07	-7.27795967e-07	-1.26446786e-06	-2.04462384e-06	-3.19489651e-06	-4.91796887e-06	-7.54760958e-06	-1.16506299e-05	-1.82228676e-05	-2.9079782e-05	-4.76584861e-05	-8.06756944e-05	-0.000141321022	-0.000253298705	-0.00044268274	-0.000668449356	-0.00073656867	-0.000559090801	-0.000332916363	-0.000183822149	-0.0001032744	-6.11452717e-05	-3.867755e-05	-2.64028743e-05	-1.96532285e-05	-1.60503042e-05	-1.43255286e-05	-1.3787634e-05	-1.40534372e-05	-1.48953275e-05	-1.61645623e-05	-1.77546765e-05	-1.95809792e-05	-2.15675024e-05	-2.36388057e-05	-2.57156099e-05	-2.77137576e-05	-2.95461902e-05	-3.11275162e-05	-3.23804078e-05	-3.32426453e-05	-3.36733558e-05	-3.36570499e-05	-3.32045286e-05	-3.2350488e-05	-3.11484177e-05	-2.96638976e-05	-2.79675147e-05	-2.61283796e-05	-2.42087992e-05	-2.2260303e-05	-2.03220246e-05	-1.84305846e-05	-1.66787724e-05	-1.52414271e-05	-1.39300488e-05	-1.24936092e-05	-1.11174103e-05	-9.88681821e-06	-8.79064546e-06	-7.81010212e-06	-6.93099533e-06	-6.14167378e-06	-5.43115702e-06	-4.79187145e-06	-4.23940981e-06	-3.79716871e-06	-3.40040436e-06	-3.02703299e-06	-2.71708583e-06	-2.51009268e-06	-2.14244914e-06	-1.6235792e-06	-1.62756862e-06	-1.57589095e-06	-1.50419217e-06	-1.44932017e-06	-1.4207054e-06	-1.4207054e-06	-1.44932017e-06	-1.50419217e-06	-1.57589095e-06	-1.62756862e-06	-1.6235792e-06	-2.14244914e-06	-2.51009268e-06	-2.71708583e-06	-3.02703299e-06	-3.40040436e-06	-3.79716871e-06	-4.23940981e-06	-4.79187145e-06	-5.43115702e-06	-6.14167378e-06	-6.93099533e-06	-7.81010212e-06	-8.79064546e-06	-9.88681821e-06	-1.11174103e-05	-1.24936092e-05	-1.39300488e-05	-1.52414271e-05	-1.66787724e-05	-1.84305846e-05	-2.03220246e-05	-2.2260303e-05	-2.42087992e-05	-2.61283796e-05	-2.79675147e-05	-2.96638976e-05	-3.11484177e-05	-3.2350488e-05	-3.32045286e-05	-3.36570499e-05	-3.36733558e-05	-3.32426453e-05	-3.23804078e-05	-3.11275162e-05	-2.95461902e-05	-2.77137576e-05	-2.57156099e-05	-2.36388057e-05	-2.15675024e-05	-1.95809792e-05	-1.77546765e-05	-1.61645623e-05	-1.48953275e-05	-1.40534372e-05	-1.3787634e-05	-1.43255286e-05	-1.60503042e-05	-1.96532285e-05	-2.64028743e-05	-3.867755e-05	-6.11452717e-05	-0.0001032744	-0.000183822149	-0.000332916363	-0.000559090801	-0.00073656867	-0.000668449356	-0.00044268274	-0.000253298705	-0.000141321022	-8.06756944e-05	-4.76584861e-05	-2.9079782e-05	-1.82228676e-05	-1.16506299e-05	-7.54760958e-06	-4.91796887e-06	-3.19489651e-06	-2.04462384e-06	-1.26446786e-06	-7.27795967e-07	-3.53187645e-07	-8.63660577e-08	1.11288851e-07	2.71859071e-07	4.33241357e-07	6.72472492e-07	1.25907583e-06	3.9418819e-06	7.8806252e-05	5.93322464e-05	-5.04651239e-05	-3.88979908e-06	-7.28837886e-07	-6.09289607e-08	1.6022756e-07	2.49841913e-07	2.88625898e-07	3.03737593e-07	3.0616692e-07	3.01349841e-07	2.92994172e-07	2.8454742e-07	2.79261805e-07
2.6658315e-07	2.70138275e-07	2.75189894e-07	2.78240854e-07	2.74746875e-07	2.58247723e-07	2.1689833e-07	1.23266205e-07	-1.0022702e-07	-7.34161564e-07	-3.25443348e-06	-1.73277511e-05	1.29935552e-05	3.37045283e-05	3.9418819e-06	1.29882428e-06	7.02001817e-07	4.69351286e-07	3.26187797e-07	1.9569399e-07	4.35435891e-08	-1.55788555e-07	-4.30363009e-07	-8.17662382e-07	-1.37207168e-06	-2.1758202e-06	-3.35685403e-06	-5.11955331e-06	-7.79952088e-06	-1.19648459e-05	-1.86102762e-05	-2.9543581e-05	-4.81795607e-05	-8.11933518e-05	-0.000141790417	-0.000254399942	-0.000449679395	-0.000699477692	-0.000805028604	-0.000632107666	-0.000380550427	-0.000209307761	-0.000116549877	-6.83357525e-05	-4.28135228e-05	-2.89519958e-05	-2.13496653e-05	-1.72806006e-05	-1.53076251e-05	-1.46510575e-05	-1.48759125e-05	-1.57232156e-05	-1.70244603e-05	-1.86592275e-05	-2.05316325e-05	-2.25559237e-05	-2.46478783e-05	-2.67206209e-05	-2.86841688e-05	-3.04481917e-05	-3.19273089e-05	-3.30478799e-05	-3.3754877e-05	-3.40172888e-05	-3.38307756e-05	-3.32169584e-05	-3.22195714e-05	-3.08984078e-05	-2.93223012e-05	-2.75622926e-05	-2.56857679e-05	-2.37519047e-05	-2.18083671e-05	-1.98893902e-05	-1.80198182e-05	-1.62540664e-05	-1.47742506e-05	-1.35968497e-05	-1.22973014e-05	-1.0952254e-05	-9.73849074e-06	-8.66512489e-06	-7.70995746e-06	-6.85549834e-06	-6.08828781e-06	-5.39669636e-06	-4.77779189e-06	-4.25967998e-06	-3.83715095e-06	-3.43602955e-06	-3.06813744e-06	-2.76843798e-06	-2.56235111e-06	-2.16027894e-06	-1.72959591e-06	-1.71848621e-06	-1.6588609e-06	-1.58724812e-06	-1.53346035e-06	-1.50552662e-06	-1.50552662e-06	-1.53346035e-06	-1.58724812e-06	-1.6588609e-06	-1.71848621e-06	-1.72959591e-06	-2.16027894e-06	-2.56235111e-06	-2.76843798e-06	-3.06813744e-06	-3.43602955e-06	-3.83715095e-06	-4.25967998e-06	-4.77779189e-06	-5.39669636e-06	-6.08828781e-06	-6.85549834e-06	-7.70995746e-06	-8.66512489e-06	-9.73849074e-06	-1.0952254e-05	-1.22973014e-05	-1.35968497e-05	-1.47742506e-05	-1.62540664e-05	-1.80198182e-05	-1.98893902e-05	-2.18083671e-05	-2.37519047e-05	-2.56857679e-05	-2.75622926e-05	-2.93223012e-05	-3.08984078e-05	-3.22195714e-05	-3.32169584e-05	-3.38307756e-05	-3.40172888e-05	-3.3754877e-05	-3.30478799e-05	-3.19273089e-05	-3.04481917e-05	-2.86841688e-05	-2.67206209e-05	-2.46478783e-05	-2.25559237e-05	-2.05316325e-05	-1.86592275e-05	-1.70244603e-05	-1.57232156e-05	-1.48759125e-05	-1.46510575e-05	-1.53076251e-05	-1.72806006e-05	-2.13496653e-05	-2.89519958e-05	-4.28135228e-05	-6.83357525e-05	-0.000116549877	-0.000209307761	-0.000380550427	-0.000632107666	-0.000805028604	-0.000699477692	-0.000449679395	-0.000254399942	-0.000141790417	-8.11933518e-05	-4.81795607e-05	-2.9543581e-05	-1.86102762e-05	-1.19648459e-05	-7.79952088e-06	-5.11955331e-06	-3.35685404e-06	-2.1758202e-06	-1.37207168e-06	-8.17662382e-07	-4.30363009e-07	-1.55788555e-07	4.3543589e-08	1.9569399e-07	3.26187797e-07	4.69351286e-07	7.02001817e-07	1.29882428e-06	3.9418819e-06	3.37045283e-05	1.29935553e-05	-1.73277511e-05	-3.25443348e-06	-7.34161564e-07	-1.0022702e-07	1.23266205e-07	2.1689833e-07	2.58247723e-07	2.74746875e-07	2.78240854e-07	2.75189894e-07	2.70138275e-07	2.6658315e-07
2.32134134e-07	2.33060885e-07	2.32577208e-07	2.26171733e-07	2.06592291e-07	1.60837973e-07	6.05733081e-08	-1.69038618e-07	-7.69545318e-07	-2.68147002e-06	-7.49805933e-06	5.69718292e-06	1.33621997e-05	3.36962159e-06	1.25907583e-06	7.02001817e-07	4.8100259e-07	3.51496156e-07	2.41631435e-07	1.20514731e-07	-3.27021339e-08	-2.39051841e-07	-5.25196021e-07	-9.2852478e-07	-1.50402966e-06	-2.33503074e-06	-3.55096043e-06	-5.35797064e-06	-8.09340635e-06	-1.23261763e-05	-1.90486253e-05	-3.00574652e-05	-4.87366588e-05	-8.16974144e-05	-0.000142099144	-0.000254929678	-0.000455241549	-0.000729697358	-0.000880977908	-0.000720516025	-0.000440552203	-0.000241704605	-0.000133408882	-7.74541956e-05	-4.80632069e-05	-3.21973452e-05	-2.35177649e-05	-1.88571174e-05	-1.65633422e-05	-1.57443911e-05	-1.59010196e-05	-1.67357551e-05	-1.80557079e-05	-1.97232933e-05	-2.16290992e-05	-2.36759061e-05	-2.57696359e-05	-2.78154174e-05	-2.97177936e-05	-3.13842772e-05	-3.27312652e-05	-3.36909607e-05	-3.42176867e-05	-3.42920339e-05	-3.39218005e-05	-3.31395265e-05	-3.19972951e-05	-3.05600054e-05	-2.88983769e-05	-2.70826429e-05	-2.51774737e-05	-2.32382678e-05	-2.13086065e-05	-1.94185643e-05	-1.75855381e-05	-1.58342924e-05	-1.42934128e-05	-1.31564917e-05	-1.20512957e-05	-1.07745039e-05	-9.57764873e-06	-8.52455822e-06	-7.59384468e-06	-6.76386847e-06	-6.01871381e-06	-5.34671438e-06	-4.7542655e-06	-4.27376356e-06	-3.85731362e-06	-3.45419062e-06	-3.09556524e-06	-2.80672052e-06	-2.59911616e-06	-2.17392183e-06	-1.82022635e-06	-1.79580336e-06	-1.73022564e-06	-1.65895028e-06	-1.6062693e-06	-1.57901577e-06	-1.57901577e-06	-1.6062693e-06	-1.65895028e-06	-1.73022564e-06	-1.79580336e-06	-1.82022635e-06	-2.17392183e-06	-2.59911616e-06	-2.80672052e-06	-3.09556524e-06	-3.45419062e-06	-3.85731362e-06	-4.27376356e-06	-4.7542655e-06	-5.34671438e-06	-6.01871381e-06	-6.76386847e-06	-7.59384468e-06	-8.52455822e-06	-9.57764873e-06	-1.07745039e-05	-1.20512957e-05	-1.31564917e-05	-1.42934128e-05	-1.58342924e-05	-1.75855381e-05	-1.94185643e-05	-2.13086065e-05	-2.32382678e-05	-2.51774737e-05	-2.70826429e-05	-2.88983769e-05	-3.05600054e-05	-3.19972951e-05	-3.31395265e-05	-3.39218005e-05	-3.42920339e-05	-3.42176867e-05	-3.36909607e-05	-3.27312652e-05	-3.13842772e-05	-2.97177936e-05	-2.78154174e-05	-2.57696359e-05	-2.36759061e-05	-2.16290992e-05	-1.97232933e-05	-1.80557079e-05	-1.67357551e-05	-1.59010196e-05	-1.57443911e-05	-1.65633422e-05	-1.88571174e-05	-2.35177649e-05	-3.21973452e-05	-4.80632069e-05	-7.74541956e-05	-0.000133408882	-0.000241704605	-0.000440552203	-0.000720516025	-0.000880977908	-0.000729697358	-0.000455241549	-0.000254929678	-0.000142099144	-8.16974144e-05	-4.87366588e-05	-3.00574652e-05	-1.90486253e-05	-1.23261763e-05	-8.09340635e-06	-5.35797064e-06	-3.55096043e-06	-2.33503074e-06	-1.50402966e-06	-9.2852478e-07	-5.25196021e-07	-2.39051841e-07	-3.2702134e-08	1.20514731e-07	2.41631435e-07	3.51496156e-07	4.8100259e-07	7.02001817e-07	1.25907583e-06	3.36962159e-06	1.33621997e-05	5.69718292e-06	-7.49805932e-06	-2.68147002e-06	-7.69545317e-07	-1.69038617e-07	6.05733081e-08	1.60837973e-07	2.06592291e-07	2.26171733e-07	2.32577208e-07	2.33060885e-07	2.32134134e-07
1.65465521e-07	1.61750066e-07	1.50983321e-07	1.25819327e-07	7.20994976e-08	-4.01023585e-08	-2.83808928e-07	-8.60502156e-07	-2.27254981e-06	-3.61213547e-06	3.75026893e-06	6.73634248e-06	2.64229352e-06	1.15391144e-06	6.72472493e-07	4.69351286e-07	3.51496156e-07	2.56141903e-07	1.5606479e-07	3.40458921e-08	-1.25992624e-07	-3.43442057e-07	-6.44664619e-07	-1.0674664e-06	-1.6677338e-06	-2.53006831e-06	-3.78550944e-06	-5.64200309e-06	-8.43845826e-06	-1.27439786e-05	-1.9546859e-05	-3.06286967e-05	-4.93325851e-05	-8.21797747e-05	-0.00014221068	-0.000254761115	-0.000458886116	-0.00075760661	-0.000963402938	-0.000827253649	-0.000516783203	-0.000283416649	-0.000155111756	-8.91745658e-05	-5.48159258e-05	-3.63844582e-05	-2.63255787e-05	-2.09029995e-05	-1.81879088e-05	-1.71443326e-05	-1.71921394e-05	-1.79858187e-05	-1.93020619e-05	-2.09820527e-05	-2.29000345e-05	-2.49454426e-05	-2.70133366e-05	-2.90007454e-05	-3.08075594e-05	-3.23408046e-05	-3.35209348e-05	-3.42884871e-05	-3.46093436e-05	-3.44771678e-05	-3.39123525e-05	-3.29578019e-05	-3.16726508e-05	-3.01252724e-05	-2.83866778e-05	-2.65249686e-05	-2.46011268e-05	-2.26661441e-05	-2.075923e-05	-1.89066202e-05	-1.71211643e-05	-1.54103019e-05	-1.3837895e-05	-1.26391329e-05	-1.17167149e-05	-1.05770283e-05	-9.40627194e-06	-8.3701429e-06	-7.46191452e-06	-6.65560793e-06	-5.93212053e-06	-5.28161002e-06	-4.72441134e-06	-4.2748766e-06	-3.85470957e-06	-3.4554828e-06	-3.10851131e-06	-2.83050219e-06	-2.61868064e-06	-2.18199563e-06	-1.89404742e-06	-1.85825723e-06	-1.78836304e-06	-1.717674e-06	-1.66613333e-06	-1.63956325e-06	-1.63956325e-06	-1.66613333e-06	-1.717674e-06	-1.78836304e-06	-1.85825723e-06	-1.89404742e-06	-2.18199563e-06	-2.61868064e-06	-2.83050219e-06	-3.10851131e-06	-3.4554828e-06	-3.85470957e-06	-4.2748766e-06	-4.72441134e-06	-5.28161002e-06	-5.93212053e-06	-6.65560793e-06	-7.46191452e-06	-8.3701429e-06	-9.40627194e-06	-1.05770283e-05	-1.17167149e-05	-1.26391329e-05	-1.3837895e-05	-1.54103019e-05	-1.71211643e-05	-1.89066202e-05	-2.075923e-05	-2.26661441e-05	-2.46011268e-05	-2.65249686e-05	-2.83866778e-05	-3.01252724e-05	-3.16726508e-05	-3.29578019e-05	-3.39123525e-05	-3.44771678e-05	-3.46093436e-05	-3.42884871e-05	-3.35209348e-05	-3.23408046e-05	-3.08075594e-05	-2.90007454e-05	-2.70133366e-05	-2.49454426e-05	-2.29000345e-05	-2.09820527e-05	-1.93020619e-05	-1.79858187e-05	-1.71921394e-05	-1.71443326e-05	-1.81879088e-05	-2.09029995e-05	-2.63255787e-05	-3.63844582e-05	-5.48159258e-05	-8.91745658e-05	-0.000155111756	-0.000283416649	-0.000516783203	-0.000827253649	-0.000963402938	-0.00075760661	-0.000458886116	-0.000254761115	-0.00014221068	-8.21797747e-05	-4.93325851e-05	-3.06286967e-05	-1.9546859e-05	-1.27439786e-05	-8.43845826e-06	-5.64200309e-06	-3.78550944e-06	-2.53006831e-06	-1.6677338e-06	-1.0674664e-06	-6.4466462e-07	-3.43442057e-07	-1.25992624e-07	3.4045892e-08	1.5606479e-07	2.56141903e-07	3.51496156e-07	4.69351286e-07	6.72472492e-07	1.15391144e-06	2.64229352e-06	6.73634248e-06	3.75026893e-06	-3.61213547e-06	-2.27254981e-06	-8.60502156e-07	-2.83808928e-07	-4.01023584e-08	7.20994976e-08	1.25819327e-07	1.50983321e-07	1.61750066e-07	1.65465521e-07
4.25464479e-08	2.93676138e-08	-3.13826773e-09	-6.99455834e-08	-2.03349242e-07	-4.75825661e-07	-1.04620158e-06	-2.04703217e-06	-1.76850712e-06	2.96423945e-06	4.09788927e-06	2.03107341e-06	1.01133523e-06	6.1465509e-07	4.33241357e-07	3.26187797e-07	2.41631435e-07	1.5606479e-07	5.50752136e-08	-7.3867528e-08	-2.45065327e-07	-4.77391525e-07	-7.97386562e-07	-1.24352421e-06	-1.87275925e-06	-2.77110906e-06	-4.07130215e-06	-5.98304858e-06	-8.84654516e-06	-1.32302709e-05	-2.0116437e-05	-3.12666922e-05	-4.99716077e-05	-8.2632717e-05	-0.000142087924	-0.000253768036	-0.000460117412	-0.00078137374	-0.00105010832	-0.000955251204	-0.000614440655	-0.00033789535	-0.000183489159	-0.000104474171	-6.36342504e-05	-4.18669231e-05	-3.00140982e-05	-2.35938564e-05	-2.03160756e-05	-1.89581938e-05	-1.88366181e-05	-1.95449051e-05	-2.08213454e-05	-2.2480696e-05	-2.43774473e-05	-2.6385634e-05	-2.83886078e-05	-3.02756225e-05	-3.19433301e-05	-3.33005497e-05	-3.42745338e-05	-3.48168074e-05	-3.49068058e-05	-3.45521641e-05	-3.37855377e-05	-3.26588473e-05	-3.1236377e-05	-2.95880106e-05	-2.7783363e-05	-2.58871217e-05	-2.39556909e-05	-2.20350906e-05	-2.01598564e-05	-1.83524326e-05	-1.66226074e-05	-1.49696025e-05	-1.34117468e-05	-1.21163568e-05	-1.12643421e-05	-1.03377268e-05	-9.22514848e-06	-8.20384422e-06	-7.31485344e-06	-6.53054206e-06	-5.82820564e-06	-5.20388149e-06	-4.6891759e-06	-4.25436841e-06	-3.82999404e-06	-3.44037805e-06	-3.10610885e-06	-2.83843445e-06	-2.61967231e-06	-2.18299712e-06	-1.94998022e-06	-1.90476285e-06	-1.83189131e-06	-1.76202194e-06	-1.71165917e-06	-1.68577751e-06	-1.68577751e-06	-1.71165917e-06	-1.76202194e-06	-1.83189131e-06	-1.90476285e-06	-1.94998022e-06	-2.18299712e-06	-2.61967231e-06	-2.83843445e-06	-3.10610885e-06	-3.44037805e-06	-3.82999404e-06	-4.25436841e-06	-4.6891759e-06	-5.20388149e-06	-5.82820564e-06	-6.53054206e-06	-7.31485344e-06	-8.20384422e-06	-9.22514848e-06	-1.03377268e-05	-1.12643421e-05	-1.21163568e-05	-1.34117468e-05	-1.49696025e-05	-1.66226074e-05	-1.83524326e-05	-2.01598564e-05	-2.20350906e-05	-2.39556909e-05	-2.58871217e-05	-2.7783363e-05	-2.95880106e-05	-3.1236377e-05	-3.26588473e-05	-3.37855377e-05	-3.45521641e-05	-3.49068058e-05	-3.48168074e-05	-3.42745338e-05	-3.33005497e-05	-3.19433301e-05	-3.02756225e-05	-2.83886078e-05	-2.6385634e-05	-2.43774473e-05	-2.2480696e-05	-2.08213454e-05	-1.95449051e-05	-1.88366181e-05	-1.89581938e-05	-2.03160756e-05	-2.35938564e-05	-3.00140982e-05	-4.18669231e-05	-6.36342504e-05	-0.000104474171	-0.000183489159	-0.00033789535	-0.000614440655	-0.000955251204	-0.00105010832	-0.00078137374	-0.000460117412	-0.000253768036	-0.000142087924	-8.2632717e-05	-4.99716077e-05	-3.12666922e-05	-2.0116437e-05	-1.32302709e-05	-8.84654516e-06	-5.98304858e-06	-4.07130215e-06	-2.77110906e-06	-1.87275925e-06	-1.24352421e-06	-7.97386562e-07	-4.77391525e-07	-2.45065327e-07	-7.38675281e-08	5.50752135e-08	1.5606479e-07	2.41631435e-07	3.26187797e-07	4.33241357e-07	6.1465509e-07	1.01133523e-06	2.03107341e-06	4.09788927e-06	2.96423945e-06	-1.76850712e-06	-2.04703217e-06	-1.04620158e-06	-4.75825661e-07	-2.03349242e-07	-6.99455834e-08	-3.13826774e-09	2.93676138e-08	4.25464479e-08
-1.97448619e-07	-2.3312628e-07	-3.18530041e-07	-4.88922435e-07	-8.16595298e-07	-1.40189491e-06	-1.99833871e-06	-7.17663274e-07	2.59530734e-06	2.85110966e-06	1.57249064e-06	8.50651906e-07	5.28483118e-07	3.68967539e-07	2.71859071e-07	1.9569399e-07	1.20514731e-07	3.40458921e-08	-7.3867528e-08	-2.14099635e-07	-4.00373875e-07	-6.5153676e-07	-9.945092e-07	-1.46853429e-06	-2.13171843e-06	-3.07157327e-06	-4.42255304e-06	-6.39603966e-06	-9.33312393e-06	-1.38006092e-05	-2.07721394e-05	-3.19837114e-05	-5.0659996e-05	-8.30493693e-05	-0.000141694157	-0.000251829799	-0.000458457067	-0.0007989111	-0.00113727496	-0.00110677616	-0.000740437743	-0.000410172095	-0.000221257962	-0.000124801603	-7.53479393e-05	-4.91634563e-05	-3.49346622e-05	-2.7183733e-05	-2.31408307e-05	-2.13376322e-05	-2.09558262e-05	-2.15103337e-05	-2.26903314e-05	-2.4277428e-05	-2.61022147e-05	-2.80211072e-05	-2.99051716e-05	-3.16367673e-05	-3.31113879e-05	-3.42424967e-05	-3.49671649e-05	-3.52504087e-05	-3.50866045e-05	-3.44973228e-05	-3.35261272e-05	-3.22317663e-05	-3.06812772e-05	-2.89439299e-05	-2.70862985e-05	-2.51684856e-05	-2.32415336e-05	-2.13460025e-05	-1.95114854e-05	-1.77565613e-05	-1.60885409e-05	-1.45033777e-05	-1.29964011e-05	-1.1644668e-05	-1.07213219e-05	-1.00145948e-05	-9.02934857e-06	-8.02813285e-06	-7.1539722e-06	-6.38889713e-06	-5.70778673e-06	-5.11827846e-06	-4.6431648e-06	-4.20732571e-06	-3.78536742e-06	-3.4089424e-06	-3.08747347e-06	-2.82924184e-06	-2.60108656e-06	-2.17531531e-06	-1.98721425e-06	-1.934408e-06	-1.85965345e-06	-1.79081336e-06	-1.74166466e-06	-1.71647603e-06	-1.71647603e-06	-1.74166466e-06	-1.79081336e-06	-1.85965345e-06	-1.934408e-06	-1.98721425e-06	-2.17531531e-06	-2.60108656e-06	-2.82924184e-06	-3.08747347e-06	-3.4089424e-06	-3.78536742e-06	-4.20732571e-06	-4.6431648e-06	-5.11827846e-06	-5.70778673e-06	-6.38889713e-06	-7.1539722e-06	-8.02813285e-06	-9.02934857e-06	-1.00145948e-05	-1.07213219e-05	-1.1644668e-05	-1.29964011e-05	-1.45033777e-05	-1.60885409e-05	-1.77565613e-05	-1.95114854e-05	-2.13460025e-05	-2.32415336e-05	-2.51684856e-05	-2.70862985e-05	-2.89439299e-05	-3.06812772e-05	-3.22317663e-05	-3.35261272e-05	-3.44973228e-05	-3.50866045e-05	-3.52504087e-05	-3.49671649e-05	-3.42424967e-05	-3.31113879e-05	-3.16367673e-05	-2.99051716e-05	-2.80211072e-05	-2.61022147e-05	-2.4277428e-05	-2.26903314e-05	-2.15103337e-05	-2.09558262e-05	-2.13376322e-05	-2.31408307e-05	-2.7183733e-05	-3.49346622e-05	-4.91634563e-05	-7.53479393e-05	-0.000124801603	-0.000221257962	-0.000410172095	-0.000740437743	-0.00110677616	-0.00113727496	-0.0007989111	-0.000458457067	-0.000251829799	-0.000141694157	-8.30493693e-05	-5.0659996e-05	-3.19837114e-05	-2.07721394e-05	-1.38006092e-05	-9.33312393e-06	-6.39603966e-06	-4.42255304e-06	-3.07157327e-06	-2.13171843e-06	-1.46853429e-06	-9.945092e-07	-6.5153676e-07	-4.00373875e-07	-2.14099635e-07	-7.38675281e-08	3.4045892e-08	1.20514731e-07	1.9569399e-07	2.71859071e-07	3.68967539e-07	5.28483118e-07	8.50651906e-07	1.57249064e-06	2.85110966e-06	2.59530734e-06	-7.17663274e-07	-1.99833871e-06	-1.40189491e-06	-8.16595298e-07	-4.88922435e-07	-3.18530041e-07	-2.3312628e-07	-1.97448619e-07
-7.47329975e-07	-8.4701263e-07	-1.08024269e-06	-1.50967886e-06	-2.10480628e-06	-2.09825566e-06	7.58405861e-08	2.42012695e-06	2.15305816e-06	1.21614534e-06	6.74280893e-07	4.09768818e-07	2.69580825e-07	1.81050504e-07	1.11288851e-07	4.35435891e-08	-3.27021339e-08	-1.25992624e-07	-2.45065327e-07	-4.00373875e-07	-6.05665168e-07	-8.80045155e-07	-1.25091592e-06	-1.75829835e-06	-2.46143917e-06	-3.4493387e-06	-4.85813829e-06	-6.90070902e-06	-9.91849179e-06	-1.44752842e-05	-2.1533157e-05	-3.27957805e-05	-5.14067383e-05	-8.34243062e-05	-0.000140994225	-0.000248837098	-0.000453480782	-0.000808031923	-0.00121909489	-0.00128218603	-0.000903710548	-0.000507682827	-0.000272545853	-0.000152357283	-9.12092985e-05	-5.90509094e-05	-4.16088775e-05	-3.20459142e-05	-2.69421729e-05	-2.44992458e-05	-2.3719817e-05	-2.40153787e-05	-2.50113395e-05	-2.64473103e-05	-2.81248649e-05	-2.98803981e-05	-3.15724549e-05	-3.30779925e-05	-3.42940406e-05	-3.51419132e-05	-3.55714112e-05	-3.55628922e-05	-3.51259525e-05	-3.42947544e-05	-3.31212605e-05	-3.16681208e-05	-3.00024492e-05	-2.81908031e-05	-2.62952023e-05	-2.43701183e-05	-2.24605441e-05	-2.06011754e-05	-1.88164633e-05	-1.71210477e-05	-1.55199192e-05	-1.40078828e-05	-1.25718325e-05	-1.12279292e-05	-1.01758889e-05	-9.56813141e-06	-8.79890094e-06	-7.84462288e-06	-6.98124935e-06	-6.23153093e-06	-5.57395361e-06	-5.02867506e-06	-4.57594831e-06	-4.13466286e-06	-3.72270669e-06	-3.3608982e-06	-3.05173318e-06	-2.80169189e-06	-2.56228347e-06	-2.15726062e-06	-2.00514688e-06	-1.94643951e-06	-1.87069449e-06	-1.80306486e-06	-1.75516077e-06	-1.73066764e-06	-1.73066764e-06	-1.75516077e-06	-1.80306486e-06	-1.87069449e-06	-1.94643951e-06	-2.00514688e-06	-2.15726062e-06	-2.56228347e-06	-2.80169189e-06	-3.05173318e-06	-3.3608982e-06	-3.72270669e-06	-4.13466286e-06	-4.57594831e-06	-5.02867506e-06	-5.57395361e-06	-6.23153093e-06	-6.98124935e-06	-7.84462288e-06	-8.79890094e-06	-9.56813141e-06	-1.01758889e-05	-1.12279292e-05	-1.25718325e-05	-1.40078828e-05	-1.55199192e-05	-1.71210477e-05	-1.88164633e-05	-2.06011754e-05	-2.24605441e-05	-2.43701183e-05	-2.62952023e-05	-2.81908031e-05	-3.00024492e-05	-3.16681208e-05	-3.31212605e-05	-3.42947544e-05	-3.51259525e-05	-3.55628922e-05	-3.55714112e-05	-3.51419132e-05	-3.42940406e-05	-3.30779925e-05	-3.15724549e-05	-2.98803981e-05	-2.81248649e-05	-2.64473103e-05	-2.50113395e-05	-2.40153787e-05	-2.3719817e-05	-2.44992458e-05	-2.69421729e-05	-3.20459142e-05	-4.16088775e-05	-5.90509094e-05	-9.12092985e-05	-0.000152357283	-0.000272545853	-0.000507682827	-0.000903710548	-0.00128218603	-0.00121909489	-0.000808031923	-0.000453480782	-0.000248837098	-0.000140994225	-8.34243062e-05	-5.14067383e-05	-3.27957805e-05	-2.1533157e-05	-1.44752842e-05	-9.9184918e-06	-6.90070902e-06	-4.85813829e-06	-3.4493387e-06	-2.46143917e-06	-1.75829835e-06	-1.25091592e-06	-8.80045155e-07	-6.05665168e-07	-4.00373875e-07	-2.45065327e-07	-1.25992624e-07	-3.2702134e-08	4.3543589e-08	1.11288851e-07	1.81050504e-07	2.69580824e-07	4.09768818e-07	6.74280893e-07	1.21614534e-06	2.15305816e-06	2.42012695e-06	7.58405865e-08	-2.09825566e-06	-2.10480628e-06	-1.50967886e-06	-1.08024269e-06	-8.4701263e-07	-7.47329975e-07
-2.48944924e-06	-2.79157375e-06	-3.34811804e-06	-3.63927454e-06	-2.16393806e-06	9.66527208e-07	2.33325346e-06	1.6730646e-06	9.01769101e-07	4.70466248e-07	2.48152681e-07	1.23552979e-07	4.17872523e-08	-2.35058923e-08	-8.63660576e-08	-1.55788555e-07	-2.39051841e-07	-3.43442057e-07	-4.77391525e-07	-6.5153676e-07	-8.80045155e-07	-1.1825454e-06	-1.58704235e-06	-2.13432233e-06	-2.88467688e-06	-3.92846712e-06	-5.40335005e-06	-7.52335512e-06	-1.06295232e-05	-1.5280971e-05	-2.24245794e-05	-3.37239412e-05	-5.2224504e-05	-8.37543445e-05	-0.000139955971	-0.000244698228	-0.000444858789	-0.000806695171	-0.00128771214	-0.00147785732	-0.00111511366	-0.000641525784	-0.000343783643	-0.000190576592	-0.000113157855	-7.27199471e-05	-5.08268611e-05	-3.87382951e-05	-3.21320333e-05	-2.8755796e-05	-2.73688056e-05	-2.72435322e-05	-2.79210697e-05	-2.90870748e-05	-3.05075806e-05	-3.19962241e-05	-3.3399066e-05	-3.45896283e-05	-3.54694786e-05	-3.59708334e-05	-3.60583635e-05	-3.5728266e-05	-3.50039638e-05	-3.39292918e-05	-3.25610053e-05	-3.09622505e-05	-2.9197516e-05	-2.73286938e-05	-2.54118746e-05	-2.34949496e-05	-2.16162653e-05	-1.98043513e-05	-1.80784269e-05	-1.64491998e-05	-1.49193768e-05	-1.34832979e-05	-1.21263234e-05	-1.08368992e-05	-9.70347351e-06	-9.01988672e-06	-8.49036857e-06	-7.64972893e-06	-6.79913301e-06	-6.06057606e-06	-5.43299926e-06	-4.93163687e-06	-4.48023755e-06	-4.0401817e-06	-3.64295844e-06	-3.29576423e-06	-2.99802124e-06	-2.75454111e-06	-2.50294013e-06	-2.12710809e-06	-2.00333132e-06	-1.94024205e-06	-1.86423269e-06	-1.79796396e-06	-1.75132631e-06	-1.72752766e-06	-1.72752766e-06	-1.75132631e-06	-1.79796396e-06	-1.86423269e-06	-1.94024205e-06	-2.00333132e-06	-2.12710809e-06	-2.50294013e-06	-2.75454111e-06	-2.99802124e-06	-3.29576423e-06	-3.64295844e-06	-4.0401817e-06	-4.48023755e-06	-4.93163687e-06	-5.43299926e-06	-6.06057606e-06	-6.79913301e-06	-7.64972893e-06	-8.49036857e-06	-9.01988672e-06	-9.70347351e-06	-1.08368992e-05	-1.21263234e-05	-1.34832979e-05	-1.49193768e-05	-1.64491998e-05	-1.80784269e-05	-1.98043513e-05	-2.16162653e-05	-2.34949496e-05	-2.54118746e-05	-2.73286938e-05	-2.9197516e-05	-3.09622505e-05	-3.25610053e-05	-3.39292918e-05	-3.50039638e-05	-3.5728266e-05	-3.60583635e-05	-3.59708334e-05	-3.54694786e-05	-3.45896283e-05	-3.3399066e-05	-3.19962241e-05	-3.05075806e-05	-2.90870748e-05	-2.79210697e-05	-2.72435322e-05	-2.73688056e-05	-2.8755796e-05	-3.21320333e-05	-3.87382951e-05	-5.08268611e-05	-7.27199471e-05	-0.000113157855	-0.000190576592	-0.000343783643	-0.000641525784	-0.00111511366	-0.00147785732	-0.00128771214	-0.000806695171	-0.000444858789	-0.000244698228	-0.000139955971	-8.37543445e-05	-5.2224504e-05	-3.37239412e-05	-2.24245794e-05	-1.5280971e-05	-1.06295232e-05	-7.52335512e-06	-5.40335005e-06	-3.92846712e-06	-2.88467688e-06	-2.13432233e-06	-1.58704235e-06	-1.1825454e-06	-8.80045155e-07	-6.5153676e-07	-4.77391525e-07	-3.43442057e-07	-2.39051841e-07	-1.55788555e-07	-8.63660577e-08	-2.35058924e-08	4.17872522e-08	1.23552979e-07	2.48152681e-07	4.70466248e-07	9.01769101e-07	1.6730646e-06	2.33325346e-06	9.66527208e-07	-2.16393806e-06	-3.63927454e-06	-3.34811804e-06	-2.79157375e-06	-2.48944924e-06
-1.23867127e-05	-1.10664794e-05	-6.90399723e-06	-1.09149303e-06	2.25900598e-06	2.22097062e-06	1.24601135e-06	5.74233966e-07	2.16481568e-07	2.51662033e-08	-8.74809072e-08	-1.64452109e-07	-2.27194075e-07	-2.87536434e-07	-3.53187645e-07	-4.30363009e-07	-5.25196021e-07	-6.44664619e-07	-7.97386562e-07	-9.945092e-07	-1.25091592e-06	-1.58704235e-06	-2.03170888e-06	-2.62652895e-06	-3.43272295e-06	-4.54175555e-06	-6.09242631e-06	-8.29934898e-06	-1.15021096e-05	-1.62530234e-05	-2.34794442e-05	-3.47959508e-05	-5.31309414e-05	-8.4039594e-05	-0.000138551942	-0.0002393455	-0.000432395106	-0.000793315745	-0.00133378695	-0.00168328424	-0.00138609795	-0.000828286275	-0.000445256536	-0.000244989775	-0.000144286354	-9.20434876e-05	-6.38124742e-05	-4.81103106e-05	-3.93255131e-05	-3.45640156e-05	-3.22447516e-05	-3.14484827e-05	-3.16022446e-05	-3.2320951e-05	-3.33262772e-05	-3.440552e-05	-3.53921289e-05	-3.6158078e-05	-3.66120235e-05	-3.66990467e-05	-3.63990681e-05	-3.57224313e-05	-3.4702834e-05	-3.33892473e-05	-3.18388071e-05	-3.01116086e-05	-2.82669624e-05	-2.63602947e-05	-2.44404817e-05	-2.25479686e-05	-2.07139737e-05	-1.89607026e-05	-1.73022004e-05	-1.57453755e-05	-1.42907233e-05	-1.29322384e-05	-1.16562339e-05	-1.04430854e-05	-9.30841973e-06	-8.47087626e-06	-8.05677e-06	-7.42480357e-06	-6.60945952e-06	-5.88084004e-06	-5.29171495e-06	-4.81545984e-06	-4.35691479e-06	-3.92717305e-06	-3.54630703e-06	-3.21294218e-06	-2.92542506e-06	-2.68645329e-06	-2.42295437e-06	-2.0831447e-06	-1.98142855e-06	-1.91531005e-06	-1.83962556e-06	-1.77483706e-06	-1.72947681e-06	-1.70636703e-06	-1.70636703e-06	-1.72947681e-06	-1.77483706e-06	-1.83962556e-06	-1.91531005e-06	-1.98142855e-06	-2.0831447e-06	-2.42295437e-06	-2.68645329e-06	-2.92542506e-06	-3.21294218e-06	-3.54630703e-06	-3.92717305e-06	-4.35691479e-06	-4.81545984e-06	-5.29171495e-06	-5.88084004e-06	-6.60945952e-06	-7.42480357e-06	-8.05677e-06	-8.47087626e-06	-9.30841973e-06	-1.04430854e-05	-1.16562339e-05	-1.29322384e-05	-1.42907233e-05	-1.57453755e-05	-1.73022004e-05	-1.89607026e-05	-2.07139737e-05	-2.25479686e-05	-2.44404817e-05	-2.63602947e-05	-2.82669624e-05	-3.01116086e-05	-3.18388071e-05	-3.33892473e-05	-3.4702834e-05	-3.57224313e-05	-3.63990681e-05	-3.66990467e-05	-3.66120235e-05	-3.6158078e-05	-3.53921289e-05	-3.440552e-05	-3.33262772e-05	-3.2320951e-05	-3.16022446e-05	-3.14484827e-05	-3.22447516e-05	-3.45640156e-05	-3.93255131e-05	-4.81103106e-05	-6.38124742e-05	-9.20434876e-05	-0.000144286354	-0.000244989775	-0.000445256536	-0.000828286275	-0.00138609795	-0.00168328424	-0.00133378695	-0.000793315745	-0.000432395106	-0.0002393455	-0.000138551942	-8.4039594e-05	-5.31309414e-05	-3.47959508e-05	-2.34794442e-05	-1.62530234e-05	-1.15021096e-05	-8.29934898e-06	-6.09242631e-06	-4.54175555e-06	-3.43272295e-06	-2.62652895e-06	-2.03170888e-06	-1.58704235e-06	-1.25091592e-06	-9.945092e-07	-7.97386562e-07	-6.4466462e-07	-5.25196021e-07	-4.30363009e-07	-3.53187645e-07	-2.87536434e-07	-2.27194075e-07	-1.64452109e-07	-8.74809073e-08	2.51662032e-08	2.16481568e-07	5.74233966e-07	1.24601135e-06	2.22097062e-06	2.25900598e-06	-1.09149303e-06	-6.90399723e-06	-1.10664794e-05	-1.23867127e-05
-1.71828267e-05	-1.47727205e-06	4.48025017e-06	3.65699894e-06	1.87470838e-06	7.57679827e-07	1.78580737e-07	-1.21839619e-07	-2.88799042e-07	-3.92310733e-07	-4.66333064e-07	-5.28370482e-07	-5.88417503e-07	-6.53112114e-07	-7.27795967e-07	-8.17662382e-07	-9.2852478e-07	-1.0674664e-06	-1.24352421e-06	-1.46853429e-06	-1.75829835e-06	-2.13432233e-06	-2.62652895e-06	-3.27755268e-06	-4.14951218e-06	-5.33465644e-06	-6.97232369e-06	-9.27678024e-06	-1.2584645e-05	-1.74387086e-05	-2.47415897e-05	-3.60486194e-05	-5.41504376e-05	-8.42848448e-05	-0.000136761376	-0.00023274135	-0.000416059593	-0.00076708216	-0.00134795409	-0.00187808216	-0.00172455298	-0.00109233566	-0.000593842613	-0.000324807119	-0.0001896917	-0.000120055077	-8.25090683e-05	-6.14817403e-05	-4.94556375e-05	-4.25984338e-05	-3.88377883e-05	-3.69817925e-05	-3.62985401e-05	-3.63073251e-05	-3.66724341e-05	-3.71490452e-05	-3.75564782e-05	-3.77656362e-05	-3.76929019e-05	-3.72956139e-05	-3.65662842e-05	-3.55246901e-05	-3.42088678e-05	-3.26670522e-05	-3.09519733e-05	-2.91172454e-05	-2.7214614e-05	-2.52913179e-05	-2.33877992e-05	-2.15363143e-05	-1.97606509e-05	-1.80767259e-05	-1.64936381e-05	-1.50147668e-05	-1.36385625e-05	-1.23586579e-05	-1.1162862e-05	-1.00317507e-05	-8.9506123e-06	-8.01232512e-06	-7.51561944e-06	-7.1254329e-06	-6.40983629e-06	-5.70119951e-06	-5.14892572e-06	-4.67076105e-06	-4.21135514e-06	-3.79730737e-06	-3.43247017e-06	-3.11171739e-06	-2.83288524e-06	-2.59588246e-06	-2.3223019e-06	-2.02370668e-06	-1.93915975e-06	-1.87121392e-06	-1.79633186e-06	-1.73311274e-06	-1.68902868e-06	-1.66659679e-06	-1.66659679e-06	-1.68902868e-06	-1.73311274e-06	-1.79633186e-06	-1.87121392e-06	-1.93915975e-06	-2.02370668e-06	-2.3223019e-06	-2.59588246e-06	-2.83288524e-06	-3.11171739e-06	-3.43247017e-06	-3.79730737e-06	-4.21135514e-06	-4.67076105e-06	-5.14892572e-06	-5.70119951e-06	-6.40983629e-06	-7.1254329e-06	-7.51561944e-06	-8.01232512e-06	-8.9506123e-06	-1.00317507e-05	-1.1162862e-05	-1.23586579e-05	-1.36385625e-05	-1.50147668e-05	-1.64936381e-05	-1.80767259e-05	-1.97606509e-05	-2.15363143e-05	-2.33877992e-05	-2.52913179e-05	-2.7214614e-05	-2.91172454e-05	-3.09519733e-05	-3.26670522e-05	-3.42088678e-05	-3.55246901e-05	-3.65662842e-05	-3.72956139e-05	-3.76929019e-05	-3.77656362e-05	-3.75564782e-05	-3.71490452e-05	-3.66724341e-05	-3.63073251e-05	-3.62985401e-05	-3.69817925e-05	-3.88377883e-05	-4.25984338e-05	-4.94556375e-05	-6.14817403e-05	-8.25090683e-05	-0.000120055077	-0.0001896917	-0.000324807119	-0.000593842613	-0.00109233566	-0.00172455298	-0.00187808216	-0.00134795409	-0.00076708216	-0.000416059593	-0.00023274135	-0.000136761376	-8.42848448e-05	-5.41504376e-05	-3.60486194e-05	-2.47415897e-05	-1.74387086e-05	-1.2584645e-05	-9.27678024e-06	-6.97232369e-06	-5.33465644e-06	-4.14951218e-06	-3.27755268e-06	-2.62652895e-06	-2.13432233e-06	-1.75829835e-06	-1.46853429e-06	-1.24352421e-06	-1.0674664e-06	-9.2852478e-07	-8.17662382e-07	-7.27795967e-07	-6.53112114e-07	-5.88417503e-07	-5.28370482e-07	-4.66333064e-07	-3.92310733e-07	-2.88799042e-07	-1.21839619e-07	1.78580737e-07	7.57679827e-07	1.87470838e-06	3.65699894e-06	4.48025017e-06	-1.47727205e-06	-1.71828267e-05
1.49776021e-05	7.68564871e-06	3.08489006e-06	1.03840743e-06	1.0908763e-07	-3.48661247e-07	-5.94623254e-07	-7.39908968e-07	-8.3597795e-07	-9.08563691e-07	-9.71609864e-07	-1.03346163e-06	-1.09983269e-06	-1.17535203e-06	-1.26446786e-06	-1.37207168e-06	-1.50402966e-06	-1.6677338e-06	-1.87275925e-06	-2.13171843e-06	-2.46143917e-06	-2.88467688e-06	-3.43272295e-06	-4.14951218e-06	-5.09817502e-06	-6.37148518e-06	-8.10855088e-06	-1.05219331e-05	-1.39431292e-05	-1.89018478e-05	-2.62696813e-05	-3.75310595e-05	-5.53165311e-05	-8.45014095e-05	-0.000134572516	-0.000224883691	-0.00039600691	-0.000728196636	-0.00132311937	-0.00203105487	-0.0021253659	-0.00146751431	-0.000817840723	-0.000445947362	-0.000258092126	-0.000161832829	-0.000110088709	-8.09485894e-05	-6.39609278e-05	-5.38659761e-05	-4.78540631e-05	-4.43304116e-05	-4.23328475e-05	-4.1245572e-05	-4.06540664e-05	-4.02702779e-05	-3.98937279e-05	-3.93907054e-05	-3.86816136e-05	-3.77308278e-05	-3.65363616e-05	-3.51191352e-05	-3.3513396e-05	-3.17599581e-05	-2.99023602e-05	-2.79844756e-05	-2.60481666e-05	-2.41308038e-05	-2.22633028e-05	-2.04692101e-05	-1.87648329e-05	-1.71600561e-05	-1.56594288e-05	-1.42631931e-05	-1.29680163e-05	-1.17671814e-05	-1.06498757e-05	-9.59932314e-06	-8.59369067e-06	-7.64688772e-06	-6.9781062e-06	-6.70071283e-06	-6.18510302e-06	-5.53089615e-06	-4.99229331e-06	-4.49890205e-06	-4.0481098e-06	-3.65096208e-06	-3.30085119e-06	-2.99117348e-06	-2.71903112e-06	-2.480905e-06	-2.20085111e-06	-1.94719239e-06	-1.8762569e-06	-1.80756092e-06	-1.73386996e-06	-1.67228146e-06	-1.62945963e-06	-1.60768883e-06	-1.60768883e-06	-1.62945963e-06	-1.67228146e-06	-1.73386996e-06	-1.80756092e-06	-1.8762569e-06	-1.94719239e-06	-2.20085111e-06	-2.480905e-06	-2.71903112e-06	-2.99117348e-06	-3.30085119e-06	-3.65096208e-06	-4.0481098e-06	-4.49890205e-06	-4.99229331e-06	-5.53089615e-06	-6.18510302e-06	-6.70071283e-06	-6.9781062e-06	-7.64688772e-06	-8.59369067e-06	-9.59932314e-06	-1.06498757e-05	-1.17671814e-05	-1.29680163e-05	-1.42631931e-05	-1.56594288e-05	-1.71600561e-05	-1.87648329e-05	-2.04692101e-05	-2.22633028e-05	-2.41308038e-05	-2.60481666e-05	-2.79844756e-05	-2.99023602e-05	-3.17599581e-05	-3.3513396e-05	-3.51191352e-05	-3.65363615e-05	-3.77308278e-05	-3.86816136e-05	-3.93907054e-05	-3.98937279e-05	-4.02702779e-05	-4.06540664e-05	-4.1245572e-05	-4.23328475e-05	-4.43304116e-05	-4.78540631e-05	-5.38659761e-05	-6.39609278e-05	-8.09485894e-05	-0.000110088709	-0.000161832829	-0.000258092126	-0.000445947362	-0.000817840723	-0.00146751431	-0.0021253659	-0.00203105487	-0.00132311937	-0.000728196636	-0.00039600691	-0.000224883691	-0.000134572516	-8.45014095e-05	-5.53165311e-05	-3.75310595e-05	-2.62696813e-05	-1.89018478e-05	-1.39431292e-05	-1.05219331e-05	-8.10855088e-06	-6.37148518e-06	-5.09817502e-06	-4.14951218e-06	-3.43272295e-06	-2.88467688e-06	-2.46143917e-06	-2.13171843e-06	-1.87275925e-06	-1.6677338e-06	-1.50402966e-06	-1.37207168e-06	-1.26446786e-06	-1.17535203e-06	-1.09983269e-06	-1.03346163e-06	-9.71609864e-07	-9.08563691e-07	-8.3597795e-07	-7.39908968e-07	-5.94623255e-07	-3.48661247e-07	1.0908763e-07	1.03840743e-06	3.08489006e-06	7.68564872e-06	1.49776021e-05
1.27122528e-06	5.0786873e-07	-2.68887764e-07	-7.81397472e-07	-1.08867249e-06	-1.27690447e-06	-1.40036992e-06	-1.48954108e-06	-1.56172919e-06	-1.62729326e-06	-1.69293815e-06	-1.76350705e-06	-1.8430193e-06	-1.93533183e-06	-2.04462384e-06	-2.1758202e-06	-2.33503074e-06	-2.53006831e-06	-2.77110906e-06	-3.07157327e-06	-3.4493387e-06	-3.92846712e-06	-4.54175555e-06	-5.33465644e-06	-6.37148518e-06	-7.74539408e-06	-9.59446016e-06	-1.21278064e-05	-1.5668881e-05	-2.07296467e-05	-2.81430067e-05	-3.93092773e-05	-5.66752643e-05	-8.47096004e-05	-0.000131985292	-0.000215810068	-0.000372578044	-0.000677953769	-0.00125693627	-0.00210487673	-0.00255424084	-0.00199394504	-0.00116511624	-0.000637013134	-0.000365034677	-0.000226198158	-0.000151888886	-0.000109918245	-8.50956665e-05	-6.98837553e-05	-6.03132208e-05	-5.41655025e-05	-5.01277369e-05	-4.73815123e-05	-4.53947932e-05	-4.3813202e-05	-4.24012375e-05	-4.10085142e-05	-3.95478635e-05	-3.79784448e-05	-3.62910921e-05	-3.44959696e-05	-3.26138015e-05	-3.06710125e-05	-2.86972987e-05	-2.67235956e-05	-2.47795822e-05	-2.28912104e-05	-2.10790496e-05	-1.93577445e-05	-1.77363646e-05	-1.62192356e-05	-1.48068923e-05	-1.34969194e-05	-1.22845305e-05	-1.11627384e-05	-1.01218614e-05	-9.14795887e-06	-8.22075181e-06	-7.32396312e-06	-6.54403143e-06	-6.17025175e-06	-5.89805435e-06	-5.36445748e-06	-4.81167752e-06	-4.30724249e-06	-3.86925906e-06	-3.48769321e-06	-3.15050809e-06	-2.85001167e-06	-2.58192125e-06	-2.33897161e-06	-2.05813671e-06	-1.85203838e-06	-1.79240857e-06	-1.72395097e-06	-1.65177296e-06	-1.59185215e-06	-1.55026617e-06	-1.52913367e-06	-1.52913367e-06	-1.55026617e-06	-1.59185215e-06	-1.65177296e-06	-1.72395097e-06	-1.79240857e-06	-1.85203838e-06	-2.05813671e-06	-2.33897161e-06	-2.58192125e-06	-2.85001167e-06	-3.15050809e-06	-3.48769321e-06	-3.86925906e-06	-4.30724249e-06	-4.81167752e-06	-5.36445748e-06	-5.89805435e-06	-6.17025175e-06	-6.54403143e-06	-7.32396312e-06	-8.22075181e-06	-9.14795887e-06	-1.01218614e-05	-1.11627384e-05	-1.22845305e-05	-1.34969194e-05	-1.48068923e-05	-1.62192356e-05	-1.77363645e-05	-1.93577445e-05	-2.10790496e-05	-2.28912104e-05	-2.47795822e-05	-2.67235956e-05	-2.86972987e-05	-3.06710125e-05	-3.26138015e-05	-3.44959696e-05	-3.62910921e-05	-3.79784448e-05	-3.95478635e-05	-4.10085142e-05	-4.24012375e-05	-4.3813202e-05	-4.53947932e-05	-4.73815123e-05	-5.01277369e-05	-5.41655025e-05	-6.03132208e-05	-6.98837553e-05	-8.50956665e-05	-0.000109918245	-0.000151888886	-0.000226198158	-0.000365034677	-0.000637013134	-0.00116511624	-0.00199394504	-0.00255424084	-0.00210487673	-0.00125693627	-0.000677953769	-0.000372578044	-0.000215810068	-0.000131985292	-8.47096004e-05	-5.66752643e-05	-3.93092773e-05	-2.81430068e-05	-2.07296467e-05	-1.5668881e-05	-1.21278064e-05	-9.59446016e-06	-7.74539408e-06	-6.37148518e-06	-5.33465644e-06	-4.54175555e-06	-3.92846712e-06	-3.4493387e-06	-3.07157327e-06	-2.77110906e-06	-2.53006831e-06	-2.33503074e-06	-2.1758202e-06	-2.04462384e-06	-1.93533183e-06	-1.8430193e-06	-1.76350705e-06	-1.69293815e-06	-1.62729326e-06	-1.56172919e-06	-1.48954108e-06	-1.40036992e-06	-1.27690447e-06	-1.08867249e-06	-7.81397472e-07	-2.68887764e-07	5.0786873e-07	1.27122528e-06
-1.65809297e-06	-1.79915392e-06	-1.98749493e-06	-2.1543905e-06	-2.28441043e-06	-2.3849532e-06	-2.46688485e-06	-2.53917431e-06	-2.60847824e-06	-2.67976791e-06	-2.75698921e-06	-2.84358944e-06	-2.94292992e-06	-3.05863125e-06	-3.19489651e-06	-3.35685403e-06	-3.55096043e-06	-3.78550944e-06	-4.07130215e-06	-4.42255304e-06	-4.85813829e-06	-5.40335005e-06	-6.09242631e-06	-6.97232369e-06	-8.10855088e-06	-9.59446016e-06	-1.15662981e-05	-1.42277772e-05	-1.78906238e-05	-2.30430922e-05	-3.04700585e-05	-4.14728181e-05	-5.82899451e-05	-8.49421356e-05	-0.000129014517	-0.000205600338	-0.000346283006	-0.000618613827	-0.00115328889	-0.00206875643	-0.0029306755	-0.0026983011	-0.00171465824	-0.000951301048	-0.00053953526	-0.000329116986	-0.000217191399	-0.000154064599	-0.00011644607	-9.29516758e-05	-7.7683517e-05	-6.74011809e-05	-6.02243834e-05	-5.50084213e-05	-5.10293773e-05	-4.78185113e-05	-4.50710088e-05	-4.25923922e-05	-4.0263963e-05	-3.80180749e-05	-3.58196058e-05	-3.36530291e-05	-3.15149221e-05	-2.94103485e-05	-2.73505718e-05	-2.53504039e-05	-2.34251834e-05	-2.15882305e-05	-1.98493745e-05	-1.82145521e-05	-1.66861195e-05	-1.52634876e-05	-1.39438031e-05	-1.27225163e-05	-1.15937502e-05	-1.05503791e-05	-9.58364916e-06	-8.68198731e-06	-7.82864524e-06	-7.00144859e-06	-6.20898228e-06	-5.65797113e-06	-5.50825156e-06	-5.16692972e-06	-4.60948955e-06	-4.10165168e-06	-3.6749633e-06	-3.30637531e-06	-2.97994045e-06	-2.68623599e-06	-2.41862637e-06	-2.16652479e-06	-1.89308334e-06	-1.73664963e-06	-1.68719761e-06	-1.61992658e-06	-1.54954044e-06	-1.49130605e-06	-1.45091855e-06	-1.43039589e-06	-1.43039589e-06	-1.45091855e-06	-1.49130605e-06	-1.54954044e-06	-1.61992658e-06	-1.68719761e-06	-1.73664963e-06	-1.89308334e-06	-2.16652479e-06	-2.41862637e-06	-2.68623599e-06	-2.97994045e-06	-3.30637531e-06	-3.6749633e-06	-4.10165168e-06	-4.60948955e-06	-5.16692972e-06	-5.50825156e-06	-5.65797113e-06	-6.20898228e-06	-7.00144859e-06	-7.82864524e-06	-8.68198731e-06	-9.58364916e-06	-1.05503791e-05	-1.15937502e-05	-1.27225163e-05	-1.39438031e-05	-1.52634876e-05	-1.66861195e-05	-1.82145521e-05	-1.98493745e-05	-2.15882305e-05	-2.34251834e-05	-2.53504039e-05	-2.73505718e-05	-2.94103485e-05	-3.15149221e-05	-3.36530291e-05	-3.58196058e-05	-3.80180749e-05	-4.0263963e-05	-4.25923922e-05	-4.50710088e-05	-4.78185113e-05	-5.10293773e-05	-5.50084213e-05	-6.02243834e-05	-6.74011809e-05	-7.7683517e-05	-9.29516758e-05	-0.00011644607	-0.000154064599	-0.000217191399	-0.000329116986	-0.00053953526	-0.000951301048	-0.00171465824	-0.0026983011	-0.0029306755	-0.00206875643	-0.00115328889	-0.000618613827	-0.000346283006	-0.000205600338	-0.000129014517	-8.49421356e-05	-5.82899451e-05	-4.14728181e-05	-3.04700585e-05	-2.30430922e-05	-1.78906238e-05	-1.42277772e-05	-1.15662981e-05	-9.59446016e-06	-8.10855088e-06	-6.97232369e-06	-6.09242631e-06	-5.40335005e-06	-4.85813829e-06	-4.42255304e-06	-4.07130215e-06	-3.78550944e-06	-3.55096043e-06	-3.35685404e-06	-3.19489651e-06	-3.05863125e-06	-2.94292992e-06	-2.84358944e-06	-2.75698921e-06	-2.67976791e-06	-2.60847824e-06	-2.53917431e-06	-2.46688485e-06	-2.3849532e-06	-2.28441043e-06	-2.1543905e-06	-1.98749493e-06	-1.79915392e-06	-1.65809297e-06
-3.60203484e-06	-3.64879527e-06	-3.72231409e-06	-3.80267272e-06	-3.88050749e-06	-3.95451155e-06	-4.02687625e-06	-4.10075687e-06	-4.17932853e-06	-4.26557363e-06	-4.36235063e-06	-4.47256227e-06	-4.59936053e-06	-4.74637449e-06	-4.91796887e-06	-5.11955331e-06	-5.35797064e-06	-5.64200309e-06	-5.98304858e-06	-6.39603966e-06	-6.90070902e-06	-7.52335512e-06	-8.29934898e-06	-9.27678024e-06	-1.05219331e-05	-1.21278064e-05	-1.42277772e-05	-1.70179381e-05	-2.07940292e-05	-2.60133877e-05	-3.34017291e-05	-4.41447238e-05	-6.02481427e-05	-8.52489934e-05	-0.000125693844	-0.000194377849	-0.00031776685	-0.00055309337	-0.00102178192	-0.00191496665	-0.00313246739	-0.00353745854	-0.00258256243	-0.00149035126	-0.000838319279	-0.000500779341	-0.000322697563	-0.000223054199	-0.00016378276	-0.000126556512	-0.000102055299	-8.52538848e-05	-7.32911311e-05	-6.44582288e-05	-5.76935152e-05	-5.2317785e-05	-4.78886412e-05	-4.41156837e-05	-4.08077061e-05	-3.7837868e-05	-3.51206544e-05	-3.25978332e-05	-3.0230865e-05	-2.79965298e-05	-2.58831151e-05	-2.38863156e-05	-2.20053999e-05	-2.02403918e-05	-1.85904895e-05	-1.70534803e-05	-1.56257482e-05	-1.43025381e-05	-1.30782679e-05	-1.19467778e-05	-1.09014599e-05	-9.93520668e-06	-9.04005609e-06	-8.2062557e-06	-7.42023652e-06	-6.6617985e-06	-5.91397116e-06	-5.27093307e-06	-5.04098288e-06	-4.88220239e-06	-4.38980036e-06	-3.88437955e-06	-3.46400416e-06	-3.10494873e-06	-2.78664488e-06	-2.49661142e-06	-2.22453407e-06	-1.95838251e-06	-1.70365046e-06	-1.59927345e-06	-1.56002499e-06	-1.49491504e-06	-1.42658594e-06	-1.37004747e-06	-1.33081316e-06	-1.31086721e-06	-1.31086721e-06	-1.33081316e-06	-1.37004747e-06	-1.42658594e-06	-1.49491504e-06	-1.56002499e-06	-1.59927345e-06	-1.70365046e-06	-1.95838251e-06	-2.22453407e-06	-2.49661142e-06	-2.78664488e-06	-3.10494873e-06	-3.46400416e-06	-3.88437955e-06	-4.38980036e-06	-4.88220239e-06	-5.04098288e-06	-5.27093307e-06	-5.91397116e-06	-6.6617985e-06	-7.42023652e-06	-8.2062557e-06	-9.04005609e-06	-9.93520668e-06	-1.09014599e-05	-1.19467778e-05	-1.30782679e-05	-1.43025381e-05	-1.56257482e-05	-1.70534803e-05	-1.85904895e-05	-2.02403918e-05	-2.20053999e-05	-2.38863156e-05	-2.58831151e-05	-2.79965298e-05	-3.0230865e-05	-3.25978332e-05	-3.51206544e-05	-3.7837868e-05	-4.08077061e-05	-4.41156837e-05	-4.78886412e-05	-5.2317785e-05	-5.76935152e-05	-6.44582288e-05	-7.32911311e-05	-8.52538848e-05	-0.000102055299	-0.000126556512	-0.00016378276	-0.000223054199	-0.000322697563	-0.000500779341	-0.000838319279	-0.00149035126	-0.00258256243	-0.00353745854	-0.00313246739	-0.00191496665	-0.00102178192	-0.00055309337	-0.00031776685	-0.000194377849	-0.000125693844	-8.52489934e-05	-6.02481427e-05	-4.41447238e-05	-3.34017291e-05	-2.60133878e-05	-2.07940292e-05	-1.70179381e-05	-1.42277772e-05	-1.21278064e-05	-1.05219331e-05	-9.27678024e-06	-8.29934898e-06	-7.52335512e-06	-6.90070902e-06	-6.39603966e-06	-5.98304858e-06	-5.64200309e-06	-5.35797064e-06	-5.11955331e-06	-4.91796887e-06	-4.74637449e-06	-4.59936053e-06	-4.47256227e-06	-4.36235063e-06	-4.26557363e-06	-4.17932853e-06	-4.10075687e-06	-4.02687625e-06	-3.95451155e-06	-3.88050749e-06	-3.80267272e-06	-3.72231409e-06	-3.64879527e-06	-3.60203484e-06
-6.07203308e-06	-6.09765314e-06	-6.14286942e-06	-6.20053356e-06	-6.26609443e-06	-6.33802417e-06	-6.41679632e-06	-6.50391583e-06	-6.60136134e-06	-6.7113548e-06	-6.83632625e-06	-6.97898656e-06	-7.14246357e-06	-7.33048495e-06	-7.54760958e-06	-7.79952088e-06	-8.09340635e-06	-8.43845826e-06	-8.84654516e-06	-9.33312393e-06	-9.91849179e-06	-1.06295232e-05	-1.15021096e-05	-1.2584645e-05	-1.39431292e-05	-1.5668881e-05	-1.78906238e-05	-2.07940292e-05	-2.4654008e-05	-2.98888312e-05	-3.71524725e-05	-4.7497155e-05	-6.267247e-05	-8.57047236e-05	-0.000122081114	-0.000182309533	-0.000287764457	-0.000484557271	-0.000875271147	-0.00166716881	-0.00305119097	-0.00430759504	-0.00387697763	-0.00244276584	-0.00137652529	-0.000800720021	-0.000499421973	-0.000333647101	-0.000236418705	-0.000175923177	-0.000136326711	-0.000109274998	-9.01041125e-05	-7.60746999e-05	-6.55054015e-05	-5.73255609e-05	-5.08327576e-05	-4.5554617e-05	-4.1166044e-05	-3.743795e-05	-3.42056623e-05	-3.13501746e-05	-2.8786875e-05	-2.64575126e-05	-2.43231819e-05	-2.23580401e-05	-2.05442674e-05	-1.88685744e-05	-1.73201038e-05	-1.58893241e-05	-1.45675109e-05	-1.33465205e-05	-1.22186806e-05	-1.1176707e-05	-1.02135889e-05	-9.32238714e-06	-8.4958384e-06	-7.72552156e-06	-7.00009895e-06	-6.30274434e-06	-5.61953609e-06	-5.0013058e-06	-4.6031171e-06	-4.47491843e-06	-4.14054035e-06	-3.65419817e-06	-3.23363986e-06	-2.87971812e-06	-2.56628723e-06	-2.27570186e-06	-1.99214037e-06	-1.70670519e-06	-1.48633585e-06	-1.43779959e-06	-1.41001002e-06	-1.34815876e-06	-1.28217816e-06	-1.22735063e-06	-1.18922211e-06	-1.16981713e-06	-1.16981713e-06	-1.18922211e-06	-1.22735063e-06	-1.28217816e-06	-1.34815876e-06	-1.41001002e-06	-1.43779959e-06	-1.48633585e-06	-1.70670519e-06	-1.99214037e-06	-2.27570186e-06	-2.56628723e-06	-2.87971812e-06	-3.23363986e-06	-3.65419817e-06	-4.14054035e-06	-4.47491843e-06	-4.60311709e-06	-5.0013058e-06	-5.61953609e-06	-6.30274434e-06	-7.00009895e-06	-7.72552156e-06	-8.4958384e-06	-9.32238714e-06	-1.02135889e-05	-1.1176707e-05	-1.22186806e-05	-1.33465205e-05	-1.45675109e-05	-1.58893241e-05	-1.73201038e-05	-1.88685744e-05	-2.05442674e-05	-2.23580401e-05	-2.43231819e-05	-2.64575126e-05	-2.8786875e-05	-3.13501746e-05	-3.42056623e-05	-3.743795e-05	-4.1166044e-05	-4.5554617e-05	-5.08327576e-05	-5.73255609e-05	-6.55054015e-05	-7.60746999e-05	-9.01041125e-05	-0.000109274998	-0.000136326711	-0.000175923177	-0.000236418705	-0.000333647101	-0.000499421973	-0.000800720021	-0.00137652529	-0.00244276584	-0.00387697763	-0.00430759504	-0.00305119097	-0.00166716881	-0.000875271147	-0.000484557271	-0.000287764457	-0.000182309533	-0.000122081114	-8.57047236e-05	-6.267247e-05	-4.7497155e-05	-3.71524725e-05	-2.98888312e-05	-2.4654008e-05	-2.07940292e-05	-1.78906238e-05	-1.5668881e-05	-1.39431292e-05	-1.2584645e-05	-1.15021096e-05	-1.06295232e-05	-9.9184918e-06	-9.33312393e-06	-8.84654516e-06	-8.43845826e-06	-8.09340635e-06	-7.79952088e-06	-7.54760958e-06	-7.33048495e-06	-7.14246357e-06	-6.97898657e-06	-6.83632625e-06	-6.7113548e-06	-6.60136134e-06	-6.50391583e-06	-6.41679632e-06	-6.33802417e-06	-6.26609443e-06	-6.20053356e-06	-6.14286942e-06	-6.09765314e-06	-6.07203308e-06
-9.82715549e-06	-9.84858632e-06	-9.88912196e-06	-9.94570123e-06	-1.00160582e-05	-1.00992601e-05	-1.01955348e-05	-1.03059074e-05	-1.04319149e-05	-1.05754582e-05	-1.07387711e-05	-1.09244733e-05	-1.11356833e-05	-1.13761822e-05	-1.16506299e-05	-1.19648459e-05	-1.23261763e-05	-1.27439786e-05	-1.32302709e-05	-1.38006092e-05	-1.44752842e-05	-1.5280971e-05	-1.62530234e-05	-1.74387086e-05	-1.89018478e-05	-2.07296467e-05	-2.30430922e-05	-2.60133877e-05	-2.98888312e-05	-3.50398273e-05	-4.20355299e-05	-5.17771407e-05	-6.57382341e-05	-8.64202836e-05	-0.000118266441	-0.000169606093	-0.000257051847	-0.000416021271	-0.000726617025	-0.00137115907	-0.00267985928	-0.0046346465	-0.00548569733	-0.0040998752	-0.00238740668	-0.00134946246	-0.000806050921	-0.000514976086	-0.000349149823	-0.000248615052	-0.000184301654	-0.00014129372	-0.000111469797	-9.01581781e-05	-7.45374308e-05	-6.28302184e-05	-5.38759267e-05	-4.68928817e-05	-4.13401869e-05	-3.68350141e-05	-3.31024783e-05	-2.99447418e-05	-2.72206778e-05	-2.48309096e-05	-2.27059647e-05	-2.07969841e-05	-1.9068873e-05	-1.74956023e-05	-1.60571701e-05	-1.47376984e-05	-1.35242388e-05	-1.24059931e-05	-1.13737717e-05	-1.04195832e-05	-9.5362855e-06	-8.71722555e-06	-7.95574668e-06	-7.24430353e-06	-6.57281943e-06	-5.92893459e-06	-5.32181385e-06	-4.77603755e-06	-4.26409365e-06	-4.00281717e-06	-3.82877059e-06	-3.40530975e-06	-2.97891552e-06	-2.62402546e-06	-2.31116437e-06	-2.01409458e-06	-1.70886347e-06	-1.39920358e-06	-1.23541401e-06	-1.24944946e-06	-1.23584948e-06	-1.17862614e-06	-1.11537217e-06	-1.06230067e-06	-1.02523889e-06	-1.00634055e-06	-1.00634055e-06	-1.02523889e-06	-1.06230067e-06	-1.11537217e-06	-1.17862614e-06	-1.23584948e-06	-1.24944946e-06	-1.23541401e-06	-1.39920358e-06	-1.70886347e-06	-2.01409458e-06	-2.31116437e-06	-2.62402546e-06	-2.97891552e-06	-3.40530975e-06	-3.82877059e-06	-4.00281717e-06	-4.26409365e-06	-4.77603755e-06	-5.32181385e-06	-5.92893459e-06	-6.57281943e-06	-7.24430353e-06	-7.95574668e-06	-8.71722555e-06	-9.5362855e-06	-1.04195832e-05	-1.13737717e-05	-1.24059931e-05	-1.35242388e-05	-1.47376984e-05	-1.60571701e-05	-1.74956023e-05	-1.9068873e-05	-2.07969841e-05	-2.27059647e-05	-2.48309096e-05	-2.72206778e-05	-2.99447418e-05	-3.31024783e-05	-3.68350141e-05	-4.13401869e-05	-4.68928817e-05	-5.38759267e-05	-6.28302184e-05	-7.45374308e-05	-9.01581781e-05	-0.000111469797	-0.00014129372	-0.000184301654	-0.000248615052	-0.000349149823	-0.000514976086	-0.000806050921	-0.00134946246	-0.00238740668	-0.0040998752	-0.00548569733	-0.0046346465	-0.00267985928	-0.00137115907	-0.000726617025	-0.000416021271	-0.000257051847	-0.000169606093	-0.000118266441	-8.64202836e-05	-6.57382341e-05	-5.17771407e-05	-4.20355299e-05	-3.50398273e-05	-2.98888312e-05	-2.60133878e-05	-2.30430922e-05	-2.07296467e-05	-1.89018478e-05	-1.74387086e-05	-1.62530234e-05	-1.5280971e-05	-1.44752842e-05	-1.38006092e-05	-1.32302709e-05	-1.27439786e-05	-1.23261763e-05	-1.19648459e-05	-1.16506299e-05	-1.13761822e-05	-1.11356833e-05	-1.09244733e-05	-1.07387711e-05	-1.05754582e-05	-1.04319149e-05	-1.03059074e-05	-1.01955348e-05	-1.00992601e-05	-1.00160582e-05	-9.94570123e-06	-9.88912196e-06	-9.84858632e-06	-9.82715549e-06
-1.58999134e-05	-1.59232735e-05	-1.59688968e-05	-1.60352563e-05	-1.61211423e-05	-1.62260484e-05	-1.63501997e-05	-1.64944172e-05	-1.66599748e-05	-1.68485168e-05	-1.70620454e-05	-1.73029722e-05	-1.75742196e-05	-1.78793703e-05	-1.82228676e-05	-1.86102762e-05	-1.90486253e-05	-1.9546859e-05	-2.0116437e-05	-2.07721394e-05	-2.1533157e-05	-2.24245794e-05	-2.34794442e-05	-2.47415897e-05	-2.62696813e-05	-2.81430067e-05	-3.04700585e-05	-3.34017291e-05	-3.71524725e-05	-4.20355299e-05	-4.85230795e-05	-5.73507935e-05	-6.97040494e-05	-8.75637443e-05	-0.000114386094	-0.000156524898	-0.000226402851	-0.000350054715	-0.000586123353	-0.00107427834	-0.0021364565	-0.00424528151	-0.0067057421	-0.00660117867	-0.00427861942	-0.00238300357	-0.00135120776	-0.000815878362	-0.000524165081	-0.000354708016	-0.000250433625	-0.00018314986	-0.000138047181	-0.000106872894	-8.4779378e-05	-6.87863139e-05	-5.69888529e-05	-4.81288982e-05	-4.13525267e-05	-3.6067828e-05	-3.18590958e-05	-2.8433015e-05	-2.55829196e-05	-2.31635928e-05	-2.10729304e-05	-1.92386596e-05	-1.76089638e-05	-1.6146053e-05	-1.4821849e-05	-1.36151045e-05	-1.25094591e-05	-1.14920944e-05	-1.05527732e-05	-9.68312378e-06	-8.87607026e-06	-8.12530541e-06	-7.42463834e-06	-6.76690352e-06	-6.1428136e-06	-5.55136477e-06	-5.03058533e-06	-4.5308042e-06	-3.99551268e-06	-3.59350342e-06	-3.44054411e-06	-3.12684328e-06	-2.69272519e-06	-2.32619558e-06	-2.00734829e-06	-1.69501214e-06	-1.35293547e-06	-1.01593156e-06	-9.41672026e-07	-1.0302782e-06	-1.03560265e-06	-9.84888149e-07	-9.24923498e-07	-8.73725189e-07	-8.37718338e-07	-8.19301129e-07	-8.19301129e-07	-8.37718338e-07	-8.73725189e-07	-9.24923498e-07	-9.84888149e-07	-1.03560265e-06	-1.0302782e-06	-9.41672026e-07	-1.01593156e-06	-1.35293547e-06	-1.69501214e-06	-2.00734829e-06	-2.32619558e-06	-2.69272519e-06	-3.12684328e-06	-3.44054411e-06	-3.59350342e-06	-3.99551268e-06	-4.5308042e-06	-5.03058533e-06	-5.55136477e-06	-6.1428136e-06	-6.76690352e-06	-7.42463834e-06	-8.12530541e-06	-8.87607026e-06	-9.68312378e-06	-1.05527732e-05	-1.14920944e-05	-1.25094591e-05	-1.36151045e-05	-1.4821849e-05	-1.6146053e-05	-1.76089638e-05	-1.92386596e-05	-2.10729304e-05	-2.31635928e-05	-2.55829196e-05	-2.8433015e-05	-3.18590958e-05	-3.6067828e-05	-4.13525267e-05	-4.81288982e-05	-5.69888529e-05	-6.87863139e-05	-8.4779378e-05	-0.000106872894	-0.000138047181	-0.00018314986	-0.000250433625	-0.000354708016	-0.000524165081	-0.000815878362	-0.00135120776	-0.00238300357	-0.00427861942	-0.00660117867	-0.0067057421	-0.00424528151	-0.0021364565	-0.00107427834	-0.000586123353	-0.000350054715	-0.000226402851	-0.000156524898	-0.000114386094	-8.75637443e-05	-6.97040494e-05	-5.73507935e-05	-4.85230795e-05	-4.20355299e-05	-3.71524725e-05	-3.34017291e-05	-3.04700585e-05	-2.81430068e-05	-2.62696813e-05	-2.47415897e-05	-2.34794442e-05	-2.24245794e-05	-2.1533157e-05	-2.07721394e-05	-2.0116437e-05	-1.9546859e-05	-1.90486253e-05	-1.86102762e-05	-1.82228676e-05	-1.78793703e-05	-1.75742196e-05	-1.73029722e-05	-1.70620454e-05	-1.68485168e-05	-1.66599748e-05	-1.64944172e-05	-1.63501997e-05	-1.62260484e-05	-1.61211423e-05	-1.60352563e-05	-1.59688968e-05	-1.59232735e-05	-1.58999134e-05
-2.61138988e-05	-2.61428843e-05	-2.62002116e-05	-2.62849444e-05	-2.63962816e-05	-2.65338227e-05	-2.66976321e-05	-2.68881877e-05	-2.7106305e-05	-2.73530907e-05	-2.76299415e-05	-2.79385895e-05	-2.82811887e-05	-2.86604437e-05	-2.9079782e-05	-2.9543581e-05	-3.00574652e-05	-3.06286967e-05	-3.12666922e-05	-3.19837114e-05	-3.27957805e-05	-3.37239412e-05	-3.47959508e-05	-3.60486194e-05	-3.75310595e-05	-3.93092773e-05	-4.14728181e-05	-4.41447238e-05	-4.7497155e-05	-5.17771407e-05	-5.73507935e-05	-6.47811108e-05	-7.49670534e-05	-8.9398723e-05	-0.000110648791	-0.00014338101	-0.000196560607	-0.00028862689	-0.000460424248	-0.000809328884	-0.00157806311	-0.00331440762	-0.00651224386	-0.00896994343	-0.00731864031	-0.00425831156	-0.00230747428	-0.00130724803	-0.000789658729	-0.00050511007	-0.000338660366	-0.000236037079	-0.000170030053	-0.000126117981	-9.6100134e-05	-7.51129404e-05	-6.01497548e-05	-4.92861425e-05	-4.12547899e-05	-3.52025634e-05	-3.05463533e-05	-2.68840063e-05	-2.39368296e-05	-2.15110316e-05	-1.94712703e-05	-1.77223972e-05	-1.61969109e-05	-1.48464048e-05	-1.36357676e-05	-1.25392431e-05	-1.15377253e-05	-1.06168658e-05	-9.76572212e-06	-8.97576179e-06	-8.24008265e-06	-7.55269673e-06	-6.90762429e-06	-6.29754331e-06	-5.71616749e-06	-5.18976192e-06	-4.73489852e-06	-4.24855321e-06	-3.74430785e-06	-3.29310939e-06	-3.04228016e-06	-2.81536298e-06	-2.37267198e-06	-1.96819055e-06	-1.62968474e-06	-1.28772457e-06	-8.85423326e-07	-5.23383387e-07	-5.90183839e-07	-7.74333802e-07	-8.06337673e-07	-7.64931819e-07	-7.09171139e-07	-6.60109855e-07	-6.25207678e-07	-6.07268676e-07	-6.07268676e-07	-6.25207678e-07	-6.60109855e-07	-7.09171139e-07	-7.64931819e-07	-8.06337673e-07	-7.74333802e-07	-5.90183839e-07	-5.23383387e-07	-8.85423326e-07	-1.28772457e-06	-1.62968474e-06	-1.96819055e-06	-2.37267198e-06	-2.81536298e-06	-3.04228016e-06	-3.29310939e-06	-3.74430785e-06	-4.24855321e-06	-4.73489852e-06	-5.18976192e-06	-5.71616749e-06	-6.29754331e-06	-6.90762429e-06	-7.55269673e-06	-8.24008265e-06	-8.97576179e-06	-9.76572212e-06	-1.06168658e-05	-1.15377253e-05	-1.25392431e-05	-1.36357676e-05	-1.48464048e-05	-1.61969109e-05	-1.77223972e-05	-1.94712703e-05	-2.15110316e-05	-2.39368296e-05	-2.68840063e-05	-3.05463533e-05	-3.52025634e-05	-4.12547899e-05	-4.92861425e-05	-6.01497548e-05	-7.51129404e-05	-9.6100134e-05	-0.000126117981	-0.000170030053	-0.000236037079	-0.000338660366	-0.000505110071	-0.000789658729	-0.00130724803	-0.00230747428	-0.00425831156	-0.00731864031	-0.00896994343	-0.00651224386	-0.00331440762	-0.00157806311	-0.000809328884	-0.000460424248	-0.00028862689	-0.000196560607	-0.00014338101	-0.000110648791	-8.9398723e-05	-7.49670534e-05	-6.47811108e-05	-5.73507935e-05	-5.17771407e-05	-4.7497155e-05	-4.41447238e-05	-4.14728181e-05	-3.93092773e-05	-3.75310595e-05	-3.60486194e-05	-3.47959508e-05	-3.37239412e-05	-3.27957805e-05	-3.19837114e-05	-3.12666922e-05	-3.06286967e-05	-3.00574652e-05	-2.9543581e-05	-2.9079782e-05	-2.86604437e-05	-2.82811887e-05	-2.79385895e-05	-2.76299415e-05	-2.73530907e-05	-2.7106305e-05	-2.68881877e-05	-2.66976321e-05	-2.65338227e-05	-2.63962816e-05	-2.62849444e-05	-2.62002116e-05	-2.61428843e-05	-2.61138988e-05
-4.39023936e-05	-4.39411095e-05	-4.401798e-05	-4.41321018e-05	-4.42825063e-05	-4.4468344e-05	-4.46889395e-05	-4.49437639e-05	-4.52323827e-05	-4.55544184e-05	-4.59095429e-05	-4.62975038e-05	-4.67181835e-05	-4.717169e-05	-4.76584861e-05	-4.81795607e-05	-4.87366588e-05	-4.93325851e-05	-4.99716077e-05	-5.0659996e-05	-5.14067383e-05	-5.2224504e-05	-5.31309414e-05	-5.41504376e-05	-5.53165311e-05	-5.66752643e-05	-5.82899451e-05	-6.02481427e-05	-6.267247e-05	-6.57382341e-05	-6.97040494e-05	-7.49670534e-05	-8.2163984e-05	-9.23574281e-05	-0.000107387888	-0.000130577353	-0.000168235067	-0.000233095303	-0.000352674642	-0.000590900314	-0.00110640771	-0.00229796497	-0.00495304937	-0.00895972223	-0.0101235348	-0.00695328796	-0.00379739889	-0.00204621339	-0.00116508321	-0.000705005103	-0.000449524906	-0.000299306775	-0.000206696883	-0.00014738704	-0.000108222423	-8.17033156e-05	-6.33595759e-05	-5.04253615e-05	-4.11357859e-05	-3.43366928e-05	-2.92591835e-05	-2.53841378e-05	-2.23577158e-05	-1.99369502e-05	-1.7953891e-05	-1.6291637e-05	-1.48682032e-05	-1.36256351e-05	-1.25226504e-05	-1.15296349e-05	-1.06252013e-05	-9.79378674e-06	-9.02394085e-06	-8.30707001e-06	-7.6364449e-06	-7.00624104e-06	-6.41024635e-06	-5.84106568e-06	-5.30674255e-06	-4.8550186e-06	-4.41449051e-06	-3.94489793e-06	-3.48459293e-06	-3.04882563e-06	-2.71835596e-06	-2.50346079e-06	-2.04927147e-06	-1.53469584e-06	-1.13521044e-06	-7.34959724e-07	-2.34386804e-07	1.3661755e-07	-1.56222739e-07	-4.72153306e-07	-5.4350673e-07	-5.15850622e-07	-4.65861371e-07	-4.19484431e-07	-3.85862405e-07	-3.68447275e-07	-3.68447275e-07	-3.85862405e-07	-4.19484431e-07	-4.65861371e-07	-5.15850622e-07	-5.4350673e-07	-4.72153306e-07	-1.56222739e-07	1.3661755e-07	-2.34386804e-07	-7.34959724e-07	-1.13521044e-06	-1.53469584e-06	-2.04927147e-06	-2.50346079e-06	-2.71835596e-06	-3.04882563e-06	-3.48459293e-06	-3.94489793e-06	-4.41449051e-06	-4.8550186e-06	-5.30674255e-06	-5.84106568e-06	-6.41024635e-06	-7.00624104e-06	-7.6364449e-06	-8.30707001e-06	-9.02394085e-06	-9.79378674e-06	-1.06252013e-05	-1.15296349e-05	-1.25226504e-05	-1.36256351e-05	-1.48682032e-05	-1.6291637e-05	-1.7953891e-05	-1.99369502e-05	-2.23577158e-05	-2.53841378e-05	-2.92591835e-05	-3.43366928e-05	-4.11357859e-05	-5.04253615e-05	-6.33595758e-05	-8.17033156e-05	-0.000108222423	-0.00014738704	-0.000206696883	-0.000299306775	-0.000449524906	-0.000705005103	-0.00116508321	-0.00204621339	-0.00379739889	-0.00695328796	-0.0101235348	-0.00895972223	-0.00495304937	-0.00229796497	-0.00110640771	-0.000590900314	-0.000352674642	-0.000233095303	-0.000168235067	-0.000130577353	-0.000107387888	-9.23574281e-05	-8.2163984e-05	-7.49670534e-05	-6.97040494e-05	-6.57382341e-05	-6.267247e-05	-6.02481427e-05	-5.82899451e-05	-5.66752643e-05	-5.53165311e-05	-5.41504376e-05	-5.31309414e-05	-5.2224504e-05	-5.14067383e-05	-5.0659996e-05	-4.99716077e-05	-4.93325851e-05	-4.87366588e-05	-4.81795607e-05	-4.76584861e-05	-4.717169e-05	-4.67181835e-05	-4.62975038e-05	-4.59095429e-05	-4.55544184e-05	-4.52323827e-05	-4.49437639e-05	-4.46889395e-05	-4.4468344e-05	-4.42825063e-05	-4.41321018e-05	-4.401798e-05	-4.39411095e-05	-4.39023936e-05
-7.57886878e-05	-7.58465929e-05	-7.59614978e-05	-7.6131742e-05	-7.63550977e-05	-7.66288901e-05	-7.69500219e-05	-7.73149326e-05	-7.77195347e-05	-7.81591562e-05	-7.86285036e-05	-7.91216511e-05	-7.96320561e-05	-8.01526052e-05	-8.06756944e-05	-8.11933518e-05	-8.16974144e-05	-8.21797747e-05	-8.2632717e-05	-8.30493693e-05	-8.34243062e-05	-8.37543445e-05	-8.4039594e-05	-8.42848448e-05	-8.45014095e-05	-8.47096004e-05	-8.49421356e-05	-8.52489934e-05	-8.57047236e-05	-8.64202836e-05	-8.75637443e-05	-8.9398723e-05	-9.23574281e-05	-9.7178425e-05	-0.000105164081	-0.000118674689	-0.000142142809	-0.000184309908	-0.000263446689	-0.00042019755	-0.000750674129	-0.00149097009	-0.00317897233	-0.00645282888	-0.00964764623	-0.00872712919	-0.00538923707	-0.00293147511	-0.00161705272	-0.000939401922	-0.000575331354	-0.000368899717	-0.000245959098	-0.000169675822	-0.000120729799	-8.8448685e-05	-6.66612362e-05	-5.16562605e-05	-4.11271869e-05	-3.360112e-05	-2.81170122e-05	-2.40372089e-05	-2.09331563e-05	-1.85139213e-05	-1.6580342e-05	-1.49950533e-05	-1.36626412e-05	-1.25163985e-05	-1.1509432e-05	-1.06086387e-05	-9.79057652e-06	-9.03858713e-06	-8.34075113e-06	-7.68837898e-06	-7.07477582e-06	-6.4939221e-06	-5.93881284e-06	-5.40647492e-06	-4.93771812e-06	-4.52497876e-06	-4.07808869e-06	-3.6359631e-06	-3.21300507e-06	-2.80920093e-06	-2.46258601e-06	-2.23804404e-06	-1.81933013e-06	-1.06787517e-06	-4.67208318e-07	6.82114009e-08	7.363201e-07	1.06796672e-06	4.02452535e-07	-1.07924726e-07	-2.39763524e-07	-2.33279426e-07	-1.91848872e-07	-1.49249855e-07	-1.17334212e-07	-1.00588355e-07	-1.00588355e-07	-1.17334212e-07	-1.49249855e-07	-1.91848871e-07	-2.33279426e-07	-2.39763524e-07	-1.07924726e-07	4.02452535e-07	1.06796672e-06	7.363201e-07	6.82114009e-08	-4.67208318e-07	-1.06787517e-06	-1.81933013e-06	-2.23804404e-06	-2.46258601e-06	-2.80920093e-06	-3.21300507e-06	-3.6359631e-06	-4.07808869e-06	-4.52497876e-06	-4.93771812e-06	-5.40647492e-06	-5.93881284e-06	-6.4939221e-06	-7.07477582e-06	-7.68837898e-06	-8.34075113e-06	-9.03858713e-06	-9.79057652e-06	-1.06086387e-05	-1.1509432e-05	-1.25163985e-05	-1.36626412e-05	-1.49950533e-05	-1.6580342e-05	-1.85139213e-05	-2.09331563e-05	-2.40372089e-05	-2.81170122e-05	-3.360112e-05	-4.11271869e-05	-5.16562605e-05	-6.66612362e-05	-8.8448685e-05	-0.000120729799	-0.000169675822	-0.000245959098	-0.000368899717	-0.000575331354	-0.000939401922	-0.00161705272	-0.00293147511	-0.00538923707	-0.00872712919	-0.00964764623	-0.00645282888	-0.00317897233	-0.00149097009	-0.000750674129	-0.00042019755	-0.000263446689	-0.000184309908	-0.000142142809	-0.000118674689	-0.000105164081	-9.7178425e-05	-9.23574281e-05	-8.9398723e-05	-8.75637443e-05	-8.64202836e-05	-8.57047236e-05	-8.52489934e-05	-8.49421356e-05	-8.47096004e-05	-8.45014095e-05	-8.42848448e-05	-8.4039594e-05	-8.37543445e-05	-8.34243062e-05	-8.30493693e-05	-8.2632717e-05	-8.21797747e-05	-8.16974144e-05	-8.11933518e-05	-8.06756944e-05	-8.01526052e-05	-7.96320561e-05	-7.91216511e-05	-7.86285036e-05	-7.81591562e-05	-7.77195347e-05	-7.73149326e-05	-7.69500219e-05	-7.66288901e-05	-7.63550977e-05	-7.6131742e-05	-7.59614978e-05	-7.58465929e-05	-7.57886878e-05
-0.000133286784	-0.000133401174	-0.000133627713	-0.000133962015	-0.000134397637	-0.00013492611	-0.000135536867	-0.000136217118	-0.000136951691	-0.000137722891	-0.000138510373	-0.000139291068	-0.000140039165	-0.000140726164	-0.000141321022	-0.000141790417	-0.000142099144	-0.00014221068	-0.000142087924	-0.000141694157	-0.000140994225	-0.000139955971	-0.000138551942	-0.000136761376	-0.000134572516	-0.000131985292	-0.000129014517	-0.000125693844	-0.000122081114	-0.000118266441	-0.000114386094	-0.000110648791	-0.000107387888	-0.000105164081	-0.000104959562	-0.000108535484	-0.000119115211	-0.000142808373	-0.000191784111	-0.000291595477	-0.000498523226	-0.000940269307	-0.00189533704	-0.00380271677	-0.00646085862	-0.00754399364	-0.00582155833	-0.00352797787	-0.00200309726	-0.00115705815	-0.0006958157	-0.00043632645	-0.000284213896	-0.000191523416	-0.000133121885	-9.52750611e-05	-7.01594009e-05	-5.31467311e-05	-4.14072852e-05	-3.3161684e-05	-2.72647917e-05	-2.29657318e-05	-1.97647932e-05	-1.73254904e-05	-1.54190787e-05	-1.38887959e-05	-1.26264571e-05	-1.15569709e-05	-1.06280032e-05	-9.8030032e-06	-9.05643193e-06	-8.37044204e-06	-7.7325109e-06	-7.13366156e-06	-6.56689954e-06	-6.02535651e-06	-5.50191796e-06	-5.01593694e-06	-4.60978238e-06	-4.18532132e-06	-3.74763148e-06	-3.33131094e-06	-2.93480761e-06	-2.55789655e-06	-2.22439551e-06	-2.00902002e-06	-1.75515379e-06	-7.97649283e-07	3.63663511e-07	1.28942217e-06	2.28223185e-06	2.458404e-06	1.16018461e-06	3.46104122e-07	1.17428861e-07	8.97422242e-08	1.17480969e-07	1.54128468e-07	1.834022e-07	1.99126629e-07	1.99126629e-07	1.834022e-07	1.54128468e-07	1.17480969e-07	8.97422242e-08	1.17428861e-07	3.46104122e-07	1.16018461e-06	2.458404e-06	2.28223185e-06	1.28942217e-06	3.63663511e-07	-7.97649283e-07	-1.75515379e-06	-2.00902002e-06	-2.22439551e-06	-2.55789655e-06	-2.93480761e-06	-3.33131094e-06	-3.74763148e-06	-4.18532132e-06	-4.60978238e-06	-5.01593694e-06	-5.50191796e-06	-6.02535651e-06	-6.56689954e-06	-7.13366156e-06	-7.7325109e-06	-8.37044204e-06	-9.05643193e-06	-9.8030032e-06	-1.06280032e-05	-1.15569709e-05	-1.26264571e-05	-1.38887959e-05	-1.54190787e-05	-1.73254904e-05	-1.97647932e-05	-2.29657318e-05	-2.72647917e-05	-3.3161684e-05	-4.14072852e-05	-5.31467311e-05	-7.01594009e-05	-9.52750611e-05	-0.000133121885	-0.000191523416	-0.000284213896	-0.00043632645	-0.0006958157	-0.00115705815	-0.00200309726	-0.00352797787	-0.00582155833	-0.00754399364	-0.00646085862	-0.00380271677	-0.00189533704	-0.000940269306	-0.000498523226	-0.000291595477	-0.000191784111	-0.000142808373	-0.000119115211	-0.000108535484	-0.000104959562	-0.000105164081	-0.000107387888	-0.000110648791	-0.000114386094	-0.000118266441	-0.000122081114	-0.000125693844	-0.000129014517	-0.000131985292	-0.000134572516	-0.000136761376	-0.000138551942	-0.000139955971	-0.000140994225	-0.000141694157	-0.000142087924	-0.00014221068	-0.000142099144	-0.000141790417	-0.000141321022	-0.000140726164	-0.000140039165	-0.000139291068	-0.000138510373	-0.000137722891	-0.000136951691	-0.000136217118	-0.000135536867	-0.00013492611	-0.000134397637	-0.000133962015	-0.000133627713	-0.000133401174	-0.000133286784
-0.000230433568	-0.000230761669	-0.000231412343	-0.000232374454	-0.000233631044	-0.000235158919	-0.000236928045	-0.000238900796	-0.000241031124	-0.000243263719	-0.000245533243	-0.000247763739	-0.000249868319	-0.000251749268	-0.000253298705	-0.000254399942	-0.000254929678	-0.000254761115	-0.000253768036	-0.000251829799	-0.000248837098	-0.000244698228	-0.0002393455	-0.00023274135	-0.000224883691	-0.000215810068	-0.000205600338	-0.000194377849	-0.000182309533	-0.000169606093	-0.000156524898	-0.00014338101	-0.000130577353	-0.000118674689	-0.000108535484	-0.000101590656	-0.000100311196	-0.000109095224	-0.000136125293	-0.000197409175	-0.000325452218	-0.000587055951	-0.00111326573	-0.00210609632	-0.00361108574	-0.00485749719	-0.0046627903	-0.00337763308	-0.0021194108	-0.00127964166	-0.000780929213	-0.000489828542	-0.000316874548	-0.000211252382	-0.000144919111	-0.000102186873	-7.4037945e-05	-5.51299619e-05	-4.22047034e-05	-3.32223328e-05	-2.68765854e-05	-2.23150046e-05	-1.89726559e-05	-1.64704776e-05	-1.45515435e-05	-1.3040238e-05	-1.18156829e-05	-1.07942357e-05	-9.9178381e-06	-9.1461631e-06	-8.45124079e-06	-7.81370855e-06	-7.22011115e-06	-6.66078995e-06	-6.12780877e-06	-5.61274045e-06	-5.11744149e-06	-4.69584802e-06	-4.29407901e-06	-3.85780372e-06	-3.43716886e-06	-3.03812052e-06	-2.6575034e-06	-2.29766791e-06	-1.9792527e-06	-1.7780057e-06	-1.74460379e-06	-1.0875102e-06	9.43214455e-07	3.0362852e-06	4.82622029e-06	4.63299796e-06	2.24895303e-06	9.40769528e-07	5.50918086e-07	4.6528712e-07	4.69494627e-07	4.95775844e-07	5.20384023e-07	5.34284028e-07	5.34284028e-07	5.20384023e-07	4.95775844e-07	4.69494627e-07	4.6528712e-07	5.50918086e-07	9.40769528e-07	2.24895303e-06	4.63299796e-06	4.82622029e-06	3.0362852e-06	9.43214455e-07	-1.0875102e-06	-1.74460379e-06	-1.7780057e-06	-1.9792527e-06	-2.29766791e-06	-2.6575034e-06	-3.03812052e-06	-3.43716886e-06	-3.85780372e-06	-4.29407901e-06	-4.69584802e-06	-5.11744149e-06	-5.61274045e-06	-6.12780877e-06	-6.66078995e-06	-7.22011115e-06	-7.81370855e-06	-8.45124079e-06	-9.1461631e-06	-9.9178381e-06	-1.07942357e-05	-1.18156829e-05	-1.3040238e-05	-1.45515435e-05	-1.64704776e-05	-1.89726559e-05	-2.23150046e-05	-2.68765854e-05	-3.32223328e-05	-4.22047034e-05	-5.51299619e-05	-7.4037945e-05	-0.000102186873	-0.000144919111	-0.000211252382	-0.000316874548	-0.000489828542	-0.000780929213	-0.00127964166	-0.0021194108	-0.00337763308	-0.0046627903	-0.00485749719	-0.00361108574	-0.00210609632	-0.00111326573	-0.000587055951	-0.000325452218	-0.000197409175	-0.000136125293	-0.000109095224	-0.000100311196	-0.000101590656	-0.000108535484	-0.000118674689	-0.000130577353	-0.00014338101	-0.000156524898	-0.000169606093	-0.000182309533	-0.000194377849	-0.000205600338	-0.000215810068	-0.000224883691	-0.00023274135	-0.0002393455	-0.000244698228	-0.000248837098	-0.000251829799	-0.000253768036	-0.000254761115	-0.000254929678	-0.000254399942	-0.000253298705	-0.000251749268	-0.000249868319	-0.000247763739	-0.000245533243	-0.000243263719	-0.000241031124	-0.000238900796	-0.000236928045	-0.000235158919	-0.000233631044	-0.000232374454	-0.000231412343	-0.000230761669	-0.000230433568
-0.000357533538	-0.000358538777	-0.000360543308	-0.000363534546	-0.000367491813	-0.000372384032	-0.00037816652	-0.000384776869	-0.00039212994	-0.000400112076	-0.000408574711	-0.000417327741	-0.000426133241	-0.000434700385	-0.00044268274	-0.000449679395	-0.000455241549	-0.000458886116	-0.000460117412	-0.000458457067	-0.000453480782	-0.000444858789	-0.000432395106	-0.000416059593	-0.00039600691	-0.000372578044	-0.000346283006	-0.00031776685	-0.000287764457	-0.000257051847	-0.000226402851	-0.000196560607	-0.000168235067	-0.000142142809	-0.000119115211	-0.000100311196	-8.75751768e-05	-8.40126282e-05	-9.50314608e-05	-0.000130465246	-0.000208767923	-0.000364384339	-0.000657486892	-0.00117191974	-0.00194264388	-0.00274417252	-0.00304556751	-0.00263168388	-0.00190079827	-0.00125466817	-0.000805192903	-0.000518560872	-0.000339666325	-0.000227383741	-0.000155796278	-0.000109309978	-7.85751812e-05	-5.79124594e-05	-4.3805525e-05	-3.40328437e-05	-2.71637992e-05	-2.22614002e-05	-1.87030962e-05	-1.60702994e-05	-1.40787547e-05	-1.25338116e-05	-1.13012692e-05	-1.02881493e-05	-9.42987597e-06	-8.68160948e-06	-8.01229061e-06	-7.40045266e-06	-6.8311397e-06	-6.29331479e-06	-5.77702701e-06	-5.27468983e-06	-4.82294837e-06	-4.43167074e-06	-3.99809057e-06	-3.56648377e-06	-3.15620051e-06	-2.76416318e-06	-2.38959195e-06	-2.03762781e-06	-1.72978203e-06	-1.54150696e-06	-1.65783164e-06	-1.85938322e-06	2.51166574e-08	4.49218187e-06	8.63103308e-06	8.01647582e-06	3.88438461e-06	1.76971996e-06	1.10489958e-06	9.16559521e-07	8.77562858e-07	8.84107466e-07	8.99511021e-07	9.09710558e-07	9.09710558e-07	8.99511021e-07	8.84107466e-07	8.77562858e-07	9.16559521e-07	1.10489958e-06	1.76971996e-06	3.88438461e-06	8.01647582e-06	8.63103308e-06	4.49218187e-06	2.51166576e-08	-1.85938322e-06	-1.65783164e-06	-1.54150696e-06	-1.72978203e-06	-2.03762781e-06	-2.38959195e-06	-2.76416318e-06	-3.15620051e-06	-3.56648377e-06	-3.99809057e-06	-4.43167074e-06	-4.82294837e-06	-5.27468983e-06	-5.77702701e-06	-6.29331479e-06	-6.8311397e-06	-7.40045266e-06	-8.01229061e-06	-8.68160948e-06	-9.42987597e-06	-1.02881493e-05	-1.13012692e-05	-1.25338116e-05	-1.40787547e-05	-1.60702994e-05	-1.87030962e-05	-2.22614002e-05	-2.71637992e-05	-3.40328437e-05	-4.3805525e-05	-5.79124594e-05	-7.85751812e-05	-0.000109309978	-0.000155796278	-0.000227383741	-0.000339666325	-0.000518560872	-0.000805192903	-0.00125466817	-0.00190079827	-0.00263168388	-0.00304556751	-0.00274417252	-0.00194264388	-0.00117191974	-0.000657486892	-0.000364384339	-0.000208767923	-0.000130465246	-9.50314608e-05	-8.40126282e-05	-8.75751768e-05	-0.000100311196	-0.000119115211	-0.000142142809	-0.000168235067	-0.000196560607	-0.000226402851	-0.000257051847	-0.000287764457	-0.00031776685	-0.000346283006	-0.000372578044	-0.00039600691	-0.000416059593	-0.000432395106	-0.000444858789	-0.000453480782	-0.000458457067	-0.000460117412	-0.000458886116	-0.000455241549	-0.000449679395	-0.00044268274	-0.000434700385	-0.000426133241	-0.000417327741	-0.000408574711	-0.000400112076	-0.00039212994	-0.000384776869	-0.00037816652	-0.000372384032	-0.000367491813	-0.000363534546	-0.000360543308	-0.000358538777	-0.000357533538
-0.000431609624	-0.000433731035	-0.000437991639	-0.000444426126	-0.000453084165	-0.000464027059	-0.000477322525	-0.000493036929	-0.000511224133	-0.000531909888	-0.000555070515	-0.000580604612	-0.000608296767	-0.000637773006	-0.000668449356	-0.000699477692	-0.000729697358	-0.00075760661	-0.00078137374	-0.0007989111	-0.000808031923	-0.000806695171	-0.000793315745	-0.00076708216	-0.000728196636	-0.000677953769	-0.000618613827	-0.00055309337	-0.000484557271	-0.000416021271	-0.000350054715	-0.00028862689	-0.000233095303	-0.000184309908	-0.000142808373	-0.000109095224	-8.40126282e-05	-6.92094663e-05	-6.77608351e-05	-8.52043925e-05	-0.000131469504	-0.000223859936	-0.000389866328	-0.000664003547	-0.00106181562	-0.00151333936	-0.00181947812	-0.00179700281	-0.00149220941	-0.00110158565	-0.000764200791	-0.000517746307	-0.000350164488	-0.000239081871	-0.000165707493	-0.000116928595	-8.4160275e-05	-6.18879006e-05	-4.65681048e-05	-3.59043264e-05	-2.83904717e-05	-2.30267299e-05	-1.9141834e-05	-1.62805595e-05	-1.41314661e-05	-1.24798446e-05	-1.11767395e-05	-1.01183592e-05	-9.23224272e-06	-8.4678374e-06	-7.78996188e-06	-7.17413895e-06	-6.60301291e-06	-6.06297257e-06	-5.54136139e-06	-5.05014874e-06	-4.64101973e-06	-4.20868376e-06	-3.75826946e-06	-3.32782513e-06	-2.91564221e-06	-2.51964403e-06	-2.14194852e-06	-1.79149193e-06	-1.49508012e-06	-1.33648042e-06	-1.57350374e-06	-2.69232934e-06	-3.55075148e-06	1.27723458e-06	1.09293446e-05	1.21816885e-05	6.22941799e-06	2.97225963e-06	1.8620841e-06	1.49163177e-06	1.36998859e-06	1.33602606e-06	1.33132942e-06	1.33308257e-06	1.33308257e-06	1.33132942e-06	1.33602606e-06	1.36998859e-06	1.49163177e-06	1.8620841e-06	2.97225963e-06	6.22941799e-06	1.21816885e-05	1.09293446e-05	1.27723458e-06	-3.55075148e-06	-2.69232934e-06	-1.57350374e-06	-1.33648042e-06	-1.49508012e-06	-1.79149193e-06	-2.14194852e-06	-2.51964403e-06	-2.91564221e-06	-3.32782513e-06	-3.75826946e-06	-4.20868376e-06	-4.64101973e-06	-5.05014874e-06	-5.54136139e-06	-6.06297257e-06	-6.60301291e-06	-7.17413895e-06	-7.78996188e-06	-8.4678374e-06	-9.23224272e-06	-1.01183592e-05	-1.11767395e-05	-1.24798446e-05	-1.41314661e-05	-1.62805595e-05	-1.9141834e-05	-2.30267299e-05	-2.83904717e-05	-3.59043264e-05	-4.65681048e-05	-6.18879006e-05	-8.4160275e-05	-0.000116928595	-0.000165707493	-0.000239081871	-0.000350164488	-0.000517746307	-0.000764200791	-0.00110158565	-0.00149220941	-0.00179700281	-0.00181947812	-0.00151333936	-0.00106181562	-0.000664003547	-0.000389866328	-0.000223859936	-0.000131469504	-8.52043925e-05	-6.77608351e-05	-6.92094663e-05	-8.40126282e-05	-0.000109095224	-0.000142808373	-0.000184309908	-0.000233095303	-0.00028862689	-0.000350054715	-0.000416021271	-0.000484557271	-0.00055309337	-0.000618613827	-0.000677953769	-0.000728196636	-0.00076708216	-0.000793315745	-0.000806695171	-0.000808031923	-0.0007989111	-0.00078137374	-0.00075760661	-0.000729697358	-0.000699477692	-0.000668449356	-0.000637773006	-0.000608296767	-0.000580604612	-0.000555070515	-0.000531909888	-0.000511224133	-0.000493036929	-0.000477322525	-0.000464027059	-0.000453084165	-0.000444426126	-0.000437991639	-0.000433731035	-0.000431609624
-0.000371683921	-0.00037418511	-0.000379238424	-0.000386946999	-0.000397468591	-0.000411018985	-0.000427876102	-0.000448384303	-0.000472957999	-0.000502083059	-0.000536313448	-0.000576259081	-0.000622558551	-0.000675827396	-0.00073656867	-0.000805028604	-0.000880977908	-0.000963402938	-0.00105010832	-0.00113727496	-0.00121909489	-0.00128771214	-0.00133378695	-0.00134795409	-0.00132311937	-0.00125693627	-0.00115328889	-0.00102178192	-0.000875271147	-0.000726617025	-0.000586123353	-0.000460424248	-0.000352674642	-0.000263446689	-0.000191784111	-0.000136125293	-9.50314608e-05	-6.77608351e-05	-5.47399132e-05	-5.80377527e-05	-8.21183307e-05	-0.000134999934	-0.000229032083	-0.000378836176	-0.000591373849	-0.000843625131	-0.00106220814	-0.00115148398	-0.0010753239	-0.000888843978	-0.000676249244	-0.000490803097	-0.000348671303	-0.000246432975	-0.000174966797	-0.000125515891	-9.13169911e-05	-6.7562927e-05	-5.09505445e-05	-3.92364855e-05	-3.08988662e-05	-2.49013963e-05	-2.05344186e-05	-1.7308878e-05	-1.48855802e-05	-1.30278308e-05	-1.15696016e-05	-1.03940197e-05	-9.41870412e-06	-8.58563585e-06	-7.85401732e-06	-7.19503053e-06	-6.58748999e-06	-6.01340899e-06	-5.46519813e-06	-4.99799958e-06	-4.55221768e-06	-4.06976394e-06	-3.60480035e-06	-3.15986688e-06	-2.73138622e-06	-2.32027453e-06	-1.93312527e-06	-1.58720475e-06	-1.32680213e-06	-1.27688976e-06	-1.82460693e-06	-4.14908938e-06	-1.04705908e-05	-1.70278002e-05	-5.36123385e-06	9.84608883e-06	7.69216841e-06	4.29735236e-06	2.84314218e-06	2.25508273e-06	2.00373046e-06	1.89144164e-06	1.84125078e-06	1.82187808e-06	1.82187808e-06	1.84125078e-06	1.89144164e-06	2.00373046e-06	2.25508273e-06	2.84314218e-06	4.29735236e-06	7.69216842e-06	9.84608883e-06	-5.36123385e-06	-1.70278002e-05	-1.04705908e-05	-4.14908938e-06	-1.82460693e-06	-1.27688976e-06	-1.32680213e-06	-1.58720475e-06	-1.93312527e-06	-2.32027453e-06	-2.73138622e-06	-3.15986688e-06	-3.60480035e-06	-4.06976394e-06	-4.55221768e-06	-4.99799958e-06	-5.46519813e-06	-6.01340899e-06	-6.58748999e-06	-7.19503053e-06	-7.85401732e-06	-8.58563585e-06	-9.41870412e-06	-1.03940197e-05	-1.15696016e-05	-1.30278308e-05	-1.48855802e-05	-1.7308878e-05	-2.05344186e-05	-2.49013963e-05	-3.08988662e-05	-3.92364855e-05	-5.09505445e-05	-6.7562927e-05	-9.13169911e-05	-0.000125515891	-0.000174966797	-0.000246432975	-0.000348671303	-0.000490803097	-0.000676249244	-0.000888843978	-0.0010753239	-0.00115148398	-0.00106220814	-0.000843625131	-0.000591373849	-0.000378836176	-0.000229032083	-0.000134999934	-8.21183307e-05	-5.80377527e-05	-5.47399132e-05	-6.77608351e-05	-9.50314608e-05	-0.000136125293	-0.000191784111	-0.000263446689	-0.000352674642	-0.000460424248	-0.000586123353	-0.000726617025	-0.000875271147	-0.00102178192	-0.00115328889	-0.00125693627	-0.00132311937	-0.00134795409	-0.00133378695	-0.00128771214	-0.00121909489	-0.00113727496	-0.00105010832	-0.000963402938	-0.000880977908	-0.000805028604	-0.00073656867	-0.000675827396	-0.000622558551	-0.000576259081	-0.000536313448	-0.000502083059	-0.000472957999	-0.000448384303	-0.000427876102	-0.000411018985	-0.000397468591	-0.000386946999	-0.000379238424	-0.00037418511	-0.000371683921
-0.000245357995	-0.000247178014	-0.000250866331	-0.00025652183	-0.000264298757	-0.000274414162	-0.000287158469	-0.000302909805	-0.000322152874	-0.000345503367	-0.000373738886	-0.000407837268	-0.000449022446	-0.000498816271	-0.000559090801	-0.000632107666	-0.000720516025	-0.000827253649	-0.000955251204	-0.00110677616	-0.00128218603	-0.00147785732	-0.00168328424	-0.00187808216	-0.00203105487	-0.00210487673	-0.00206875643	-0.00191496665	-0.00166716881	-0.00137115907	-0.00107427834	-0.000809328884	-0.000590900314	-0.00042019755	-0.000291595477	-0.000197409175	-0.000130465246	-8.52043925e-05	-5.80377527e-05	-4.73878167e-05	-5.37018515e-05	-7.96711959e-05	-0.000130388597	-0.00021229058	-0.00032913955	-0.000473748932	-0.000618783201	-0.000719622787	-0.000739762558	-0.000678635641	-0.000568441478	-0.000446870447	-0.000337926316	-0.000250446256	-0.000184271948	-0.00013576469	-0.000100743182	-7.56024049e-05	-5.75573368e-05	-4.45623051e-05	-3.51503111e-05	-2.82806318e-05	-2.32178089e-05	-1.9442123e-05	-1.65854989e-05	-1.43864082e-05	-1.26584354e-05	-1.12684246e-05	-1.01212183e-05	-9.14887556e-06	-8.30287254e-06	-7.54808062e-06	-6.85715061e-06	-6.20831416e-06	-5.63242616e-06	-5.13234448e-06	-4.59348599e-06	-4.0684009e-06	-3.56892825e-06	-3.08954769e-06	-2.63006697e-06	-2.19745813e-06	-1.81069447e-06	-1.51512119e-06	-1.42472697e-06	-1.85545914e-06	-3.77726158e-06	-1.03634155e-05	-3.07247422e-05	-7.0388084e-05	-7.14226736e-05	-2.64419733e-05	-6.43258313e-06	-8.79075002e-07	1.07310643e-06	1.87730333e-06	2.2153204e-06	2.33969897e-06	2.36773264e-06	2.36508735e-06	2.36508735e-06	2.36773264e-06	2.33969897e-06	2.2153204e-06	1.87730333e-06	1.07310643e-06	-8.79075002e-07	-6.43258313e-06	-2.64419733e-05	-7.14226736e-05	-7.0388084e-05	-3.07247422e-05	-1.03634155e-05	-3.77726158e-06	-1.85545914e-06	-1.42472697e-06	-1.51512119e-06	-1.81069447e-06	-2.19745814e-06	-2.63006697e-06	-3.08954769e-06	-3.56892825e-06	-4.0684009e-06	-4.59348599e-06	-5.13234448e-06	-5.63242616e-06	-6.20831416e-06	-6.85715061e-06	-7.54808062e-06	-8.30287254e-06	-9.14887556e-06	-1.01212183e-05	-1.12684246e-05	-1.26584354e-05	-1.43864082e-05	-1.65854989e-05	-1.9442123e-05	-2.32178089e-05	-2.82806318e-05	-3.51503111e-05	-4.45623051e-05	-5.75573368e-05	-7.56024049e-05	-0.000100743182	-0.00013576469	-0.000184271948	-0.000250446256	-0.000337926316	-0.000446870447	-0.000568441478	-0.000678635641	-0.000739762558	-0.000719622787	-0.000618783201	-0.000473748932	-0.00032913955	-0.00021229058	-0.000130388597	-7.96711959e-05	-5.37018515e-05	-4.73878167e-05	-5.80377527e-05	-8.52043925e-05	-0.000130465246	-0.000197409175	-0.000291595477	-0.00042019755	-0.000590900314	-0.000809328884	-0.00107427834	-0.00137115907	-0.00166716881	-0.00191496665	-0.00206875643	-0.00210487673	-0.00203105487	-0.00187808216	-0.00168328424	-0.00147785732	-0.00128218603	-0.00110677616	-0.000955251204	-0.000827253649	-0.000720516025	-0.000632107666	-0.000559090801	-0.000498816271	-0.000449022446	-0.000407837268	-0.000373738886	-0.000345503367	-0.000322152874	-0.000302909805	-0.000287158469	-0.000274414162	-0.000264298757	-0.00025652183	-0.000250866331	-0.000247178014	-0.000245357995
-0.000144260578	-0.000145295692	-0.000147394916	-0.000150617859	-0.000155058084	-0.000160848424	-0.000168168728	-0.000177256749	-0.00018842319	-0.000202072395	-0.000218730771	-0.000239085928	-0.00026404076	-0.000294788417	-0.000332916363	-0.000380550427	-0.000440552203	-0.000516783203	-0.000614440655	-0.000740437743	-0.000903710548	-0.00111511366	-0.00138609795	-0.00172455298	-0.0021253659	-0.00255424084	-0.0029306755	-0.00313246739	-0.00305119097	-0.00267985928	-0.0021364565	-0.00157806311	-0.00110640771	-0.000750674129	-0.000498523226	-0.000325452218	-0.000208767923	-0.000131469504	-8.21183307e-05	-5.37018515e-05	-4.25378013e-05	-4.75408105e-05	-6.98300762e-05	-0.000112068196	-0.000176601145	-0.000261880712	-0.000357925316	-0.000444498743	-0.00049745934	-0.00050226497	-0.000462748113	-0.000396295276	-0.000321991018	-0.00025283032	-0.000194690594	-0.000148631629	-0.000113377286	-8.69045223e-05	-6.72149077e-05	-5.26191296e-05	-4.1789348e-05	-3.37208884e-05	-2.76691463e-05	-2.30881992e-05	-1.95797502e-05	-1.68536721e-05	-1.46986866e-05	-1.29609828e-05	-1.15286959e-05	-1.03205502e-05	-9.27728601e-06	-8.35440254e-06	-7.51549918e-06	-6.75745248e-06	-6.12416795e-06	-5.48250774e-06	-4.85200489e-06	-4.2594914e-06	-3.69737695e-06	-3.16436064e-06	-2.67030019e-06	-2.24465503e-06	-1.9596429e-06	-1.99315976e-06	-2.80355995e-06	-5.60351463e-06	-1.34415275e-05	-3.21908473e-05	-6.43923895e-05	-8.81484919e-05	-8.53336483e-05	-7.57714529e-05	-5.39411574e-05	-2.94894533e-05	-1.30896236e-05	-4.59627319e-06	-6.97711454e-07	1.01580921e-06	1.74971446e-06	2.02217609e-06	2.02217609e-06	1.74971446e-06	1.01580921e-06	-6.97711454e-07	-4.59627319e-06	-1.30896236e-05	-2.94894533e-05	-5.39411574e-05	-7.57714529e-05	-8.53336483e-05	-8.81484919e-05	-6.43923895e-05	-3.21908473e-05	-1.34415275e-05	-5.60351463e-06	-2.80355995e-06	-1.99315976e-06	-1.9596429e-06	-2.24465503e-06	-2.67030019e-06	-3.16436064e-06	-3.69737695e-06	-4.2594914e-06	-4.85200489e-06	-5.48250774e-06	-6.12416795e-06	-6.75745248e-06	-7.51549918e-06	-8.35440254e-06	-9.27728601e-06	-1.03205502e-05	-1.15286959e-05	-1.29609828e-05	-1.46986866e-05	-1.68536721e-05	-1.95797502e-05	-2.30881992e-05	-2.76691463e-05	-3.37208884e-05	-4.1789348e-05	-5.26191296e-05	-6.72149077e-05	-8.69045223e-05	-0.000113377286	-0.000148631629	-0.000194690594	-0.00025283032	-0.000321991018	-0.000396295276	-0.000462748113	-0.00050226497	-0.00049745934	-0.000444498743	-0.000357925316	-0.000261880712	-0.000176601145	-0.000112068196	-6.98300762e-05	-4.75408105e-05	-4.25378013e-05	-5.37018515e-05	-8.21183307e-05	-0.000131469504	-0.000208767923	-0.000325452218	-0.000498523226	-0.000750674129	-0.00110640771	-0.00157806311	-0.0021364565	-0.00267985928	-0.00305119097	-0.00313246739	-0.0029306755	-0.00255424084	-0.0021253659	-0.00172455298	-0.00138609795	-0.00111511366	-0.000903710548	-0.000740437743	-0.000614440655	-0.000516783203	-0.000440552203	-0.000380550427	-0.000332916363	-0.000294788417	-0.00026404076	-0.000239085928	-0.000218730771	-0.000202072395	-0.00018842319	-0.000177256749	-0.000168168728	-0.000160848424	-0.000155058084	-0.000150617859	-0.000147394916	-0.000145295692	-0.000144260578
-8.40528144e-05	-8.46003139e-05	-8.57103852e-05	-8.74140416e-05	-8.97600275e-05	-9.28176635e-05	-9.6681002e-05	-0.000101474704	-0.000107362242	-0.000114557333	-0.000123339901	-0.000134078547	-0.000147262469	-0.000163547346	-0.000183822149	-0.000209307761	-0.000241704605	-0.000283416649	-0.00033789535	-0.000410172095	-0.000507682827	-0.000641525784	-0.000828286275	-0.00109233566	-0.00146751431	-0.00199394504	-0.0026983011	-0.00353745854	-0.00430759504	-0.0046346465	-0.00424528151	-0.00331440762	-0.00229796497	-0.00149097009	-0.000940269307	-0.000587055951	-0.000364384339	-0.000223859936	-0.000134999934	-7.96711959e-05	-4.75408105e-05	-3.3179714e-05	-3.44379379e-05	-5.14521085e-05	-8.53970238e-05	-0.000136472434	-0.000201313112	-0.000270837573	-0.000330791521	-0.00036676592	-0.00037133265	-0.000347400062	-0.000305086056	-0.000255707548	-0.000207650427	-0.000165414204	-0.000130507965	-0.000102721789	-8.10919354e-05	-6.44611225e-05	-5.17447175e-05	-4.20281985e-05	-3.45818145e-05	-2.88408803e-05	-2.43759592e-05	-2.0863681e-05	-1.80620041e-05	-1.57905313e-05	-1.39152591e-05	-1.23367678e-05	-1.09805967e-05	-9.78804063e-06	-8.72145061e-06	-7.82483707e-06	-6.99162603e-06	-6.17701527e-06	-5.42421101e-06	-4.72425293e-06	-4.07478952e-06	-3.490343e-06	-3.01023087e-06	-2.70225651e-06	-2.62861351e-06	-2.72723443e-06	-2.64591655e-06	-1.53920612e-06	2.48424656e-06	1.26366272e-05	2.92893244e-05	4.04329769e-05	2.46122666e-05	-7.79346145e-06	-2.88540602e-06	1.24162507e-05	1.17952548e-05	7.75182318e-06	5.26311661e-06	4.12087648e-06	3.65392726e-06	3.49198608e-06	3.49198608e-06	3.65392726e-06	4.12087648e-06	5.26311661e-06	7.75182318e-06	1.17952548e-05	1.24162507e-05	-2.88540602e-06	-7.79346145e-06	2.46122666e-05	4.04329769e-05	2.92893244e-05	1.26366272e-05	2.48424656e-06	-1.53920612e-06	-2.64591655e-06	-2.72723443e-06	-2.62861351e-06	-2.70225651e-06	-3.01023087e-06	-3.490343e-06	-4.07478952e-06	-4.72425293e-06	-5.42421101e-06	-6.17701527e-06	-6.99162603e-06	-7.82483707e-06	-8.72145061e-06	-9.78804063e-06	-1.09805967e-05	-1.23367678e-05	-1.39152591e-05	-1.57905313e-05	-1.80620041e-05	-2.0863681e-05	-2.43759592e-05	-2.88408803e-05	-3.45818145e-05	-4.20281985e-05	-5.17447175e-05	-6.44611225e-05	-8.10919354e-05	-0.000102721789	-0.000130507965	-0.000165414204	-0.000207650427	-0.000255707548	-0.000305086056	-0.000347400062	-0.00037133265	-0.00036676592	-0.000330791521	-0.000270837573	-0.000201313112	-0.000136472434	-8.53970238e-05	-5.14521085e-05	-3.44379379e-05	-3.3179714e-05	-4.75408105e-05	-7.96711959e-05	-0.000134999934	-0.000223859936	-0.000364384339	-0.000587055951	-0.000940269307	-0.00149097009	-0.00229796497	-0.00331440762	-0.00424528151	-0.0046346465	-0.00430759504	-0.00353745854	-0.0026983011	-0.00199394504	-0.00146751431	-0.00109233566	-0.000828286275	-0.000641525784	-0.000507682827	-0.000410172095	-0.00033789535	-0.000283416649	-0.000241704605	-0.000209307761	-0.000183822149	-0.000163547346	-0.000147262469	-0.000134078547	-0.000123339901	-0.000114557333	-0.000107362242	-0.000101474704	-9.6681002e-05	-9.28176635e-05	-8.97600275e-05	-8.74140416e-05	-8.57103852e-05	-8.46003139e-05	-8.40528144e-05
-5.09070725e-05	-5.11981769e-05	-5.17881539e-05	-5.26929959e-05	-5.39378517e-05	-5.55584948e-05	-5.76034593e-05	-6.01370526e-05	-6.32435653e-05	-6.70331411e-05	-7.16499927e-05	-7.72839873e-05	-8.41871661e-05	-9.26976034e-05	-0.0001032744	-0.000116549877	-0.000133408882	-0.000155111756	-0.000183489159	-0.000221257962	-0.000272545853	-0.000343783643	-0.000445256536	-0.000593842613	-0.000817840723	-0.00116511624	-0.00171465824	-0.00258256243	-0.00387697763	-0.00548569733	-0.0067057421	-0.00651224386	-0.00495304937	-0.00317897233	-0.00189533704	-0.00111326573	-0.000657486892	-0.000389866328	-0.000229032083	-0.000130388597	-6.98300762e-05	-3.44379379e-05	-1.76238035e-05	-1.66674872e-05	-3.11468837e-05	-6.12632868e-05	-0.000105968677	-0.000161198064	-0.000218883662	-0.000268062711	-0.000298604579	-0.000305572892	-0.000290920234	-0.000261423727	-0.000224980858	-0.000187887004	-0.000153952046	-0.000124854675	-0.000100891467	-8.16387018e-05	-6.63902116e-05	-5.43984699e-05	-4.49856612e-05	-3.75817252e-05	-3.1726731e-05	-2.70586349e-05	-2.32968719e-05	-2.02263121e-05	-1.76831553e-05	-1.55428316e-05	-1.37086518e-05	-1.21048115e-05	-1.07368865e-05	-9.54705887e-06	-8.41253327e-06	-7.38244629e-06	-6.44590454e-06	-5.58834017e-06	-4.78983198e-06	-3.99707902e-06	-3.11700982e-06	-2.04570721e-06	-6.92632026e-07	9.61007071e-07	2.82457712e-06	4.8570856e-06	7.27783298e-06	1.06595681e-05	1.60382724e-05	2.47996245e-05	3.72357229e-05	5.18593607e-05	4.96476295e-05	2.52698724e-05	1.07265399e-05	5.97632137e-06	4.61338746e-06	4.2329611e-06	4.13674383e-06	4.11838688e-06	4.11838688e-06	4.13674383e-06	4.2329611e-06	4.61338746e-06	5.97632137e-06	1.07265399e-05	2.52698724e-05	4.96476295e-05	5.18593607e-05	3.72357229e-05	2.47996245e-05	1.60382724e-05	1.06595681e-05	7.27783298e-06	4.8570856e-06	2.82457712e-06	9.61007071e-07	-6.92632027e-07	-2.04570721e-06	-3.11700982e-06	-3.99707902e-06	-4.78983198e-06	-5.58834017e-06	-6.44590454e-06	-7.38244629e-06	-8.41253327e-06	-9.54705887e-06	-1.07368865e-05	-1.21048115e-05	-1.37086518e-05	-1.55428316e-05	-1.76831553e-05	-2.02263121e-05	-2.32968719e-05	-2.70586349e-05	-3.1726731e-05	-3.75817252e-05	-4.49856612e-05	-5.43984699e-05	-6.63902116e-05	-8.16387018e-05	-0.000100891467	-0.000124854675	-0.000153952046	-0.000187887004	-0.000224980858	-0.000261423727	-0.000290920234	-0.000305572892	-0.000298604579	-0.000268062711	-0.000218883662	-0.000161198064	-0.000105968677	-6.12632868e-05	-3.11468837e-05	-1.66674872e-05	-1.76238035e-05	-3.44379379e-05	-6.98300762e-05	-0.000130388597	-0.000229032083	-0.000389866328	-0.000657486892	-0.00111326573	-0.00189533704	-0.00317897233	-0.00495304937	-0.00651224386	-0.0067057421	-0.00548569733	-0.00387697763	-0.00258256243	-0.00171465824	-0.00116511624	-0.000817840723	-0.000593842613	-0.000445256536	-0.000343783643	-0.000272545853	-0.000221257962	-0.000183489159	-0.000155111756	-0.000133408882	-0.000116549877	-0.0001032744	-9.26976034e-05	-8.41871661e-05	-7.72839874e-05	-7.16499927e-05	-6.70331411e-05	-6.32435653e-05	-6.01370526e-05	-5.76034593e-05	-5.55584948e-05	-5.39378517e-05	-5.26929959e-05	-5.17881539e-05	-5.11981769e-05	-5.09070725e-05
-3.26275324e-05	-3.27874262e-05	-3.31113768e-05	-3.36079638e-05	-3.42906963e-05	-3.51788117e-05	-3.62984287e-05	-3.76841701e-05	-3.93814275e-05	-4.14495184e-05	-4.39661012e-05	-4.70333934e-05	-5.07870204e-05	-5.54087726e-05	-6.11452717e-05	-6.83357525e-05	-7.74541956e-05	-8.91745658e-05	-0.000104474171	-0.000124801603	-0.000152357283	-0.000190576592	-0.000244989775	-0.000324807119	-0.000445947362	-0.000637013134	-0.000951301048	-0.00149035126	-0.00244276584	-0.0040998752	-0.00660117867	-0.00896994343	-0.00895972223	-0.00645282888	-0.00380271677	-0.00210609632	-0.00117191974	-0.000664003547	-0.000378836176	-0.00021229058	-0.000112068196	-5.14521085e-05	-1.66674872e-05	-9.30949608e-07	-1.49802931e-06	-1.7625088e-05	-4.87313194e-05	-9.28877974e-05	-0.000145609772	-0.000199379461	-0.000244856357	-0.000273876126	-0.000282591402	-0.000272537045	-0.000249050915	-0.000218534562	-0.000186342424	-0.000155963779	-0.000129161537	-0.000106489068	-8.78047546e-05	-7.26434461e-05	-6.04395171e-05	-5.0642146e-05	-4.27651712e-05	-3.64018504e-05	-3.12227288e-05	-2.69664382e-05	-2.3428205e-05	-2.04475415e-05	-1.78953911e-05	-1.57106326e-05	-1.38680098e-05	-1.21765695e-05	-1.06598867e-05	-9.28850844e-06	-8.00083438e-06	-6.74190453e-06	-5.48670152e-06	-4.25420706e-06	-3.09549559e-06	-2.03759254e-06	-1.06305557e-06	-1.37064172e-07	7.79897168e-07	1.7434059e-06	2.85525436e-06	4.33229872e-06	6.68190966e-06	1.11868394e-05	2.15171004e-05	4.09088777e-05	4.09280323e-05	2.13107768e-05	9.48013808e-06	5.68189104e-06	4.82665361e-06	4.71748094e-06	4.75211037e-06	4.78593048e-06	4.78593048e-06	4.75211037e-06	4.71748094e-06	4.82665361e-06	5.68189104e-06	9.48013808e-06	2.13107768e-05	4.09280323e-05	4.09088777e-05	2.15171004e-05	1.11868394e-05	6.68190966e-06	4.33229872e-06	2.85525436e-06	1.7434059e-06	7.79897167e-07	-1.37064172e-07	-1.06305557e-06	-2.03759254e-06	-3.09549559e-06	-4.25420706e-06	-5.48670152e-06	-6.74190453e-06	-8.00083438e-06	-9.28850844e-06	-1.06598867e-05	-1.21765695e-05	-1.38680098e-05	-1.57106326e-05	-1.78953911e-05	-2.04475415e-05	-2.3428205e-05	-2.69664382e-05	-3.12227288e-05	-3.64018504e-05	-4.27651712e-05	-5.0642146e-05	-6.04395171e-05	-7.26434461e-05	-8.78047546e-05	-0.000106489068	-0.000129161537	-0.000155963779	-0.000186342424	-0.000218534562	-0.000249050915	-0.000272537045	-0.000282591402	-0.000273876126	-0.000244856357	-0.000199379461	-0.000145609772	-9.28877974e-05	-4.87313194e-05	-1.76250881e-05	-1.49802931e-06	-9.30949609e-07	-1.66674872e-05	-5.14521085e-05	-0.000112068196	-0.00021229058	-0.000378836176	-0.000664003547	-0.00117191974	-0.00210609632	-0.00380271677	-0.00645282888	-0.00895972223	-0.00896994343	-0.00660117867	-0.0040998752	-0.00244276584	-0.00149035126	-0.000951301048	-0.000637013134	-0.000445947362	-0.000324807119	-0.000244989775	-0.000190576592	-0.000152357283	-0.000124801603	-0.000104474171	-8.91745658e-05	-7.74541956e-05	-6.83357525e-05	-6.11452717e-05	-5.54087726e-05	-5.07870204e-05	-4.70333934e-05	-4.39661012e-05	-4.14495184e-05	-3.93814275e-05	-3.76841701e-05	-3.62984288e-05	-3.51788117e-05	-3.42906963e-05	-3.36079638e-05	-3.31113768e-05	-3.27874262e-05	-3.26275324e-05
-2.22967064e-05	-2.23890276e-05	-2.25759893e-05	-2.28623864e-05	-2.32558006e-05	-2.3767079e-05	-2.44110172e-05	-2.52073145e-05	-2.61819046e-05	-2.73688051e-05	-2.88127014e-05	-3.05725769e-05	-3.27268681e-05	-3.53808726e-05	-3.867755e-05	-4.28135228e-05	-4.80632069e-05	-5.48159258e-05	-6.36342504e-05	-7.53479393e-05	-9.12092985e-05	-0.000113157855	-0.000144286354	-0.0001896917	-0.000258092126	-0.000365034677	-0.00053953526	-0.000838319279	-0.00137652529	-0.00238740668	-0.00427861942	-0.00731864031	-0.0101235348	-0.00964764623	-0.00646085862	-0.00361108574	-0.00194264388	-0.00106181562	-0.000591373849	-0.00032913955	-0.000176601145	-8.53970238e-05	-3.11468837e-05	-1.49802931e-06	9.38303584e-06	3.78039295e-06	-1.73698462e-05	-5.29070413e-05	-0.000100336846	-0.000154845096	-0.000209018613	-0.000254135174	-0.000282886225	-0.000292008109	-0.000283050279	-0.000260939104	-0.00023159683	-0.000200080021	-0.000169805225	-0.000142613705	-0.000119198512	-9.9558567e-05	-8.33419533e-05	-7.00624605e-05	-5.92192687e-05	-5.03546153e-05	-4.3075784e-05	-3.70581975e-05	-3.20389449e-05	-2.78042565e-05	-2.42004925e-05	-2.11833755e-05	-1.85117078e-05	-1.61310964e-05	-1.39970595e-05	-1.20487141e-05	-1.02599468e-05	-8.62182526e-06	-7.11498617e-06	-5.71733276e-06	-4.41608343e-06	-3.2048572e-06	-2.0777848e-06	-1.02591971e-06	-3.46651514e-08	9.20725617e-07	1.88661556e-06	2.96208916e-06	4.38974259e-06	6.86839062e-06	1.27953648e-05	2.33988695e-05	2.36455546e-05	1.60673801e-05	1.00172861e-05	6.86819699e-06	5.75196009e-06	5.51311507e-06	5.52182034e-06	5.55616067e-06	5.55616067e-06	5.52182034e-06	5.51311507e-06	5.75196009e-06	6.86819699e-06	1.00172861e-05	1.60673801e-05	2.36455546e-05	2.33988695e-05	1.27953648e-05	6.86839062e-06	4.38974259e-06	2.96208916e-06	1.88661556e-06	9.20725617e-07	-3.46651515e-08	-1.02591971e-06	-2.0777848e-06	-3.2048572e-06	-4.41608343e-06	-5.71733276e-06	-7.11498617e-06	-8.62182526e-06	-1.02599468e-05	-1.20487141e-05	-1.39970595e-05	-1.61310964e-05	-1.85117079e-05	-2.11833755e-05	-2.42004925e-05	-2.78042565e-05	-3.20389449e-05	-3.70581975e-05	-4.3075784e-05	-5.03546153e-05	-5.92192687e-05	-7.00624605e-05	-8.33419533e-05	-9.95585671e-05	-0.000119198512	-0.000142613705	-0.000169805225	-0.000200080021	-0.00023159683	-0.000260939104	-0.000283050279	-0.000292008109	-0.000282886225	-0.000254135174	-0.000209018613	-0.000154845096	-0.000100336846	-5.29070413e-05	-1.73698462e-05	3.78039294e-06	9.38303584e-06	-1.49802931e-06	-3.11468837e-05	-8.53970238e-05	-0.000176601145	-0.00032913955	-0.000591373849	-0.00106181562	-0.00194264388	-0.00361108574	-0.00646085862	-0.00964764623	-0.0101235347	-0.00731864031	-0.00427861942	-0.00238740668	-0.00137652529	-0.000838319279	-0.00053953526	-0.000365034677	-0.000258092126	-0.0001896917	-0.000144286354	-0.000113157855	-9.12092985e-05	-7.53479393e-05	-6.36342504e-05	-5.48159258e-05	-4.80632069e-05	-4.28135228e-05	-3.867755e-05	-3.53808726e-05	-3.27268682e-05	-3.05725769e-05	-2.88127014e-05	-2.73688051e-05	-2.61819046e-05	-2.52073145e-05	-2.44110172e-05	-2.3767079e-05	-2.32558006e-05	-2.28623864e-05	-2.25759893e-05	-2.23890276e-05	-2.22967064e-05
-1.63252119e-05	-1.63838351e-05	-1.65022362e-05	-1.66828655e-05	-1.6929738e-05	-1.72488191e-05	-1.76485345e-05	-1.81404361e-05	-1.87400848e-05	-1.94682454e-05	-2.0352532e-05	-2.14297124e-05	-2.27489741e-05	-2.43766161e-05	-2.64028743e-05	-2.89519958e-05	-3.21973452e-05	-3.63844582e-05	-4.18669231e-05	-4.91634563e-05	-5.90509094e-05	-7.27199471e-05	-9.20434876e-05	-0.000120055077	-0.000161832829	-0.000226198158	-0.000329116986	-0.000500779341	-0.000800720021	-0.00134946246	-0.00238300357	-0.00425831156	-0.00695328796	-0.00872712919	-0.00754399364	-0.00485749719	-0.00274417252	-0.00151333936	-0.000843625131	-0.000473748932	-0.000261880712	-0.000136472434	-6.12632868e-05	-1.7625088e-05	3.78039295e-06	7.1365061e-06	-5.90006429e-06	-3.43617212e-05	-7.68688813e-05	-0.000130595765	-0.000190251267	-0.00024796224	-0.000294799295	-0.000323597524	-0.000331478215	-0.000320418802	-0.000295688611	-0.000263449846	-0.000228928994	-0.000195671124	-0.000165615358	-0.00013952285	-0.000117431346	-9.90027568e-05	-8.3746923e-05	-7.11485849e-05	-6.07304525e-05	-5.20781021e-05	-4.48423144e-05	-3.87383906e-05	-3.36275435e-05	-2.92267081e-05	-2.5365249e-05	-2.19879355e-05	-1.90081853e-05	-1.63489553e-05	-1.39438477e-05	-1.17469004e-05	-9.73043441e-06	-7.87831023e-06	-6.17958703e-06	-4.62424162e-06	-3.20119348e-06	-1.89772774e-06	-6.98974583e-07	4.14012346e-07	1.46996887e-06	2.52334796e-06	3.70240484e-06	5.39059416e-06	8.95114919e-06	1.42012332e-05	1.40011001e-05	1.1481353e-05	9.54104655e-06	8.12446005e-06	7.22557611e-06	6.80165182e-06	6.66087708e-06	6.63094157e-06	6.63094157e-06	6.66087708e-06	6.80165182e-06	7.22557611e-06	8.12446005e-06	9.54104655e-06	1.1481353e-05	1.40011001e-05	1.42012332e-05	8.95114919e-06	5.39059416e-06	3.70240484e-06	2.52334796e-06	1.46996887e-06	4.14012345e-07	-6.98974583e-07	-1.89772774e-06	-3.20119348e-06	-4.62424162e-06	-6.17958703e-06	-7.87831024e-06	-9.73043441e-06	-1.17469004e-05	-1.39438477e-05	-1.63489553e-05	-1.90081853e-05	-2.19879355e-05	-2.5365249e-05	-2.92267081e-05	-3.36275435e-05	-3.87383906e-05	-4.48423144e-05	-5.20781021e-05	-6.07304525e-05	-7.11485849e-05	-8.3746923e-05	-9.90027568e-05	-0.000117431346	-0.00013952285	-0.000165615358	-0.000195671124	-0.000228928994	-0.000263449846	-0.000295688611	-0.000320418802	-0.000331478215	-0.000323597524	-0.000294799295	-0.00024796224	-0.000190251267	-0.000130595765	-7.68688813e-05	-3.43617212e-05	-5.90006429e-06	7.1365061e-06	3.78039294e-06	-1.76250881e-05	-6.12632869e-05	-0.000136472434	-0.000261880712	-0.000473748932	-0.000843625131	-0.00151333936	-0.00274417252	-0.00485749719	-0.00754399364	-0.00872712919	-0.00695328796	-0.00425831156	-0.00238300357	-0.00134946246	-0.000800720021	-0.000500779341	-0.000329116986	-0.000226198158	-0.000161832829	-0.000120055077	-9.20434876e-05	-7.27199471e-05	-5.90509094e-05	-4.91634563e-05	-4.18669231e-05	-3.63844582e-05	-3.21973452e-05	-2.89519958e-05	-2.64028743e-05	-2.43766161e-05	-2.27489741e-05	-2.14297124e-05	-2.0352532e-05	-1.94682454e-05	-1.87400848e-05	-1.81404361e-05	-1.76485345e-05	-1.72488191e-05	-1.6929738e-05	-1.66828655e-05	-1.65022362e-05	-1.63838351e-05	-1.63252119e-05
-1.29041611e-05	-1.29480307e-05	-1.30357231e-05	-1.31674473e-05	-1.33441804e-05	-1.35682596e-05	-1.38439671e-05	-1.41780966e-05	-1.45805605e-05	-1.50651472e-05	-1.56505672e-05	-1.63619591e-05	-1.72330794e-05	-1.83094915e-05	-1.96532285e-05	-2.13496653e-05	-2.35177649e-05	-2.63255787e-05	-3.00140982e-05	-3.49346622e-05	-4.16088775e-05	-5.08268611e-05	-6.38124742e-05	-8.25090683e-05	-0.000110088709	-0.000151888886	-0.000217191399	-0.000322697563	-0.000499421973	-0.000806050921	-0.00135120776	-0.00230747428	-0.00379739889	-0.00538923707	-0.00582155833	-0.0046627903	-0.00304556751	-0.00181947812	-0.00106220814	-0.000618783201	-0.000357925316	-0.000201313112	-0.000105968677	-4.87313194e-05	-1.73698462e-05	-5.90006429e-06	-1.18144681e-05	-3.41507915e-05	-7.22808629e-05	-0.000124906309	-0.000188773231	-0.000257594056	-0.000322187713	-0.00037250302	-0.00040094426	-0.000405074462	-0.000387923171	-0.000355945718	-0.00031625906	-0.000274690459	-0.000235080413	-0.000199460406	-0.000168570168	-0.000142372742	-0.000120437985	-0.000102184985	-8.70168445e-05	-7.43853903e-05	-6.38143168e-05	-5.49786003e-05	-4.75115701e-05	-4.10668273e-05	-3.55251818e-05	-3.07108261e-05	-2.64781714e-05	-2.27161855e-05	-1.93428806e-05	-1.63002876e-05	-1.35480423e-05	-1.10563984e-05	-8.80077897e-06	-6.75885992e-06	-4.90961157e-06	-3.23312513e-06	-1.71025392e-06	-3.21320925e-07	9.57302676e-07	2.16220451e-06	3.36997564e-06	4.80605515e-06	7.26079549e-06	1.01288108e-05	1.00051168e-05	9.22174823e-06	8.83653514e-06	8.6197147e-06	8.42891018e-06	8.26408204e-06	8.15701056e-06	8.10969412e-06	8.10969412e-06	8.15701056e-06	8.26408204e-06	8.42891018e-06	8.6197147e-06	8.83653514e-06	9.22174823e-06	1.00051168e-05	1.01288108e-05	7.26079549e-06	4.80605515e-06	3.36997564e-06	2.16220451e-06	9.57302676e-07	-3.21320925e-07	-1.71025392e-06	-3.23312513e-06	-4.90961157e-06	-6.75885992e-06	-8.80077897e-06	-1.10563984e-05	-1.35480423e-05	-1.63002876e-05	-1.93428806e-05	-2.27161855e-05	-2.64781714e-05	-3.07108261e-05	-3.55251818e-05	-4.10668273e-05	-4.75115701e-05	-5.49786003e-05	-6.38143168e-05	-7.43853903e-05	-8.70168445e-05	-0.000102184985	-0.000120437985	-0.000142372742	-0.000168570168	-0.000199460406	-0.000235080413	-0.000274690459	-0.00031625906	-0.000355945718	-0.000387923171	-0.000405074462	-0.00040094426	-0.00037250302	-0.000322187713	-0.000257594056	-0.000188773231	-0.000124906309	-7.22808629e-05	-3.41507915e-05	-1.18144681e-05	-5.90006429e-06	-1.73698462e-05	-4.87313194e-05	-0.000105968677	-0.000201313112	-0.000357925316	-0.000618783201	-0.00106220814	-0.00181947812	-0.00304556751	-0.0046627903	-0.00582155833	-0.00538923707	-0.00379739889	-0.00230747428	-0.00135120776	-0.000806050921	-0.000499421973	-0.000322697563	-0.000217191399	-0.000151888886	-0.000110088709	-8.25090683e-05	-6.38124742e-05	-5.08268611e-05	-4.16088775e-05	-3.49346622e-05	-3.00140982e-05	-2.63255787e-05	-2.35177649e-05	-2.13496653e-05	-1.96532285e-05	-1.83094915e-05	-1.72330794e-05	-1.63619591e-05	-1.56505672e-05	-1.50651472e-05	-1.45805605e-05	-1.41780966e-05	-1.38439671e-05	-1.35682596e-05	-1.33441804e-05	-1.31674473e-05	-1.30357231e-05	-1.29480307e-05	-1.29041611e-05
-1.11840788e-05	-1.12175197e-05	-1.12838186e-05	-1.13822463e-05	-1.15126095e-05	-1.16759312e-05	-1.18749852e-05	-1.21146869e-05	-1.24024451e-05	-1.27486185e-05	-1.31672123e-05	-1.36769498e-05	-1.43028773e-05	-1.50787178e-05	-1.60503042e-05	-1.72806006e-05	-1.88571174e-05	-2.09029995e-05	-2.35938564e-05	-2.7183733e-05	-3.20459142e-05	-3.87382951e-05	-4.81103106e-05	-6.14817403e-05	-8.09485894e-05	-0.000109918245	-0.000154064599	-0.000223054199	-0.000333647101	-0.000514976086	-0.000815878362	-0.00130724803	-0.00204621339	-0.00293147511	-0.00352797787	-0.00337763308	-0.00263168388	-0.00179700281	-0.00115148398	-0.000719622787	-0.000444498743	-0.000270837573	-0.000161198064	-9.28877974e-05	-5.29070413e-05	-3.43617212e-05	-3.41507915e-05	-5.13248886e-05	-8.59254808e-05	-0.000138005081	-0.000206302869	-0.000286601094	-0.000370566004	-0.00044631394	-0.000501445489	-0.000527494932	-0.000523043223	-0.00049339966	-0.000447465286	-0.000394184976	-0.00034039368	-0.000290290773	-0.000245882242	-0.000207708359	-0.000175484681	-0.000148547983	-0.000126130349	-0.000107476942	-9.19197446e-05	-7.89118901e-05	-6.78567998e-05	-5.84620881e-05	-5.04109912e-05	-4.34434402e-05	-3.73560369e-05	-3.19918587e-05	-2.72327401e-05	-2.29906124e-05	-1.91983013e-05	-1.58018744e-05	-1.27558049e-05	-1.0020598e-05	-7.56174595e-06	-5.3490489e-06	-3.35576704e-06	-1.55726509e-06	7.14874704e-08	1.56154091e-06	2.96612595e-06	4.42991243e-06	6.43700518e-06	8.3585835e-06	8.54985979e-06	8.53724388e-06	8.72998797e-06	8.98455823e-06	9.20839041e-06	9.36590811e-06	9.45700815e-06	9.49667083e-06	9.49667083e-06	9.45700815e-06	9.36590811e-06	9.20839041e-06	8.98455822e-06	8.72998797e-06	8.53724388e-06	8.54985979e-06	8.3585835e-06	6.43700518e-06	4.42991243e-06	2.96612595e-06	1.56154091e-06	7.14874702e-08	-1.55726509e-06	-3.35576704e-06	-5.3490489e-06	-7.56174595e-06	-1.0020598e-05	-1.27558049e-05	-1.58018744e-05	-1.91983013e-05	-2.29906124e-05	-2.72327401e-05	-3.19918587e-05	-3.73560369e-05	-4.34434402e-05	-5.04109912e-05	-5.84620881e-05	-6.78567998e-05	-7.89118901e-05	-9.19197446e-05	-0.000107476942	-0.000126130349	-0.000148547983	-0.000175484681	-0.000207708359	-0.000245882242	-0.000290290773	-0.00034039368	-0.000394184976	-0.000447465286	-0.00049339966	-0.000523043223	-0.000527494932	-0.000501445489	-0.00044631394	-0.000370566004	-0.000286601094	-0.000206302869	-0.000138005081	-8.59254808e-05	-5.13248886e-05	-3.41507915e-05	-3.43617212e-05	-5.29070413e-05	-9.28877974e-05	-0.000161198064	-0.000270837573	-0.000444498743	-0.000719622787	-0.00115148398	-0.00179700281	-0.00263168388	-0.00337763308	-0.00352797787	-0.00293147511	-0.00204621339	-0.00130724803	-0.000815878362	-0.000514976086	-0.000333647101	-0.000223054199	-0.000154064599	-0.000109918245	-8.09485894e-05	-6.14817403e-05	-4.81103106e-05	-3.87382951e-05	-3.20459142e-05	-2.7183733e-05	-2.35938564e-05	-2.09029995e-05	-1.88571174e-05	-1.72806006e-05	-1.60503042e-05	-1.50787178e-05	-1.43028773e-05	-1.36769498e-05	-1.31672123e-05	-1.27486185e-05	-1.24024451e-05	-1.21146869e-05	-1.18749852e-05	-1.16759312e-05	-1.15126095e-05	-1.13822463e-05	-1.12838186e-05	-1.12175197e-05	-1.11840788e-05
-1.05307314e-05	-1.05525408e-05	-1.05964652e-05	-1.06632387e-05	-1.07542231e-05	-1.08716314e-05	-1.10187524e-05	-1.12001962e-05	-1.14222068e-05	-1.16931033e-05	-1.20239175e-05	-1.24293088e-05	-1.29288714e-05	-1.35489948e-05	-1.43255286e-05	-1.53076251e-05	-1.65633422e-05	-1.81879088e-05	-2.03160756e-05	-2.31408307e-05	-2.69421729e-05	-3.21320333e-05	-3.93255131e-05	-4.94556375e-05	-6.39609278e-05	-8.50956665e-05	-0.00011644607	-0.00016378276	-0.000236418705	-0.000349149823	-0.000524165081	-0.000789658729	-0.00116508321	-0.00161705272	-0.00200309726	-0.0021194108	-0.00190079827	-0.00149220941	-0.0010753239	-0.000739762558	-0.00049745934	-0.000330791521	-0.000218883662	-0.000145609772	-0.000100336846	-7.68688813e-05	-7.22808629e-05	-8.59254808e-05	-0.000118609762	-0.000171780646	-0.000246302891	-0.000340541904	-0.00044808634	-0.000556399041	-0.000648346471	-0.000707462532	-0.000724585492	-0.000701280887	-0.000647713454	-0.000577225382	-0.000501567158	-0.000428742216	-0.000363044327	-0.000306066067	-0.000257808843	-0.000217513142	-0.00018401883	-0.000156176872	-0.000133094058	-0.000113739546	-9.74730317e-05	-8.3710867e-05	-7.19690674e-05	-6.18653011e-05	-5.30994986e-05	-4.5439145e-05	-3.8705315e-05	-3.27591284e-05	-2.74902245e-05	-2.2808511e-05	-1.8639012e-05	-1.49187442e-05	-1.15945797e-05	-8.62148692e-06	-5.96087085e-06	-3.57882421e-06	-1.44388678e-06	4.76902453e-07	2.22827466e-06	3.91370964e-06	5.8507719e-06	7.50177253e-06	8.07281362e-06	8.5394965e-06	9.06197159e-06	9.55638896e-06	9.97621628e-06	1.02996831e-05	1.0516857e-05	1.06251248e-05	1.06251248e-05	1.0516857e-05	1.02996831e-05	9.97621628e-06	9.55638896e-06	9.06197159e-06	8.5394965e-06	8.07281362e-06	7.50177253e-06	5.8507719e-06	3.91370964e-06	2.22827466e-06	4.76902452e-07	-1.44388678e-06	-3.57882421e-06	-5.96087085e-06	-8.62148692e-06	-1.15945797e-05	-1.49187442e-05	-1.8639012e-05	-2.2808511e-05	-2.74902245e-05	-3.27591284e-05	-3.8705315e-05	-4.5439145e-05	-5.30994986e-05	-6.18653011e-05	-7.19690674e-05	-8.3710867e-05	-9.74730317e-05	-0.000113739546	-0.000133094058	-0.000156176872	-0.00018401883	-0.000217513142	-0.000257808843	-0.000306066067	-0.000363044327	-0.000428742216	-0.000501567158	-0.000577225382	-0.000647713454	-0.000701280887	-0.000724585492	-0.000707462532	-0.000648346471	-0.000556399041	-0.00044808634	-0.000340541904	-0.000246302891	-0.000171780646	-0.000118609762	-8.59254808e-05	-7.22808629e-05	-7.68688813e-05	-0.000100336846	-0.000145609772	-0.000218883662	-0.000330791521	-0.00049745934	-0.000739762558	-0.0010753239	-0.00149220941	-0.00190079827	-0.0021194108	-0.00200309726	-0.00161705272	-0.00116508321	-0.000789658729	-0.000524165081	-0.000349149823	-0.000236418705	-0.00016378276	-0.00011644607	-8.50956665e-05	-6.39609278e-05	-4.94556375e-05	-3.93255131e-05	-3.21320333e-05	-2.69421729e-05	-2.31408307e-05	-2.03160756e-05	-1.81879088e-05	-1.65633422e-05	-1.53076251e-05	-1.43255286e-05	-1.35489948e-05	-1.29288714e-05	-1.24293088e-05	-1.20239175e-05	-1.16931033e-05	-1.14222068e-05	-1.12001962e-05	-1.10187524e-05	-1.08716314e-05	-1.07542231e-05	-1.06632387e-05	-1.05964652e-05	-1.05525408e-05	-1.05307314e-05
-1.03870036e-05	-1.04052779e-05	-1.04424434e-05	-1.04997375e-05	-1.05790336e-05	-1.06828868e-05	-1.08146321e-05	-1.09785579e-05	-1.11801791e-05	-1.1426636e-05	-1.17272558e-05	-1.20943324e-05	-1.25442074e-05	-1.30987804e-05	-1.3787634e-05	-1.46510575e-05	-1.57443911e-05	-1.71443326e-05	-1.89581938e-05	-2.13376322e-05	-2.44992458e-05	-2.8755796e-05	-3.45640156e-05	-4.25984338e-05	-5.38659761e-05	-6.98837553e-05	-9.29516758e-05	-0.000126556512	-0.000175923177	-0.000248615052	-0.000354708016	-0.000505110071	-0.000705005103	-0.000939401922	-0.00115705815	-0.00127964166	-0.00125466817	-0.00110158565	-0.000888843978	-0.000678635641	-0.00050226497	-0.00036676592	-0.000268062711	-0.000199379461	-0.000154845096	-0.000130595765	-0.000124906309	-0.000138005081	-0.000171780646	-0.000229331146	-0.000314019878	-0.000427533051	-0.000566687491	-0.000719789974	-0.000865228773	-0.000975887109	-0.00102964773	-0.00101960961	-0.00095591827	-0.000858521052	-0.000747663743	-0.000638176728	-0.000538423828	-0.000451865957	-0.000378838542	-0.000318003954	-0.000267705992	-0.000226305138	-0.00019201611	-0.000163521667	-0.000139711779	-0.000119664725	-0.000102650511	-8.80940047e-05	-7.55454234e-05	-6.46546039e-05	-5.51481352e-05	-4.68101596e-05	-3.9467689e-05	-3.29802153e-05	-2.72325189e-05	-2.21294864e-05	-1.75921184e-05	-1.35542874e-05	-9.9600137e-06	-6.76106488e-06	-3.91455149e-06	-1.37971457e-06	8.89090561e-07	2.97642016e-06	5.10803428e-06	6.85399483e-06	7.84577299e-06	8.71548792e-06	9.5274933e-06	1.02345904e-05	1.08148488e-05	1.12583695e-05	1.15584925e-05	1.17100309e-05	1.17100309e-05	1.15584925e-05	1.12583695e-05	1.08148488e-05	1.02345904e-05	9.5274933e-06	8.71548792e-06	7.84577299e-06	6.85399483e-06	5.10803428e-06	2.97642016e-06	8.89090561e-07	-1.37971457e-06	-3.91455149e-06	-6.76106488e-06	-9.9600137e-06	-1.35542874e-05	-1.75921184e-05	-2.21294864e-05	-2.72325189e-05	-3.29802153e-05	-3.9467689e-05	-4.68101596e-05	-5.51481352e-05	-6.46546039e-05	-7.55454234e-05	-8.80940047e-05	-0.000102650511	-0.000119664725	-0.000139711779	-0.000163521667	-0.00019201611	-0.000226305138	-0.000267705992	-0.000318003954	-0.000378838542	-0.000451865957	-0.000538423828	-0.000638176728	-0.000747663743	-0.000858521052	-0.00095591827	-0.00101960961	-0.00102964773	-0.000975887109	-0.000865228773	-0.000719789974	-0.000566687491	-0.000427533051	-0.000314019878	-0.000229331146	-0.000171780646	-0.000138005081	-0.000124906309	-0.000130595765	-0.000154845096	-0.000199379461	-0.000268062711	-0.00036676592	-0.00050226497	-0.000678635641	-0.000888843978	-0.00110158565	-0.00125466817	-0.00127964166	-0.00115705815	-0.000939401922	-0.000705005103	-0.000505110071	-0.000354708016	-0.000248615052	-0.000175923177	-0.000126556512	-9.29516758e-05	-6.98837553e-05	-5.38659761e-05	-4.25984338e-05	-3.45640156e-05	-2.8755796e-05	-2.44992458e-05	-2.13376322e-05	-1.89581938e-05	-1.71443326e-05	-1.57443911e-05	-1.46510575e-05	-1.3787634e-05	-1.30987804e-05	-1.25442074e-05	-1.20943324e-05	-1.17272558e-05	-1.1426636e-05	-1.11801791e-05	-1.09785579e-05	-1.08146321e-05	-1.06828868e-05	-1.05790336e-05	-1.04997375e-05	-1.04424434e-05	-1.04052779e-05	-1.03870036e-05
-1.06233237e-05	-1.06433356e-05	-1.06839034e-05	-1.07461254e-05	-1.08316804e-05	-1.0942878e-05	-1.10827514e-05	-1.12552072e-05	-1.1465257e-05	-1.17193506e-05	-1.20258436e-05	-1.23956431e-05	-1.28430979e-05	-1.33872281e-05	-1.40534372e-05	-1.48759125e-05	-1.59010196e-05	-1.71921394e-05	-1.88366181e-05	-2.09558262e-05	-2.3719817e-05	-2.73688056e-05	-3.22447516e-05	-3.88377883e-05	-4.78540631e-05	-6.03132208e-05	-7.7683517e-05	-0.000102055299	-0.000136326711	-0.000184301654	-0.000250433625	-0.000338660366	-0.000449524906	-0.000575331354	-0.0006958157	-0.000780929213	-0.000805192903	-0.000764200791	-0.000676249244	-0.000568441478	-0.000462748113	-0.00037133265	-0.000298604579	-0.000244856357	-0.000209018613	-0.000190251267	-0.000188773231	-0.000206302869	-0.000246302891	-0.000314019878	-0.000416005221	-0.000558406239	-0.00074307343	-0.000961212792	-0.0011871449	-0.00137906628	-0.00149320707	-0.00150582693	-0.00142496993	-0.0012818534	-0.00111220355	-0.000943077661	-0.00078984294	-0.000657951425	-0.00054770151	-0.000457017995	-0.000382959393	-0.000322381313	-0.000272658149	-0.000231635816	-0.000197539512	-0.000168969978	-0.000144831405	-0.000124270063	-0.000106622552	-9.13725808e-05	-7.81158319e-05	-6.65326753e-05	-5.636786e-05	-4.74156839e-05	-3.95090481e-05	-3.25111629e-05	-2.63091057e-05	-2.08087421e-05	-1.59306788e-05	-1.16069673e-05	-7.77822815e-06	-4.39060502e-06	-1.39052027e-06	1.30164565e-06	3.86200765e-06	5.95749198e-06	7.44109864e-06	8.73636792e-06	9.87411497e-06	1.08323487e-05	1.16045568e-05	1.21888468e-05	1.25822788e-05	1.27806039e-05	1.27806039e-05	1.25822788e-05	1.21888468e-05	1.16045568e-05	1.08323487e-05	9.87411497e-06	8.73636792e-06	7.44109864e-06	5.95749198e-06	3.86200765e-06	1.30164565e-06	-1.39052027e-06	-4.39060502e-06	-7.77822815e-06	-1.16069673e-05	-1.59306788e-05	-2.08087421e-05	-2.63091057e-05	-3.25111629e-05	-3.95090481e-05	-4.74156839e-05	-5.636786e-05	-6.65326753e-05	-7.81158319e-05	-9.13725808e-05	-0.000106622552	-0.000124270063	-0.000144831405	-0.000168969978	-0.000197539512	-0.000231635816	-0.000272658149	-0.000322381313	-0.000382959393	-0.000457017995	-0.00054770151	-0.000657951425	-0.00078984294	-0.000943077661	-0.00111220355	-0.0012818534	-0.00142496993	-0.00150582693	-0.00149320707	-0.00137906628	-0.0011871449	-0.000961212792	-0.00074307343	-0.000558406239	-0.000416005221	-0.000314019878	-0.000246302891	-0.000206302869	-0.000188773231	-0.000190251267	-0.000209018613	-0.000244856357	-0.000298604579	-0.00037133265	-0.000462748113	-0.000568441478	-0.000676249244	-0.000764200791	-0.000805192903	-0.000780929213	-0.0006958157	-0.000575331354	-0.000449524906	-0.000338660366	-0.000250433625	-0.000184301654	-0.000136326711	-0.000102055299	-7.7683517e-05	-6.03132208e-05	-4.78540631e-05	-3.88377883e-05	-3.22447516e-05	-2.73688056e-05	-2.3719817e-05	-2.09558262e-05	-1.88366181e-05	-1.71921394e-05	-1.59010196e-05	-1.48759125e-05	-1.40534372e-05	-1.33872281e-05	-1.28430979e-05	-1.23956431e-05	-1.20258436e-05	-1.17193506e-05	-1.1465257e-05	-1.12552072e-05	-1.10827514e-05	-1.0942878e-05	-1.08316804e-05	-1.07461254e-05	-1.06839034e-05	-1.06433356e-05	-1.06233237e-05
-1.12091414e-05	-1.12324758e-05	-1.12796508e-05	-1.13516912e-05	-1.14501704e-05	-1.15772625e-05	-1.17358296e-05	-1.1929559e-05	-1.21631644e-05	-1.24426724e-05	-1.2775816e-05	-1.31725735e-05	-1.36458999e-05	-1.42127258e-05	-1.48953275e-05	-1.57232156e-05	-1.67357551e-05	-1.79858187e-05	-1.95449051e-05	-2.15103337e-05	-2.40153787e-05	-2.72435322e-05	-3.14484827e-05	-3.69817925e-05	-4.43304116e-05	-5.41655025e-05	-6.74011809e-05	-8.52538848e-05	-0.000109274998	-0.00014129372	-0.00018314986	-0.000236037079	-0.000299306775	-0.000368899717	-0.00043632645	-0.000489828542	-0.000518560872	-0.000517746307	-0.000490803097	-0.000446870447	-0.000396295276	-0.000347400062	-0.000305572892	-0.000273876126	-0.000254135174	-0.00024796224	-0.000257594056	-0.000286601094	-0.000340541904	-0.000427533051	-0.000558406239	-0.000745504355	-0.000998266909	-0.00131347724	-0.00166127879	-0.00197769368	-0.00218213032	-0.00222080597	-0.00209963724	-0.00187296449	-0.00160547807	-0.00134440143	-0.0011126264	-0.000917805798	-0.000758454793	-0.000629689141	-0.000525844498	-0.00044181285	-0.000373428487	-0.000317318078	-0.000270858338	-0.000232026438	-0.000199268539	-0.000171391793	-0.000147478318	-0.000126818026	-0.000108857291	-9.31605728e-05	-7.93820667e-05	-6.72447238e-05	-5.65245475e-05	-4.70386703e-05	-3.86362129e-05	-3.11912331e-05	-2.4597266e-05	-1.87630486e-05	-1.36090498e-05	-9.06432059e-06	-5.06222318e-06	-1.51879251e-06	1.7174603e-06	4.39494755e-06	6.48846995e-06	8.29668481e-06	9.84399038e-06	1.1128507e-05	1.21561182e-05	1.29313673e-05	1.34533231e-05	1.37167252e-05	1.37167252e-05	1.34533231e-05	1.29313673e-05	1.21561182e-05	1.1128507e-05	9.84399038e-06	8.29668481e-06	6.48846995e-06	4.39494755e-06	1.7174603e-06	-1.51879251e-06	-5.06222318e-06	-9.06432059e-06	-1.36090498e-05	-1.87630486e-05	-2.4597266e-05	-3.11912331e-05	-3.86362129e-05	-4.70386703e-05	-5.65245475e-05	-6.72447238e-05	-7.93820667e-05	-9.31605728e-05	-0.000108857291	-0.000126818026	-0.000147478318	-0.000171391793	-0.000199268539	-0.000232026438	-0.000270858338	-0.000317318078	-0.000373428487	-0.00044181285	-0.000525844498	-0.000629689141	-0.000758454793	-0.000917805798	-0.0011126264	-0.00134440143	-0.00160547807	-0.00187296449	-0.00209963724	-0.00222080597	-0.00218213032	-0.00197769368	-0.00166127879	-0.00131347724	-0.000998266909	-0.000745504355	-0.000558406239	-0.000427533051	-0.000340541904	-0.000286601094	-0.000257594056	-0.00024796224	-0.000254135174	-0.000273876126	-0.000305572892	-0.000347400062	-0.000396295276	-0.000446870447	-0.000490803097	-0.000517746307	-0.000518560872	-0.000489828542	-0.00043632645	-0.000368899717	-0.000299306775	-0.000236037079	-0.00018314986	-0.00014129372	-0.000109274998	-8.52538848e-05	-6.74011809e-05	-5.41655025e-05	-4.43304116e-05	-3.69817925e-05	-3.14484828e-05	-2.72435322e-05	-2.40153787e-05	-2.15103337e-05	-1.95449051e-05	-1.79858187e-05	-1.67357551e-05	-1.57232156e-05	-1.48953275e-05	-1.42127258e-05	-1.36458999e-05	-1.31725735e-05	-1.2775816e-05	-1.24426724e-05	-1.21631644e-05	-1.1929559e-05	-1.17358296e-05	-1.15772625e-05	-1.14501704e-05	-1.13516912e-05	-1.12796508e-05	-1.12324758e-05	-1.12091414e-05
-1.20881063e-05	-1.21155884e-05	-1.21710609e-05	-1.22555507e-05	-1.23706269e-05	-1.25184452e-05	-1.27018236e-05	-1.29243602e-05	-1.31906083e-05	-1.35063189e-05	-1.38787719e-05	-1.43172193e-05	-1.48334783e-05	-1.5442725e-05	-1.61645623e-05	-1.70244603e-05	-1.80557079e-05	-1.93020619e-05	-2.08213454e-05	-2.26903314e-05	-2.50113395e-05	-2.79210697e-05	-3.16022446e-05	-3.62985401e-05	-4.23328475e-05	-5.01277369e-05	-6.02243834e-05	-7.32911311e-05	-9.01041125e-05	-0.000111469797	-0.000138047181	-0.000170030053	-0.000206696883	-0.000245959098	-0.000284213896	-0.000316874548	-0.000339666325	-0.000350164488	-0.000348671303	-0.000337926316	-0.000321991018	-0.000305086056	-0.000290920234	-0.000282591402	-0.000282886225	-0.000294799295	-0.000322187713	-0.000370566004	-0.00044808634	-0.000566687491	-0.00074307343	-0.000998266909	-0.00135258996	-0.00181078056	-0.0023349436	-0.00282198863	-0.00312861627	-0.00315867585	-0.00293222687	-0.00255689018	-0.00214383758	-0.00176133326	-0.00143771066	-0.0011754278	-0.000966791568	-0.00080155203	-0.000670143319	-0.000564842708	-0.000479575456	-0.000409734982	-0.000351858441	-0.000303347893	-0.000262250739	-0.000227093065	-0.000196755159	-0.000170379439	-0.000147302889	-0.000127007734	-0.000109085366	-9.32097615e-05	-7.91177033e-05	-6.65939424e-05	-5.54600012e-05	-4.55657102e-05	-3.67828037e-05	-2.90000513e-05	-2.21194895e-05	-1.6053317e-05	-1.07203833e-05	-6.02760886e-06	-1.83376178e-06	1.6769726e-06	4.55123085e-06	7.01457846e-06	9.09824775e-06	1.08194925e-05	1.21972627e-05	1.32426246e-05	1.39531417e-05	1.43150505e-05	1.43150505e-05	1.39531417e-05	1.32426246e-05	1.21972627e-05	1.08194925e-05	9.09824775e-06	7.01457846e-06	4.55123085e-06	1.6769726e-06	-1.83376178e-06	-6.02760886e-06	-1.07203833e-05	-1.6053317e-05	-2.21194895e-05	-2.90000513e-05	-3.67828037e-05	-4.55657102e-05	-5.54600012e-05	-6.65939424e-05	-7.91177033e-05	-9.32097615e-05	-0.000109085366	-0.000127007734	-0.000147302889	-0.000170379439	-0.000196755159	-0.000227093065	-0.000262250739	-0.000303347893	-0.000351858441	-0.000409734982	-0.000479575456	-0.000564842708	-0.000670143319	-0.00080155203	-0.000966791568	-0.0011754278	-0.00143771066	-0.00176133326	-0.00214383758	-0.00255689018	-0.00293222687	-0.00315867585	-0.00312861627	-0.00282198863	-0.0023349436	-0.00181078056	-0.00135258996	-0.000998266909	-0.00074307343	-0.000566687491	-0.00044808634	-0.000370566004	-0.000322187713	-0.000294799295	-0.000282886225	-0.000282591402	-0.000290920234	-0.000305086056	-0.000321991018	-0.000337926316	-0.000348671303	-0.000350164488	-0.000339666325	-0.000316874548	-0.000284213896	-0.000245959098	-0.000206696883	-0.000170030053	-0.000138047181	-0.000111469797	-9.01041125e-05	-7.32911311e-05	-6.02243834e-05	-5.01277369e-05	-4.23328475e-05	-3.62985401e-05	-3.16022446e-05	-2.79210697e-05	-2.50113395e-05	-2.26903314e-05	-2.08213454e-05	-1.93020619e-05	-1.80557079e-05	-1.70244603e-05	-1.61645623e-05	-1.5442725e-05	-1.48334783e-05	-1.43172193e-05	-1.38787719e-05	-1.35063189e-05	-1.31906083e-05	-1.29243602e-05	-1.27018236e-05	-1.25184452e-05	-1.23706269e-05	-1.22555507e-05	-1.21710609e-05	-1.21155884e-05	-1.20881063e-05
-1.32102337e-05	-1.32424618e-05	-1.33074435e-05	-1.34062352e-05	-1.354044e-05	-1.37122392e-05	-1.39244524e-05	-1.41806335e-05	-1.44852143e-05	-1.48437042e-05	-1.52629571e-05	-1.57515222e-05	-1.6320103e-05	-1.6982156e-05	-1.77546765e-05	-1.86592275e-05	-1.97232933e-05	-2.09820527e-05	-2.2480696e-05	-2.4277428e-05	-2.64473103e-05	-2.90870748e-05	-3.2320951e-05	-3.63073251e-05	-4.1245572e-05	-4.73815123e-05	-5.50084213e-05	-6.44582288e-05	-7.60746999e-05	-9.01581781e-05	-0.000106872894	-0.000126117981	-0.00014738704	-0.000169675822	-0.000191523416	-0.000211252382	-0.000227383741	-0.000239081871	-0.000246432975	-0.000250446256	-0.00025283032	-0.000255707548	-0.000261423727	-0.000272537045	-0.000292008109	-0.000323597524	-0.00037250302	-0.00044631394	-0.000556399041	-0.000719789974	-0.000961212792	-0.00131347724	-0.00181078056	-0.00246391871	-0.00320970884	-0.00386791667	-0.00420131061	-0.00409331535	-0.00364674679	-0.00305922288	-0.00248744627	-0.00200250007	-0.00161625491	-0.00131640997	-0.00108487203	-0.000904949039	-0.000763552167	-0.000650807511	-0.000559494152	-0.000484366436	-0.000421610686	-0.000368442358	-0.000322816109	-0.000283219012	-0.000248523095	-0.000217879947	-0.000190645165	-0.000166323914	-0.000144531395	-0.000124963926	-0.000107377624	-9.15726764e-05	-7.73817284e-05	-6.46613808e-05	-5.32860051e-05	-4.31432906e-05	-3.41310427e-05	-2.61548238e-05	-1.91256037e-05	-1.2943681e-05	-7.47331511e-06	-2.84506141e-06	1.03233192e-06	4.34288018e-06	7.1320903e-06	9.43924311e-06	1.1302591e-05	1.27447705e-05	1.37552004e-05	1.42857392e-05	1.42857392e-05	1.37552004e-05	1.27447705e-05	1.1302591e-05	9.43924311e-06	7.1320903e-06	4.34288018e-06	1.03233192e-06	-2.84506141e-06	-7.47331511e-06	-1.2943681e-05	-1.91256037e-05	-2.61548238e-05	-3.41310427e-05	-4.31432906e-05	-5.32860051e-05	-6.46613808e-05	-7.73817284e-05	-9.15726764e-05	-0.000107377624	-0.000124963926	-0.000144531395	-0.000166323914	-0.000190645165	-0.000217879947	-0.000248523095	-0.000283219012	-0.000322816109	-0.000368442358	-0.000421610686	-0.000484366436	-0.000559494152	-0.000650807511	-0.000763552167	-0.000904949039	-0.00108487203	-0.00131640997	-0.00161625491	-0.00200250007	-0.00248744627	-0.00305922288	-0.00364674679	-0.00409331535	-0.00420131061	-0.00386791667	-0.00320970884	-0.00246391871	-0.00181078056	-0.00131347724	-0.000961212792	-0.000719789974	-0.000556399041	-0.00044631394	-0.00037250302	-0.000323597524	-0.000292008109	-0.000272537045	-0.000261423727	-0.000255707548	-0.00025283032	-0.000250446256	-0.000246432975	-0.000239081871	-0.000227383741	-0.000211252382	-0.000191523416	-0.000169675822	-0.00014738704	-0.000126117981	-0.000106872894	-9.01581781e-05	-7.60746999e-05	-6.44582288e-05	-5.50084213e-05	-4.73815123e-05	-4.1245572e-05	-3.63073251e-05	-3.2320951e-05	-2.90870748e-05	-2.64473103e-05	-2.4277428e-05	-2.2480696e-05	-2.09820527e-05	-1.97232933e-05	-1.86592275e-05	-1.77546765e-05	-1.6982156e-05	-1.6320103e-05	-1.57515222e-05	-1.52629571e-05	-1.48437042e-05	-1.44852143e-05	-1.41806335e-05	-1.39244524e-05	-1.37122392e-05	-1.354044e-05	-1.34062352e-05	-1.33074435e-05	-1.32424618e-05	-1.32102337e-05
-1.45374494e-05	-1.45748103e-05	-1.46500746e-05	-1.47643278e-05	-1.49192034e-05	-1.51169007e-05	-1.53602242e-05	-1.56526546e-05	-1.59984568e-05	-1.64028311e-05	-1.68721119e-05	-1.74140223e-05	-1.80379967e-05	-1.87555878e-05	-1.95809792e-05	-2.05316325e-05	-2.16290992e-05	-2.29000345e-05	-2.43774473e-05	-2.61022147e-05	-2.81248649e-05	-3.05075806e-05	-3.33262772e-05	-3.66724341e-05	-4.06540664e-05	-4.53947932e-05	-5.10293773e-05	-5.76935152e-05	-6.55054015e-05	-7.45374308e-05	-8.4779378e-05	-9.6100134e-05	-0.000108222423	-0.000120729799	-0.000133121885	-0.000144919111	-0.000155796278	-0.000165707493	-0.000174966797	-0.000184271948	-0.000194690594	-0.000207650427	-0.000224980858	-0.000249050915	-0.000283050279	-0.000331478215	-0.00040094426	-0.000501445489	-0.000648346471	-0.000865228773	-0.0011871449	-0.00166127879	-0.0023349436	-0.00320970884	-0.00415173372	-0.00484669297	-0.00497658793	-0.00454574157	-0.00380393015	-0.00304200136	-0.00239867695	-0.00190063895	-0.00152768772	-0.00124997118	-0.00104123915	-0.000881854182	-0.000757733254	-0.000659005123	-0.000578762811	-0.000512148639	-0.000455721331	-0.000407026178	-0.000364302986	-0.000326285615	-0.000292062405	-0.000260977463	-0.000232559733	-0.000206471204	-0.000182468586	-0.000160374719	-0.000140057241	-0.000121412826	-0.000104355763	-8.88099422e-05	-7.47034983e-05	-6.19654708e-05	-5.05239615e-05	-4.03053473e-05	-3.12338214e-05	-2.32179775e-05	-1.61351503e-05	-1.00802196e-05	-4.93769213e-06	-5.49269343e-07	3.14762459e-06	6.22091493e-06	8.7479125e-06	1.07938688e-05	1.23472325e-05	1.32391403e-05	1.32391403e-05	1.23472325e-05	1.07938688e-05	8.7479125e-06	6.22091493e-06	3.14762459e-06	-5.49269344e-07	-4.93769213e-06	-1.00802196e-05	-1.61351503e-05	-2.32179775e-05	-3.12338214e-05	-4.03053473e-05	-5.05239615e-05	-6.19654708e-05	-7.47034983e-05	-8.88099422e-05	-0.000104355763	-0.000121412826	-0.000140057241	-0.000160374719	-0.000182468586	-0.000206471204	-0.000232559733	-0.000260977463	-0.000292062405	-0.000326285615	-0.000364302986	-0.000407026178	-0.000455721331	-0.000512148639	-0.000578762811	-0.000659005123	-0.000757733254	-0.000881854182	-0.00104123915	-0.00124997118	-0.00152768772	-0.00190063895	-0.00239867695	-0.00304200136	-0.00380393015	-0.00454574157	-0.00497658793	-0.00484669297	-0.00415173372	-0.00320970884	-0.0023349436	-0.00166127879	-0.0011871449	-0.000865228773	-0.000648346471	-0.000501445489	-0.00040094426	-0.000331478215	-0.000283050279	-0.000249050915	-0.000224980858	-0.000207650427	-0.000194690594	-0.000184271948	-0.000174966797	-0.000165707493	-0.000155796278	-0.000144919111	-0.000133121885	-0.000120729799	-0.000108222423	-9.6100134e-05	-8.4779378e-05	-7.45374308e-05	-6.55054015e-05	-5.76935152e-05	-5.10293773e-05	-4.53947932e-05	-4.06540664e-05	-3.66724341e-05	-3.33262772e-05	-3.05075806e-05	-2.81248649e-05	-2.61022147e-05	-2.43774473e-05	-2.29000345e-05	-2.16290992e-05	-2.05316325e-05	-1.95809792e-05	-1.87555878e-05	-1.80379967e-05	-1.74140223e-05	-1.68721119e-05	-1.64028311e-05	-1.59984568e-05	-1.56526546e-05	-1.53602242e-05	-1.51169007e-05	-1.49192034e-05	-1.47643278e-05	-1.46500746e-05	-1.45748103e-05	-1.45374494e-05
-1.60379932e-05	-1.60806344e-05	-1.61664664e-05	-1.62965831e-05	-1.64726159e-05	-1.66967339e-05	-1.69716605e-05	-1.73007131e-05	-1.76878711e-05	-1.81378715e-05	-1.8656334e-05	-1.92499133e-05	-1.99264821e-05	-2.06953471e-05	-2.15675024e-05	-2.25559237e-05	-2.36759061e-05	-2.49454426e-05	-2.6385634e-05	-2.80211072e-05	-2.98803981e-05	-3.19962241e-05	-3.440552e-05	-3.71490452e-05	-4.02702779e-05	-4.3813202e-05	-4.78185113e-05	-5.2317785e-05	-5.73255609e-05	-6.28302184e-05	-6.87863139e-05	-7.51129404e-05	-8.17033156e-05	-8.8448685e-05	-9.52750611e-05	-0.000102186873	-0.000109309978	-0.000116928595	-0.000125515891	-0.00013576469	-0.000148631629	-0.000165414204	-0.000187887004	-0.000218534562	-0.000260939104	-0.000320418802	-0.000405074462	-0.000527494932	-0.000707462532	-0.000975887109	-0.00137906628	-0.00197769368	-0.00282198863	-0.00386791667	-0.00484669297	-0.00526687163	-0.00502561981	-0.00419424453	-0.00328338422	-0.00251213385	-0.00193371036	-0.00151931276	-0.00122492028	-0.00101361258	-0.000859116815	-0.000743543362	-0.00065488558	-0.000585041768	-0.000528475381	-0.000481347872	-0.000440963908	-0.000405415034	-0.000373347702	-0.000343809132	-0.000316142037	-0.000289910139	-0.000264843139	-0.000240794186	-0.00021770575	-0.000195581626	-0.000174463936	-0.000154414567	-0.000135500708	-0.000117784184	-0.000101314222	-8.61231728e-05	-7.22246667e-05	-5.96136913e-05	-4.82678052e-05	-3.81362584e-05	-2.91336707e-05	-2.13474987e-05	-1.46632694e-05	-8.95029701e-06	-4.13815776e-06	-1.3191444e-07	3.21221777e-06	6.09686033e-06	8.64642383e-06	1.0420929e-05	1.0420929e-05	8.64642383e-06	6.09686033e-06	3.21221777e-06	-1.3191444e-07	-4.13815776e-06	-8.95029701e-06	-1.46632694e-05	-2.13474987e-05	-2.91336707e-05	-3.81362584e-05	-4.82678053e-05	-5.96136913e-05	-7.22246667e-05	-8.61231728e-05	-0.000101314222	-0.000117784184	-0.000135500708	-0.000154414567	-0.000174463936	-0.000195581626	-0.00021770575	-0.000240794186	-0.000264843139	-0.000289910139	-0.000316142037	-0.000343809132	-0.000373347702	-0.000405415034	-0.000440963908	-0.000481347872	-0.000528475381	-0.000585041768	-0.00065488558	-0.000743543362	-0.000859116815	-0.00101361258	-0.00122492028	-0.00151931276	-0.00193371036	-0.00251213385	-0.00328338422	-0.00419424453	-0.00502561981	-0.00526687163	-0.00484669297	-0.00386791667	-0.00282198863	-0.00197769368	-0.00137906628	-0.000975887109	-0.000707462532	-0.000527494932	-0.000405074462	-0.000320418802	-0.000260939104	-0.000218534562	-0.000187887004	-0.000165414204	-0.000148631629	-0.00013576469	-0.000125515891	-0.000116928595	-0.000109309978	-0.000102186873	-9.52750611e-05	-8.8448685e-05	-8.17033156e-05	-7.51129404e-05	-6.87863139e-05	-6.28302184e-05	-5.73255609e-05	-5.2317785e-05	-4.78185113e-05	-4.3813202e-05	-4.02702779e-05	-3.71490452e-05	-3.440552e-05	-3.19962241e-05	-2.98803981e-05	-2.80211072e-05	-2.6385634e-05	-2.49454426e-05	-2.36759061e-05	-2.25559237e-05	-2.15675024e-05	-2.06953471e-05	-1.99264821e-05	-1.92499133e-05	-1.8656334e-05	-1.81378715e-05	-1.76878711e-05	-1.73007131e-05	-1.69716605e-05	-1.66967339e-05	-1.64726159e-05	-1.62965831e-05	-1.61664664e-05	-1.60806344e-05	-1.60379932e-05
-1.76808023e-05	-1.77285969e-05	-1.78247249e-05	-1.79702517e-05	-1.81667488e-05	-1.84162736e-05	-1.8721359e-05	-1.90850168e-05	-1.95107597e-05	-2.00026363e-05	-2.05652751e-05	-2.12039322e-05	-2.19245336e-05	-2.27337089e-05	-2.36388057e-05	-2.46478783e-05	-2.57696359e-05	-2.70133366e-05	-2.83886078e-05	-2.99051716e-05	-3.15724549e-05	-3.3399066e-05	-3.5392129e-05	-3.75564782e-05	-3.98937279e-05	-4.24012375e-05	-4.50710088e-05	-4.78886412e-05	-5.08327576e-05	-5.38759267e-05	-5.69888529e-05	-6.01497548e-05	-6.33595759e-05	-6.66612362e-05	-7.01594009e-05	-7.4037945e-05	-7.85751812e-05	-8.4160275e-05	-9.13169911e-05	-0.000100743182	-0.000113377286	-0.000130507965	-0.000153952046	-0.000186342424	-0.00023159683	-0.000295688611	-0.000387923171	-0.000523043223	-0.000724585492	-0.00102964773	-0.00149320707	-0.00218213032	-0.00312861627	-0.00420131061	-0.00497658793	-0.00502561981	-0.00429334082	-0.00331877443	-0.00245673289	-0.00181618355	-0.00137418486	-0.00107508094	-0.000871438911	-0.000730511329	-0.000630957692	-0.000559043896	-0.000505845677	-0.000465447853	-0.000433833186	-0.000408203265	-0.000386562391	-0.000367460945	-0.000349836094	-0.000332912268	-0.000316138144	-0.000299145227	-0.000281718245	-0.000263771082	-0.000245324542	-0.000226484169	-0.00020741779	-0.00018833337	-0.000169458218	-0.000151020669	-0.000133235119	-0.000116290918	-0.000100345226	-8.55195942e-05	-7.18995784e-05	-5.95240151e-05	-4.83864829e-05	-3.86087355e-05	-3.01132516e-05	-2.28166916e-05	-1.6666803e-05	-1.15705654e-05	-7.34555851e-06	-3.63994034e-06	-4.70203945e-08	2.83268311e-06	2.83268311e-06	-4.70203948e-08	-3.63994035e-06	-7.34555851e-06	-1.15705654e-05	-1.6666803e-05	-2.28166916e-05	-3.01132516e-05	-3.86087355e-05	-4.83864829e-05	-5.95240151e-05	-7.18995784e-05	-8.55195942e-05	-0.000100345226	-0.000116290918	-0.000133235119	-0.000151020669	-0.000169458218	-0.00018833337	-0.00020741779	-0.000226484169	-0.000245324542	-0.000263771082	-0.000281718245	-0.000299145227	-0.000316138144	-0.000332912268	-0.000349836094	-0.000367460945	-0.000386562391	-0.000408203265	-0.000433833186	-0.000465447853	-0.000505845677	-0.000559043896	-0.000630957692	-0.000730511329	-0.000871438911	-0.00107508094	-0.00137418486	-0.00181618355	-0.00245673289	-0.00331877443	-0.00429334082	-0.00502561981	-0.00497658793	-0.00420131061	-0.00312861627	-0.00218213032	-0.00149320707	-0.00102964773	-0.000724585492	-0.000523043223	-0.000387923171	-0.000295688611	-0.00023159683	-0.000186342424	-0.000153952046	-0.000130507965	-0.000113377286	-0.000100743182	-9.13169911e-05	-8.4160275e-05	-7.85751812e-05	-7.4037945e-05	-7.01594009e-05	-6.66612362e-05	-6.33595759e-05	-6.01497548e-05	-5.69888529e-05	-5.38759267e-05	-5.08327576e-05	-4.78886412e-05	-4.50710088e-05	-4.24012375e-05	-3.98937279e-05	-3.75564782e-05	-3.5392129e-05	-3.3399066e-05	-3.15724549e-05	-2.99051716e-05	-2.83886078e-05	-2.70133366e-05	-2.57696359e-05	-2.46478783e-05	-2.36388057e-05	-2.27337089e-05	-2.19245336e-05	-2.12039322e-05	-2.05652751e-05	-2.00026363e-05	-1.95107597e-05	-1.90850168e-05	-1.8721359e-05	-1.84162736e-05	-1.81667488e-05	-1.79702517e-05	-1.78247249e-05	-1.77285969e-05	-1.76808023e-05
-1.94312806e-05	-1.94837877e-05	-1.95893049e-05	-1.97488182e-05	-1.99637601e-05	-2.02359664e-05	-2.05676339e-05	-2.09612846e-05	-2.14197357e-05	-2.19460697e-05	-2.25435969e-05	-2.32157971e-05	-2.3966231e-05	-2.47984099e-05	-2.57156099e-05	-2.67206209e-05	-2.78154174e-05	-2.90007454e-05	-3.02756225e-05	-3.16367673e-05	-3.30779925e-05	-3.45896283e-05	-3.6158078e-05	-3.77656362e-05	-3.93907054e-05	-4.10085142e-05	-4.25923922e-05	-4.41156837e-05	-4.5554617e-05	-4.68928817e-05	-4.81288982e-05	-4.92861425e-05	-5.04253615e-05	-5.16562605e-05	-5.31467311e-05	-5.51299619e-05	-5.79124594e-05	-6.18879006e-05	-6.7562927e-05	-7.56024049e-05	-8.69045223e-05	-0.000102721789	-0.000124854675	-0.000155963779	-0.000200080021	-0.000263449846	-0.000355945718	-0.00049339966	-0.000701280887	-0.00101960961	-0.00150582693	-0.00222080597	-0.00315867585	-0.00409331535	-0.00454574157	-0.00419424453	-0.00331877443	-0.0024097751	-0.00171083481	-0.00123154768	-0.000917691419	-0.000713650552	-0.000579794885	-0.000490806688	-0.000430921737	-0.000390274055	-0.000362565425	-0.000343661796	-0.000330757714	-0.000321876596	-0.000315569178	-0.000310730782	-0.000306491696	-0.000302153829	-0.000297157076	-0.000291064292	-0.000283556803	-0.000274434246	-0.000263613982	-0.00025112676	-0.000237106806	-0.000221776016	-0.000205423251	-0.000188380665	-0.000170999462	-0.000153627386	-0.000136589813	-0.000120175684	-0.000104628542	-9.01297356e-05	-7.68025501e-05	-6.48526861e-05	-5.42802953e-05	-4.5071709e-05	-3.72087718e-05	-3.06121435e-05	-2.51089521e-05	-2.04200496e-05	-1.63768686e-05	-1.363595e-05	-1.363595e-05	-1.63768686e-05	-2.04200496e-05	-2.51089521e-05	-3.06121435e-05	-3.72087718e-05	-4.5071709e-05	-5.42802953e-05	-6.48526861e-05	-7.68025501e-05	-9.01297356e-05	-0.000104628542	-0.000120175684	-0.000136589813	-0.000153627386	-0.000170999462	-0.000188380665	-0.000205423251	-0.000221776016	-0.000237106806	-0.00025112676	-0.000263613982	-0.000274434246	-0.000283556803	-0.000291064292	-0.000297157076	-0.000302153829	-0.000306491696	-0.000310730782	-0.000315569178	-0.000321876596	-0.000330757714	-0.000343661796	-0.000362565425	-0.000390274055	-0.000430921737	-0.000490806688	-0.000579794885	-0.000713650552	-0.000917691419	-0.00123154768	-0.00171083481	-0.0024097751	-0.00331877443	-0.00419424453	-0.00454574157	-0.00409331535	-0.00315867585	-0.00222080597	-0.00150582693	-0.00101960961	-0.000701280887	-0.00049339966	-0.000355945718	-0.000263449846	-0.000200080021	-0.000155963779	-0.000124854675	-0.000102721789	-8.69045223e-05	-7.56024049e-05	-6.7562927e-05	-6.18879006e-05	-5.79124594e-05	-5.51299619e-05	-5.31467311e-05	-5.16562605e-05	-5.04253615e-05	-4.92861425e-05	-4.81288982e-05	-4.68928817e-05	-4.5554617e-05	-4.41156837e-05	-4.25923922e-05	-4.10085142e-05	-3.93907054e-05	-3.77656362e-05	-3.6158078e-05	-3.45896283e-05	-3.30779925e-05	-3.16367673e-05	-3.02756225e-05	-2.90007454e-05	-2.78154174e-05	-2.67206209e-05	-2.57156099e-05	-2.47984099e-05	-2.3966231e-05	-2.32157971e-05	-2.25435969e-05	-2.19460697e-05	-2.14197357e-05	-2.09612846e-05	-2.05676339e-05	-2.02359664e-05	-1.99637601e-05	-1.97488182e-05	-1.95893049e-05	-1.94837877e-05	-1.94312806e-05
-2.12483264e-05	-2.13047542e-05	-2.14180469e-05	-2.15890492e-05	-2.18189598e-05	-2.21092621e-05	-2.24616474e-05	-2.28779361e-05	-2.33599947e-05	-2.39096413e-05	-2.45285284e-05	-2.52179903e-05	-2.59788428e-05	-2.68111222e-05	-2.77137576e-05	-2.86841688e-05	-2.97177936e-05	-3.08075594e-05	-3.19433301e-05	-3.31113879e-05	-3.42940406e-05	-3.54694786e-05	-3.66120235e-05	-3.76929019e-05	-3.86816136e-05	-3.95478635e-05	-4.0263963e-05	-4.08077061e-05	-4.1166044e-05	-4.13401869e-05	-4.13525267e-05	-4.12547899e-05	-4.11357859e-05	-4.11271869e-05	-4.14072852e-05	-4.22047034e-05	-4.3805525e-05	-4.65681048e-05	-5.09505445e-05	-5.75573368e-05	-6.72149077e-05	-8.10919354e-05	-0.000100891467	-0.000129161537	-0.000169805225	-0.000228928994	-0.00031625906	-0.000447465286	-0.000647713454	-0.00095591827	-0.00142496993	-0.00209963724	-0.00293222687	-0.00364674679	-0.00380393015	-0.00328338422	-0.00245673289	-0.00171083481	-0.0011761692	-0.000826588769	-0.000604781048	-0.000464694208	-0.000375859389	-0.000319435047	-0.000283926841	-0.000262247154	-0.000249927736	-0.000244066915	-0.000242709199	-0.000244474689	-0.000248333853	-0.000253468999	-0.000259189747	-0.000264884064	-0.000269994178	-0.000274010518	-0.000276478613	-0.000277014351	-0.000275323093	-0.00027121804	-0.000264633667	-0.000255630921	-0.000244392372	-0.000231207298	-0.000216448402	-0.000200543157	-0.000183943382	-0.00016709658	-0.000150421675	-0.000134277984	-0.000118963856	-0.000104820137	-9.19728057e-05	-8.05162575e-05	-7.05081399e-05	-6.19428913e-05	-5.47730711e-05	-4.89770477e-05	-4.4696575e-05	-4.23368937e-05	-4.23368937e-05	-4.4696575e-05	-4.89770477e-05	-5.47730711e-05	-6.19428913e-05	-7.05081399e-05	-8.05162575e-05	-9.19728057e-05	-0.000104820137	-0.000118963856	-0.000134277984	-0.000150421675	-0.00016709658	-0.000183943382	-0.000200543157	-0.000216448402	-0.000231207298	-0.000244392372	-0.000255630921	-0.000264633667	-0.00027121804	-0.000275323093	-0.000277014351	-0.000276478613	-0.000274010518	-0.000269994178	-0.000264884064	-0.000259189747	-0.000253468999	-0.000248333853	-0.000244474689	-0.000242709199	-0.000244066915	-0.000249927736	-0.000262247154	-0.000283926841	-0.000319435047	-0.000375859389	-0.000464694208	-0.000604781048	-0.000826588769	-0.0011761692	-0.00171083481	-0.00245673289	-0.00328338422	-0.00380393015	-0.00364674679	-0.00293222687	-0.00209963724	-0.00142496993	-0.00095591827	-0.000647713454	-0.000447465286	-0.00031625906	-0.000228928994	-0.000169805225	-0.000129161537	-0.000100891467	-8.10919354e-05	-6.72149077e-05	-5.75573368e-05	-5.09505445e-05	-4.65681048e-05	-4.3805525e-05	-4.22047034e-05	-4.14072852e-05	-4.11271869e-05	-4.11357859e-05	-4.12547899e-05	-4.13525267e-05	-4.13401869e-05	-4.1166044e-05	-4.08077061e-05	-4.0263963e-05	-3.95478635e-05	-3.86816136e-05	-3.76929019e-05	-3.66120235e-05	-3.54694786e-05	-3.42940406e-05	-3.31113879e-05	-3.19433301e-05	-3.08075594e-05	-2.97177936e-05	-2.86841688e-05	-2.77137576e-05	-2.68111222e-05	-2.59788428e-05	-2.52179903e-05	-2.45285284e-05	-2.39096413e-05	-2.33599947e-05	-2.28779361e-05	-2.24616474e-05	-2.21092621e-05	-2.18189598e-05	-2.15890492e-05	-2.14180469e-05	-2.13047542e-05	-2.12483264e-05
-2.3082579e-05	-2.31417632e-05	-2.32604696e-05	-2.34393355e-05	-2.36792239e-05	-2.39811266e-05	-2.43460526e-05	-2.47749057e-05	-2.5268351e-05	-2.58266616e-05	-2.64495347e-05	-2.71358642e-05	-2.7883461e-05	-2.86887136e-05	-2.95461902e-05	-3.04481917e-05	-3.13842772e-05	-3.23408046e-05	-3.33005497e-05	-3.42424967e-05	-3.51419132e-05	-3.59708334e-05	-3.66990467e-05	-3.72956139e-05	-3.77308278e-05	-3.79784448e-05	-3.80180749e-05	-3.7837868e-05	-3.743795e-05	-3.68350141e-05	-3.6067828e-05	-3.52025634e-05	-3.43366928e-05	-3.360112e-05	-3.3161684e-05	-3.32223328e-05	-3.40328437e-05	-3.59043264e-05	-3.92364855e-05	-4.45623051e-05	-5.26191296e-05	-6.44611225e-05	-8.16387018e-05	-0.000106489068	-0.000142613705	-0.000195671124	-0.000274690459	-0.000394184976	-0.000577225382	-0.000858521052	-0.0012818534	-0.00187296449	-0.00255689018	-0.00305922288	-0.00304200136	-0.00251213385	-0.00181618355	-0.00123154768	-0.000826588769	-0.000567413665	-0.000405789815	-0.000305734644	-0.000244170231	-0.000206953946	-0.000185500245	-0.00017455106	-0.000170825649	-0.000172224432	-0.000177358059	-0.000185263626	-0.000195228998	-0.000206681027	-0.000219113235	-0.000232039794	-0.000244968835	-0.000257391542	-0.000268785032	-0.000278627419	-0.000286422855	-0.000291733306	-0.000294212572	-0.00029363729	-0.000289929672	-0.000283167826	-0.000273581479	-0.000261533463	-0.000247489677	-0.000231982055	-0.000215569523	-0.00019878884	-0.000182141352	-0.000166154672	-0.000151148519	-0.000137404547	-0.000125152284	-0.000114561647	-0.000105771429	-9.89248208e-05	-9.41941355e-05	-9.17644548e-05	-9.17644548e-05	-9.41941355e-05	-9.89248208e-05	-0.000105771429	-0.000114561647	-0.000125152284	-0.000137404547	-0.000151148519	-0.000166154672	-0.000182141352	-0.00019878884	-0.000215569523	-0.000231982055	-0.000247489677	-0.000261533463	-0.000273581479	-0.000283167826	-0.000289929672	-0.00029363729	-0.000294212572	-0.000291733306	-0.000286422855	-0.000278627419	-0.000268785032	-0.000257391542	-0.000244968835	-0.000232039794	-0.000219113235	-0.000206681027	-0.000195228998	-0.000185263626	-0.000177358059	-0.000172224432	-0.000170825649	-0.00017455106	-0.000185500245	-0.000206953946	-0.000244170231	-0.000305734644	-0.000405789815	-0.000567413665	-0.000826588769	-0.00123154768	-0.00181618355	-0.00251213385	-0.00304200136	-0.00305922288	-0.00255689018	-0.00187296449	-0.0012818534	-0.000858521052	-0.000577225382	-0.000394184976	-0.000274690459	-0.000195671124	-0.000142613705	-0.000106489068	-8.16387018e-05	-6.44611225e-05	-5.26191296e-05	-4.45623051e-05	-3.92364855e-05	-3.59043264e-05	-3.40328437e-05	-3.32223328e-05	-3.3161684e-05	-3.360112e-05	-3.43366928e-05	-3.52025634e-05	-3.6067828e-05	-3.68350141e-05	-3.743795e-05	-3.7837868e-05	-3.80180749e-05	-3.79784448e-05	-3.77308278e-05	-3.72956139e-05	-3.66990467e-05	-3.59708334e-05	-3.51419132e-05	-3.42424967e-05	-3.33005497e-05	-3.23408046e-05	-3.13842772e-05	-3.04481917e-05	-2.95461902e-05	-2.86887136e-05	-2.7883461e-05	-2.71358642e-05	-2.64495347e-05	-2.58266616e-05	-2.5268351e-05	-2.47749057e-05	-2.43460526e-05	-2.39811266e-05	-2.36792239e-05	-2.34393355e-05	-2.32604696e-05	-2.31417632e-05	-2.3082579e-05
-2.48760427e-05	-2.49364535e-05	-2.50574832e-05	-2.52394981e-05	-2.54829296e-05	-2.57881492e-05	-2.61553231e-05	-2.65842504e-05	-2.70741877e-05	-2.76236498e-05	-2.82301802e-05	-2.88900809e-05	-2.95980975e-05	-3.03470636e-05	-3.11275162e-05	-3.19273089e-05	-3.27312652e-05	-3.35209348e-05	-3.42745338e-05	-3.49671649e-05	-3.55714112e-05	-3.60583635e-05	-3.63990681e-05	-3.65662842e-05	-3.65363616e-05	-3.62910921e-05	-3.58196058e-05	-3.51206544e-05	-3.42056623e-05	-3.31024783e-05	-3.18590958e-05	-3.05463533e-05	-2.92591835e-05	-2.81170122e-05	-2.72647917e-05	-2.68765854e-05	-2.71637992e-05	-2.83904717e-05	-3.08988662e-05	-3.51503111e-05	-4.1789348e-05	-5.17447175e-05	-6.63902116e-05	-8.78047546e-05	-0.000119198512	-0.000165615358	-0.000235080413	-0.00034039368	-0.000501567158	-0.000747663743	-0.00111220355	-0.00160547807	-0.00214383758	-0.00248744627	-0.00239867695	-0.00193371036	-0.00137418486	-0.000917691419	-0.000604781048	-0.000405789815	-0.000282746837	-0.000207593536	-0.000162491644	-0.000136548438	-0.000123139898	-0.000118211165	-0.000119251355	-0.000124681867	-0.000133489447	-0.000145001615	-0.000158744512	-0.00017434891	-0.000191485206	-0.000209817068	-0.000228968629	-0.000248503367	-0.000267914716	-0.000286629385	-0.000304024279	-0.00031945689	-0.00033230713	-0.000342026327	-0.000348186985	-0.000350525826	-0.000348972968	-0.000343662149	-0.000334920188	-0.00032323767	-0.000309225824	-0.000293553691	-0.000276921769	-0.000260077506	-0.000243593938	-0.000228011831	-0.000213803858	-0.000201360266	-0.00019100006	-0.000182982596	-0.000177513198	-0.000174739259	-0.000174739259	-0.000177513198	-0.000182982596	-0.00019100006	-0.000201360266	-0.000213803858	-0.000228011831	-0.000243593938	-0.000260077506	-0.000276921769	-0.000293553691	-0.000309225824	-0.00032323767	-0.000334920188	-0.000343662149	-0.000348972968	-0.000350525826	-0.000348186985	-0.000342026327	-0.00033230713	-0.00031945689	-0.000304024279	-0.000286629385	-0.000267914716	-0.000248503367	-0.000228968629	-0.000209817068	-0.000191485206	-0.00017434891	-0.000158744512	-0.000145001615	-0.000133489447	-0.000124681867	-0.000119251355	-0.000118211165	-0.000123139898	-0.000136548438	-0.000162491644	-0.000207593536	-0.000282746837	-0.000405789815	-0.000604781048	-0.000917691419	-0.00137418486	-0.00193371036	-0.00239867695	-0.00248744627	-0.00214383758	-0.00160547807	-0.00111220355	-0.000747663743	-0.000501567158	-0.00034039368	-0.000235080413	-0.000165615358	-0.000119198512	-8.78047546e-05	-6.63902116e-05	-5.17447175e-05	-4.1789348e-05	-3.51503111e-05	-3.08988662e-05	-2.83904717e-05	-2.71637992e-05	-2.68765854e-05	-2.72647917e-05	-2.81170122e-05	-2.92591835e-05	-3.05463533e-05	-3.18590958e-05	-3.31024783e-05	-3.42056623e-05	-3.51206544e-05	-3.58196058e-05	-3.62910921e-05	-3.65363616e-05	-3.65662842e-05	-3.63990681e-05	-3.60583635e-05	-3.55714112e-05	-3.49671649e-05	-3.42745338e-05	-3.35209348e-05	-3.27312652e-05	-3.19273089e-05	-3.11275162e-05	-3.03470636e-05	-2.95980975e-05	-2.88900809e-05	-2.82301802e-05	-2.76236498e-05	-2.70741877e-05	-2.65842504e-05	-2.61553231e-05	-2.57881492e-05	-2.54829296e-05	-2.52394981e-05	-2.50574832e-05	-2.49364535e-05	-2.48760427e-05
-2.65633338e-05	-2.66231252e-05	-2.67427616e-05	-2.69222898e-05	-2.71616361e-05	-2.74604556e-05	-2.7817956e-05	-2.82327064e-05	-2.87024327e-05	-2.92237939e-05	-2.97921362e-05	-3.04012187e-05	-3.10429164e-05	-3.17069129e-05	-3.23804078e-05	-3.30478799e-05	-3.36909607e-05	-3.42884871e-05	-3.48168074e-05	-3.52504087e-05	-3.55628922e-05	-3.5728266e-05	-3.57224313e-05	-3.55246901e-05	-3.51191352e-05	-3.44959696e-05	-3.36530291e-05	-3.25978332e-05	-3.13501746e-05	-2.99447418e-05	-2.8433015e-05	-2.68840063e-05	-2.53841378e-05	-2.40372089e-05	-2.29657318e-05	-2.23150046e-05	-2.22614002e-05	-2.30267299e-05	-2.49013963e-05	-2.82806318e-05	-3.37208884e-05	-4.20281985e-05	-5.43984699e-05	-7.26434461e-05	-9.9558567e-05	-0.00013952285	-0.000199460406	-0.000290290773	-0.000428742216	-0.000638176728	-0.000943077661	-0.00134440143	-0.00176133326	-0.00200250007	-0.00190063895	-0.00151931276	-0.00107508094	-0.000713650552	-0.000464694208	-0.000305734644	-0.000207593536	-0.000148202675	-0.000113306552	-9.41833003e-05	-8.554179e-05	-8.41501409e-05	-8.80219251e-05	-9.59346574e-05	-0.000107138442	-0.000121174376	-0.000137756584	-0.000156691055	-0.0001778157	-0.000200952932	-0.000225870408	-0.000252248639	-0.000279656462	-0.000307537076	-0.000335208268	-0.000361880276	-0.000386693225	-0.000408773189	-0.000427302096	-0.000441592903	-0.000451158873	-0.00045576556	-0.000455456601	-0.000450549321	-0.000441601703	-0.00042934475	-0.000414645506	-0.000398473543	-0.000381683079	-0.000365114506	-0.000349528131	-0.00033557363	-0.000323785172	-0.000314583026	-0.000308277728	-0.000305074151	-0.000305074151	-0.000308277728	-0.000314583026	-0.000323785172	-0.00033557363	-0.000349528131	-0.000365114506	-0.000381683079	-0.000398473543	-0.000414645506	-0.00042934475	-0.000441601703	-0.000450549321	-0.000455456601	-0.00045576556	-0.000451158873	-0.000441592903	-0.000427302096	-0.000408773189	-0.000386693225	-0.000361880276	-0.000335208268	-0.000307537076	-0.000279656462	-0.000252248639	-0.000225870408	-0.000200952932	-0.0001778157	-0.000156691055	-0.000137756584	-0.000121174376	-0.000107138442	-9.59346574e-05	-8.80219251e-05	-8.41501409e-05	-8.554179e-05	-9.41833003e-05	-0.000113306552	-0.000148202675	-0.000207593536	-0.000305734644	-0.000464694208	-0.000713650552	-0.00107508094	-0.00151931276	-0.00190063895	-0.00200250007	-0.00176133326	-0.00134440143	-0.000943077661	-0.000638176728	-0.000428742216	-0.000290290773	-0.000199460406	-0.00013952285	-9.95585671e-05	-7.26434461e-05	-5.43984699e-05	-4.20281985e-05	-3.37208884e-05	-2.82806318e-05	-2.49013963e-05	-2.30267299e-05	-2.22614002e-05	-2.23150046e-05	-2.29657318e-05	-2.40372089e-05	-2.53841378e-05	-2.68840063e-05	-2.8433015e-05	-2.99447418e-05	-3.13501746e-05	-3.25978332e-05	-3.36530291e-05	-3.44959696e-05	-3.51191352e-05	-3.55246901e-05	-3.57224313e-05	-3.5728266e-05	-3.55628922e-05	-3.52504087e-05	-3.48168074e-05	-3.42884871e-05	-3.36909607e-05	-3.30478799e-05	-3.23804078e-05	-3.17069129e-05	-3.10429164e-05	-3.04012187e-05	-2.97921362e-05	-2.92237939e-05	-2.87024327e-05	-2.82327064e-05	-2.7817956e-05	-2.74604556e-05	-2.71616361e-05	-2.69222898e-05	-2.67427616e-05	-2.66231252e-05	-2.65633338e-05
-2.80747234e-05	-2.81318295e-05	-2.82459304e-05	-2.84167313e-05	-2.86436213e-05	-2.89254986e-05	-2.92605717e-05	-2.96461502e-05	-3.00784292e-05	-3.05522688e-05	-3.10609642e-05	-3.15960113e-05	-3.21468776e-05	-3.27008001e-05	-3.32426453e-05	-3.3754877e-05	-3.42176867e-05	-3.46093436e-05	-3.49068058e-05	-3.50866045e-05	-3.51259525e-05	-3.50039638e-05	-3.4702834e-05	-3.42088678e-05	-3.3513396e-05	-3.26138015e-05	-3.15149221e-05	-3.0230865e-05	-2.8786875e-05	-2.72206778e-05	-2.55829196e-05	-2.39368296e-05	-2.23577158e-05	-2.09331563e-05	-1.97647932e-05	-1.89726559e-05	-1.87030962e-05	-1.9141834e-05	-2.05344186e-05	-2.32178089e-05	-2.76691463e-05	-3.45818145e-05	-4.49856612e-05	-6.04395171e-05	-8.33419533e-05	-0.000117431346	-0.000168570168	-0.000245882242	-0.000363044327	-0.000538423828	-0.00078984294	-0.0011126264	-0.00143771066	-0.00161625491	-0.00152768772	-0.00122492028	-0.000871438911	-0.000579794885	-0.000375859389	-0.000244170231	-0.000162491644	-0.000113306552	-8.49564579e-05	-7.01886395e-05	-6.46048901e-05	-6.5548189e-05	-7.14148224e-05	-8.12516447e-05	-9.45168028e-05	-0.000110930443	-0.000130375405	-0.000152825602	-0.000178289009	-0.00020675747	-0.000238159157	-0.000272312411	-0.000308882486	-0.000347345459	-0.000386965882	-0.000426796086	-0.000465704391	-0.000502436307	-0.000535706909	-0.000564315176	-0.000587264114	-0.00060386666	-0.000613818482	-0.000617225146	-0.000614580516	-0.000606690844	-0.000594620251	-0.000579600439	-0.000562808265	-0.000545420214	-0.000528515765	-0.000513030768	-0.000499740153	-0.000489253598	-0.000482019032	-0.000478329457	-0.000478329457	-0.000482019032	-0.000489253598	-0.000499740153	-0.000513030768	-0.000528515765	-0.000545420214	-0.000562808265	-0.000579600439	-0.000594620251	-0.000606690844	-0.000614580516	-0.000617225146	-0.000613818482	-0.00060386666	-0.000587264114	-0.000564315176	-0.000535706909	-0.000502436306	-0.000465704391	-0.000426796086	-0.000386965882	-0.000347345459	-0.000308882486	-0.000272312411	-0.000238159157	-0.00020675747	-0.000178289009	-0.000152825602	-0.000130375405	-0.000110930443	-9.45168028e-05	-8.12516447e-05	-7.14148224e-05	-6.5548189e-05	-6.46048901e-05	-7.01886395e-05	-8.49564579e-05	-0.000113306552	-0.000162491644	-0.000244170231	-0.000375859389	-0.000579794885	-0.000871438911	-0.00122492028	-0.00152768772	-0.00161625491	-0.00143771066	-0.0011126264	-0.00078984294	-0.000538423828	-0.000363044327	-0.000245882242	-0.000168570168	-0.000117431346	-8.33419533e-05	-6.04395171e-05	-4.49856612e-05	-3.45818145e-05	-2.76691463e-05	-2.32178089e-05	-2.05344186e-05	-1.9141834e-05	-1.87030962e-05	-1.89726559e-05	-1.97647932e-05	-2.09331563e-05	-2.23577158e-05	-2.39368296e-05	-2.55829196e-05	-2.72206778e-05	-2.8786875e-05	-3.0230865e-05	-3.15149221e-05	-3.26138015e-05	-3.3513396e-05	-3.42088678e-05	-3.4702834e-05	-3.50039638e-05	-3.51259525e-05	-3.50866045e-05	-3.49068058e-05	-3.46093436e-05	-3.42176867e-05	-3.3754877e-05	-3.32426453e-05	-3.27008001e-05	-3.21468776e-05	-3.15960113e-05	-3.10609642e-05	-3.05522688e-05	-3.00784292e-05	-2.96461502e-05	-2.92605717e-05	-2.89254986e-05	-2.86436213e-05	-2.84167313e-05	-2.82459304e-05	-2.81318295e-05	-2.80747234e-05
-2.93409171e-05	-2.93931943e-05	-2.9497481e-05	-2.96531587e-05	-2.98591051e-05	-3.01134992e-05	-3.04136072e-05	-3.07555691e-05	-3.11341941e-05	-3.15427693e-05	-3.19728812e-05	-3.2414259e-05	-3.28546535e-05	-3.32797794e-05	-3.36733558e-05	-3.40172888e-05	-3.42920339e-05	-3.44771678e-05	-3.45521641e-05	-3.44973228e-05	-3.42947544e-05	-3.39292918e-05	-3.33892473e-05	-3.26670522e-05	-3.17599581e-05	-3.06710125e-05	-2.94103485e-05	-2.79965298e-05	-2.64575126e-05	-2.48309096e-05	-2.31635928e-05	-2.15110316e-05	-1.99369502e-05	-1.85139213e-05	-1.73254904e-05	-1.64704776e-05	-1.60702994e-05	-1.62805595e-05	-1.7308878e-05	-1.9442123e-05	-2.30881992e-05	-2.88408803e-05	-3.75817252e-05	-5.0642146e-05	-7.00624605e-05	-9.90027568e-05	-0.000142372742	-0.000207708359	-0.000306066067	-0.000451865957	-0.000657951425	-0.000917805798	-0.0011754278	-0.00131640997	-0.00124997118	-0.00101361258	-0.000730511329	-0.000490806688	-0.000319435047	-0.000206953946	-0.000136548438	-9.41833003e-05	-7.01886395e-05	-5.83978056e-05	-5.50331981e-05	-5.78405636e-05	-6.55086515e-05	-7.73130591e-05	-9.29059502e-05	-0.00011218797	-0.00013522257	-0.00016217053	-0.0001932319	-0.000228587424	-0.000268334731	-0.000312417814	-0.000360552347	-0.000412154447	-0.000466285839	-0.000521632543	-0.000576534703	-0.000629079721	-0.000677258496	-0.000719167496	-0.000753223151	-0.000778346537	-0.000794080534	-0.00080061799	-0.000798741536	-0.000789683933	-0.000775008519	-0.000756431776	-0.000735585443	-0.000714029414	-0.000693144205	-0.000674090374	-0.000657801624	-0.00064499366	-0.000636180765	-0.000631693617	-0.000631693617	-0.000636180765	-0.00064499366	-0.000657801624	-0.000674090374	-0.000693144205	-0.000714029414	-0.000735585443	-0.000756431776	-0.000775008519	-0.000789683933	-0.000798741536	-0.00080061799	-0.000794080534	-0.000778346537	-0.000753223151	-0.000719167496	-0.000677258496	-0.000629079721	-0.000576534703	-0.000521632543	-0.000466285839	-0.000412154447	-0.000360552347	-0.000312417814	-0.000268334731	-0.000228587424	-0.0001932319	-0.00016217053	-0.00013522257	-0.00011218797	-9.29059502e-05	-7.73130591e-05	-6.55086515e-05	-5.78405636e-05	-5.50331981e-05	-5.83978056e-05	-7.01886395e-05	-9.41833003e-05	-0.000136548438	-0.000206953946	-0.000319435047	-0.000490806688	-0.000730511329	-0.00101361258	-0.00124997118	-0.00131640997	-0.0011754278	-0.000917805798	-0.000657951425	-0.000451865957	-0.000306066067	-0.000207708359	-0.000142372742	-9.90027568e-05	-7.00624605e-05	-5.0642146e-05	-3.75817252e-05	-2.88408803e-05	-2.30881992e-05	-1.9442123e-05	-1.7308878e-05	-1.62805595e-05	-1.60702994e-05	-1.64704776e-05	-1.73254904e-05	-1.85139213e-05	-1.99369502e-05	-2.15110316e-05	-2.31635928e-05	-2.48309096e-05	-2.64575126e-05	-2.79965298e-05	-2.94103485e-05	-3.06710125e-05	-3.17599581e-05	-3.26670522e-05	-3.33892473e-05	-3.39292918e-05	-3.42947544e-05	-3.44973228e-05	-3.45521641e-05	-3.44771678e-05	-3.42920339e-05	-3.40172888e-05	-3.36733558e-05	-3.32797794e-05	-3.28546535e-05	-3.2414259e-05	-3.19728812e-05	-3.15427693e-05	-3.11341941e-05	-3.07555691e-05	-3.04136072e-05	-3.01134992e-05	-2.98591051e-05	-2.96531587e-05	-2.9497481e-05	-2.93931943e-05	-2.93409171e-05
-3.02991603e-05	-3.03445551e-05	-3.04349552e-05	-3.05694844e-05	-3.0746607e-05	-3.0963912e-05	-3.12178902e-05	-3.15037293e-05	-3.18151395e-05	-3.21442165e-05	-3.24813422e-05	-3.28151333e-05	-3.31324517e-05	-3.34185027e-05	-3.36570499e-05	-3.38307756e-05	-3.39218005e-05	-3.39123525e-05	-3.37855377e-05	-3.35261272e-05	-3.31212605e-05	-3.25610053e-05	-3.18388071e-05	-3.09519733e-05	-2.99023602e-05	-2.86972987e-05	-2.73505718e-05	-2.58831151e-05	-2.43231819e-05	-2.27059647e-05	-2.10729304e-05	-1.94712703e-05	-1.7953891e-05	-1.6580342e-05	-1.54190787e-05	-1.45515435e-05	-1.40787547e-05	-1.41314661e-05	-1.48855802e-05	-1.65854989e-05	-1.95797502e-05	-2.43759592e-05	-3.1726731e-05	-4.27651712e-05	-5.92192687e-05	-8.3746923e-05	-0.000120437985	-0.000175484681	-0.000257808843	-0.000378838542	-0.00054770151	-0.000758454793	-0.000966791568	-0.00108487203	-0.00104123915	-0.000859116815	-0.000630957692	-0.000430921737	-0.000283926841	-0.000185500245	-0.000123139898	-8.554179e-05	-6.46048901e-05	-5.50331981e-05	-5.35368844e-05	-5.81686361e-05	-6.78548144e-05	-8.20859324e-05	-0.000100723718	-0.000123882613	-0.000151849923	-0.000185019517	-0.000223822803	-0.000268646016	-0.000319726787	-0.000377028307	-0.000440098022	-0.000507930243	-0.000578866302	-0.000650576341	-0.000720164922	-0.000784420805	-0.000840189409	-0.000884798087	-0.000916432603	-0.000934368485	-0.00093900486	-0.000931710843	-0.000914545532	-0.000889922695	-0.000860365375	-0.0008282469	-0.000795589126	-0.000764105591	-0.000735157402	-0.000709779769	-0.000688731025	-0.000672544637	-0.00066157629	-0.000656041509	-0.000656041509	-0.00066157629	-0.000672544637	-0.000688731025	-0.000709779769	-0.000735157402	-0.000764105591	-0.000795589126	-0.0008282469	-0.000860365375	-0.000889922695	-0.000914545532	-0.000931710843	-0.00093900486	-0.000934368485	-0.000916432603	-0.000884798087	-0.000840189409	-0.000784420805	-0.000720164922	-0.000650576341	-0.000578866302	-0.000507930243	-0.000440098022	-0.000377028307	-0.000319726787	-0.000268646016	-0.000223822803	-0.000185019517	-0.000151849923	-0.000123882613	-0.000100723718	-8.20859324e-05	-6.78548144e-05	-5.81686361e-05	-5.35368844e-05	-5.50331981e-05	-6.46048901e-05	-8.554179e-05	-0.000123139898	-0.000185500245	-0.000283926841	-0.000430921737	-0.000630957692	-0.000859116815	-0.00104123915	-0.00108487203	-0.000966791568	-0.000758454793	-0.00054770151	-0.000378838542	-0.000257808843	-0.000175484681	-0.000120437985	-8.3746923e-05	-5.92192687e-05	-4.27651712e-05	-3.1726731e-05	-2.43759592e-05	-1.95797502e-05	-1.65854989e-05	-1.48855802e-05	-1.41314661e-05	-1.40787547e-05	-1.45515435e-05	-1.54190787e-05	-1.6580342e-05	-1.7953891e-05	-1.94712703e-05	-2.10729304e-05	-2.27059647e-05	-2.43231819e-05	-2.58831151e-05	-2.73505718e-05	-2.86972987e-05	-2.99023602e-05	-3.09519733e-05	-3.18388071e-05	-3.25610053e-05	-3.31212605e-05	-3.35261272e-05	-3.37855377e-05	-3.39123525e-05	-3.39218005e-05	-3.38307756e-05	-3.36570499e-05	-3.34185027e-05	-3.31324517e-05	-3.28151333e-05	-3.24813422e-05	-3.21442165e-05	-3.18151395e-05	-3.15037293e-05	-3.12178902e-05	-3.0963912e-05	-3.0746607e-05	-3.05694844e-05	-3.04349552e-05	-3.03445551e-05	-3.02991603e-05
-3.08998751e-05	-3.09365881e-05	-3.10095658e-05	-3.11177971e-05	-3.12595084e-05	-3.14319237e-05	-3.16310336e-05	-3.18514052e-05	-3.20860528e-05	-3.23263717e-05	-3.25621375e-05	-3.2781572e-05	-3.29714885e-05	-3.31175316e-05	-3.32045286e-05	-3.32169584e-05	-3.31395265e-05	-3.29578019e-05	-3.26588473e-05	-3.22317663e-05	-3.16681208e-05	-3.09622505e-05	-3.01116086e-05	-2.91172454e-05	-2.79844756e-05	-2.67235956e-05	-2.53504039e-05	-2.38863156e-05	-2.23580401e-05	-2.07969841e-05	-1.92386596e-05	-1.77223972e-05	-1.6291637e-05	-1.49950533e-05	-1.38887959e-05	-1.3040238e-05	-1.25338116e-05	-1.24798446e-05	-1.30278308e-05	-1.43864082e-05	-1.68536721e-05	-2.0863681e-05	-2.70586349e-05	-3.64018504e-05	-5.03546153e-05	-7.11485849e-05	-0.000102184985	-0.000148547983	-0.000217513142	-0.000318003954	-0.000457017995	-0.000629689141	-0.00080155203	-0.000904949039	-0.000881854182	-0.000743543362	-0.000559043896	-0.000390274055	-0.000262247154	-0.00017455106	-0.000118211165	-8.41501409e-05	-6.5548189e-05	-5.78405636e-05	-5.81686361e-05	-6.48663303e-05	-7.70872549e-05	-9.45497915e-05	-0.000117365987	-0.000145926672	-0.000180815702	-0.000222726135	-0.000272354126	-0.000330250864	-0.000396620275	-0.000471064845	-0.000552308367	-0.000637962238	-0.000724438966	-0.000807126403	-0.000880887617	-0.000940835813	-0.000983193831	-0.00100596861	-0.0010092199	-0.000994863485	-0.000966127139	-0.000926873578	-0.000880989824	-0.00083194795	-0.000782639286	-0.000735259851	-0.000691332078	-0.00065190119	-0.000617618357	-0.000588852058	-0.000565784216	-0.000548484138	-0.000536962281	-0.000531206959	-0.000531206959	-0.000536962281	-0.000548484138	-0.000565784216	-0.000588852058	-0.000617618357	-0.00065190119	-0.000691332078	-0.000735259851	-0.000782639286	-0.00083194795	-0.000880989824	-0.000926873578	-0.000966127139	-0.000994863485	-0.0010092199	-0.00100596861	-0.000983193831	-0.000940835813	-0.000880887617	-0.000807126403	-0.000724438966	-0.000637962238	-0.000552308367	-0.000471064845	-0.000396620275	-0.000330250864	-0.000272354126	-0.000222726135	-0.000180815702	-0.000145926672	-0.000117365987	-9.45497915e-05	-7.70872549e-05	-6.48663303e-05	-5.81686361e-05	-5.78405636e-05	-6.5548189e-05	-8.41501409e-05	-0.000118211165	-0.00017455106	-0.000262247154	-0.000390274055	-0.000559043896	-0.000743543362	-0.000881854182	-0.000904949039	-0.00080155203	-0.000629689141	-0.000457017995	-0.000318003954	-0.000217513142	-0.000148547983	-0.000102184985	-7.11485849e-05	-5.03546153e-05	-3.64018504e-05	-2.70586349e-05	-2.0863681e-05	-1.68536721e-05	-1.43864082e-05	-1.30278308e-05	-1.24798446e-05	-1.25338116e-05	-1.3040238e-05	-1.38887959e-05	-1.49950533e-05	-1.6291637e-05	-1.77223972e-05	-1.92386596e-05	-2.07969841e-05	-2.23580401e-05	-2.38863156e-05	-2.53504039e-05	-2.67235956e-05	-2.79844756e-05	-2.91172454e-05	-3.01116086e-05	-3.09622505e-05	-3.16681208e-05	-3.22317663e-05	-3.26588473e-05	-3.29578019e-05	-3.31395265e-05	-3.32169584e-05	-3.32045286e-05	-3.31175316e-05	-3.29714885e-05	-3.2781572e-05	-3.25621375e-05	-3.23263717e-05	-3.20860528e-05	-3.18514052e-05	-3.16310336e-05	-3.14319237e-05	-3.12595084e-05	-3.11177971e-05	-3.10095658e-05	-3.09365881e-05	-3.08998751e-05
-3.11127681e-05	-3.11393729e-05	-3.11921689e-05	-3.12701907e-05	-3.13716813e-05	-3.14938166e-05	-3.16324554e-05	-3.17819633e-05	-3.1935131e-05	-3.20831893e-05	-3.22159114e-05	-3.23217974e-05	-3.23883391e-05	-3.24023683e-05	-3.2350488e-05	-3.22195714e-05	-3.19972951e-05	-3.16726508e-05	-3.1236377e-05	-3.06812772e-05	-3.00024492e-05	-2.9197516e-05	-2.82669624e-05	-2.7214614e-05	-2.60481666e-05	-2.47795822e-05	-2.34251834e-05	-2.20053999e-05	-2.05442674e-05	-1.9068873e-05	-1.76089638e-05	-1.61969109e-05	-1.48682032e-05	-1.36626412e-05	-1.26264571e-05	-1.18156829e-05	-1.13012692e-05	-1.11767395e-05	-1.15696016e-05	-1.26584354e-05	-1.46986866e-05	-1.80620041e-05	-2.32968719e-05	-3.12227288e-05	-4.3075784e-05	-6.07304525e-05	-8.70168445e-05	-0.000126130349	-0.00018401883	-0.000267705992	-0.000382959393	-0.000525844498	-0.000670143319	-0.000763552167	-0.000757733254	-0.00065488558	-0.000505845677	-0.000362565425	-0.000249927736	-0.000170825649	-0.000119251355	-8.80219251e-05	-7.14148224e-05	-6.55086515e-05	-6.78548144e-05	-7.70872549e-05	-9.26241891e-05	-0.000114463383	-0.000143038581	-0.000179106901	-0.000223639395	-0.000277681595	-0.000342145325	-0.00041749645	-0.00050332523	-0.000597839008	-0.000697406694	-0.000796386633	-0.000887508149	-0.000962949335	-0.00101593136	-0.00104229016	-0.00104137786	-0.0010159383	-0.000971107495	-0.00091304675	-0.000847729389	-0.000780168771	-0.00071411181	-0.000652061305	-0.000595551066	-0.000545324431	-0.000501579714	-0.000464239539	-0.000433057355	-0.000407715567	-0.000387891036	-0.00037329521	-0.000363697696	-0.000358939419	-0.000358939419	-0.000363697696	-0.00037329521	-0.000387891036	-0.000407715567	-0.000433057355	-0.000464239539	-0.000501579714	-0.000545324431	-0.000595551066	-0.000652061305	-0.00071411181	-0.000780168772	-0.000847729389	-0.00091304675	-0.000971107495	-0.0010159383	-0.00104137786	-0.00104229016	-0.00101593136	-0.000962949335	-0.000887508149	-0.000796386633	-0.000697406694	-0.000597839008	-0.00050332523	-0.00041749645	-0.000342145325	-0.000277681595	-0.000223639395	-0.000179106901	-0.000143038581	-0.000114463383	-9.26241891e-05	-7.70872549e-05	-6.78548144e-05	-6.55086515e-05	-7.14148224e-05	-8.80219251e-05	-0.000119251355	-0.000170825649	-0.000249927736	-0.000362565425	-0.000505845677	-0.00065488558	-0.000757733254	-0.000763552167	-0.000670143319	-0.000525844498	-0.000382959393	-0.000267705992	-0.00018401883	-0.000126130349	-8.70168445e-05	-6.07304525e-05	-4.3075784e-05	-3.12227288e-05	-2.32968719e-05	-1.80620041e-05	-1.46986866e-05	-1.26584354e-05	-1.15696016e-05	-1.11767395e-05	-1.13012692e-05	-1.18156829e-05	-1.26264571e-05	-1.36626412e-05	-1.48682032e-05	-1.61969109e-05	-1.76089638e-05	-1.9068873e-05	-2.05442674e-05	-2.20053999e-05	-2.34251834e-05	-2.47795822e-05	-2.60481666e-05	-2.7214614e-05	-2.82669624e-05	-2.9197516e-05	-3.00024492e-05	-3.06812772e-05	-3.1236377e-05	-3.16726508e-05	-3.19972951e-05	-3.22195714e-05	-3.2350488e-05	-3.24023683e-05	-3.23883391e-05	-3.23217974e-05	-3.22159114e-05	-3.20831893e-05	-3.1935131e-05	-3.17819633e-05	-3.16324554e-05	-3.14938166e-05	-3.13716813e-05	-3.12701907e-05	-3.11921689e-05	-3.11393729e-05	-3.11127681e-05
-3.09313027e-05	-3.09467857e-05	-3.09774954e-05	-3.10227461e-05	-3.10811269e-05	-3.11501638e-05	-3.12260294e-05	-3.13033616e-05	-3.13752217e-05	-3.14331866e-05	-3.14675535e-05	-3.14676326e-05	-3.14221096e-05	-3.13194629e-05	-3.11484177e-05	-3.08984078e-05	-3.05600054e-05	-3.01252724e-05	-2.95880106e-05	-2.89439299e-05	-2.81908031e-05	-2.73286938e-05	-2.63602947e-05	-2.52913179e-05	-2.41308038e-05	-2.28912104e-05	-2.15882305e-05	-2.02403918e-05	-1.88685744e-05	-1.74956023e-05	-1.6146053e-05	-1.48464048e-05	-1.36256351e-05	-1.25163985e-05	-1.15569709e-05	-1.07942357e-05	-1.02881493e-05	-1.01183592e-05	-1.03940197e-05	-1.12684246e-05	-1.29609828e-05	-1.57905313e-05	-2.02263121e-05	-2.69664382e-05	-3.70581975e-05	-5.20781021e-05	-7.43853903e-05	-0.000107476942	-0.000156176872	-0.000226305138	-0.000322381313	-0.00044181285	-0.000564842708	-0.000650807511	-0.000659005123	-0.000585041768	-0.000465447853	-0.000343661796	-0.000244066915	-0.000172224432	-0.000124681867	-9.59346574e-05	-8.12516447e-05	-7.73130591e-05	-8.20859324e-05	-9.45497915e-05	-0.000114463383	-0.000142199852	-0.00017862374	-0.000224967653	-0.0002826596	-0.000353041702	-0.000436913108	-0.000533851419	-0.000641357362	-0.000754055521	-0.000863424476	-0.000958628759	-0.00102869474	-0.00106546256	-0.00106598641	-0.00103313961	-0.000974219902	-0.000898473988	-0.000814778216	-0.000730222242	-0.000649665042	-0.000575942886	-0.000510355495	-0.000453169371	-0.000404110202	-0.000362546969	-0.000327717226	-0.000298895136	-0.000275415646	-0.000256703457	-0.000242284453	-0.00023178669	-0.000224936969	-0.000221556333	-0.000221556333	-0.000224936969	-0.00023178669	-0.000242284453	-0.000256703457	-0.000275415646	-0.000298895136	-0.000327717226	-0.000362546969	-0.000404110202	-0.000453169371	-0.000510355495	-0.000575942886	-0.000649665042	-0.000730222242	-0.000814778216	-0.000898473988	-0.000974219902	-0.00103313961	-0.00106598641	-0.00106546256	-0.00102869474	-0.000958628759	-0.000863424475	-0.000754055521	-0.000641357362	-0.000533851419	-0.000436913108	-0.000353041702	-0.0002826596	-0.000224967653	-0.00017862374	-0.000142199852	-0.000114463383	-9.45497915e-05	-8.20859324e-05	-7.73130591e-05	-8.12516447e-05	-9.59346574e-05	-0.000124681867	-0.000172224432	-0.000244066915	-0.000343661796	-0.000465447853	-0.000585041768	-0.000659005123	-0.000650807511	-0.000564842708	-0.00044181285	-0.000322381313	-0.000226305138	-0.000156176872	-0.000107476942	-7.43853903e-05	-5.20781021e-05	-3.70581975e-05	-2.69664382e-05	-2.02263121e-05	-1.57905313e-05	-1.29609828e-05	-1.12684246e-05	-1.03940197e-05	-1.01183592e-05	-1.02881493e-05	-1.07942357e-05	-1.15569709e-05	-1.25163985e-05	-1.36256351e-05	-1.48464048e-05	-1.6146053e-05	-1.74956023e-05	-1.88685744e-05	-2.02403918e-05	-2.15882305e-05	-2.28912104e-05	-2.41308038e-05	-2.52913179e-05	-2.63602947e-05	-2.73286938e-05	-2.81908031e-05	-2.89439299e-05	-2.95880106e-05	-3.01252724e-05	-3.05600054e-05	-3.08984078e-05	-3.11484177e-05	-3.13194629e-05	-3.14221096e-05	-3.14676326e-05	-3.14675535e-05	-3.14331866e-05	-3.13752217e-05	-3.13033616e-05	-3.12260294e-05	-3.11501638e-05	-3.10811269e-05	-3.10227461e-05	-3.09774954e-05	-3.09467857e-05	-3.09313027e-05
-3.03744314e-05	-3.03781702e-05	-3.03856799e-05	-3.03968151e-05	-3.04108872e-05	-3.04262379e-05	-3.04398647e-05	-3.04471937e-05	-3.04420446e-05	-3.04167833e-05	-3.03626213e-05	-3.02700083e-05	-3.01290755e-05	-2.9930091e-05	-2.96638976e-05	-2.93223012e-05	-2.88983769e-05	-2.83866778e-05	-2.7783363e-05	-2.70862985e-05	-2.62952023e-05	-2.54118746e-05	-2.44404817e-05	-2.33877992e-05	-2.22633028e-05	-2.10790496e-05	-1.98493745e-05	-1.85904895e-05	-1.73201038e-05	-1.60571701e-05	-1.4821849e-05	-1.36357676e-05	-1.25226504e-05	-1.1509432e-05	-1.06280032e-05	-9.9178381e-06	-9.42987597e-06	-9.23224272e-06	-9.41870412e-06	-1.01212183e-05	-1.15286959e-05	-1.39152591e-05	-1.76831553e-05	-2.3428205e-05	-3.20389449e-05	-4.48423144e-05	-6.38143168e-05	-9.19197446e-05	-0.000133094058	-0.00019201611	-0.000272658149	-0.000373428487	-0.000479575456	-0.000559494152	-0.000578762811	-0.000528475381	-0.000433833186	-0.000330757714	-0.000242709199	-0.000177358059	-0.000133489447	-0.000107138442	-9.45168028e-05	-9.29059502e-05	-0.000100723718	-0.000117365987	-0.000143038581	-0.00017862374	-0.000225554336	-0.000285630314	-0.000360680363	-0.000451948809	-0.000559105538	-0.000678912167	-0.000803918912	-0.000922059483	-0.00101823163	-0.00107820814	-0.00109346488	-0.00106419485	-0.000998649006	-0.000909493858	-0.000809592985	-0.000709192878	-0.000614992114	-0.000530512708	-0.000456989964	-0.000394260464	-0.000341433642	-0.000297320202	-0.000260766256	-0.000230633589	-0.000205923039	-0.000185824017	-0.000169672359	-0.000156936683	-0.000147202828	-0.000140158683	-0.000135581413	-0.000133327793	-0.000133327793	-0.000135581413	-0.000140158683	-0.000147202828	-0.000156936683	-0.000169672359	-0.000185824017	-0.000205923039	-0.000230633589	-0.000260766256	-0.000297320202	-0.000341433642	-0.000394260464	-0.000456989964	-0.000530512708	-0.000614992114	-0.000709192878	-0.000809592985	-0.000909493858	-0.000998649006	-0.00106419485	-0.00109346488	-0.00107820814	-0.00101823163	-0.000922059483	-0.000803918912	-0.000678912167	-0.000559105538	-0.000451948809	-0.000360680363	-0.000285630314	-0.000225554336	-0.00017862374	-0.000143038581	-0.000117365987	-0.000100723718	-9.29059502e-05	-9.45168028e-05	-0.000107138442	-0.000133489447	-0.000177358059	-0.000242709199	-0.000330757714	-0.000433833186	-0.000528475381	-0.000578762811	-0.000559494152	-0.000479575456	-0.000373428487	-0.000272658149	-0.00019201611	-0.000133094058	-9.19197446e-05	-6.38143168e-05	-4.48423144e-05	-3.20389449e-05	-2.3428205e-05	-1.76831553e-05	-1.39152591e-05	-1.15286959e-05	-1.01212183e-05	-9.41870412e-06	-9.23224272e-06	-9.42987597e-06	-9.9178381e-06	-1.06280032e-05	-1.1509432e-05	-1.25226504e-05	-1.36357676e-05	-1.4821849e-05	-1.60571701e-05	-1.73201038e-05	-1.85904895e-05	-1.98493745e-05	-2.10790496e-05	-2.22633028e-05	-2.33877992e-05	-2.44404817e-05	-2.54118746e-05	-2.62952023e-05	-2.70862985e-05	-2.7783363e-05	-2.83866778e-05	-2.88983769e-05	-2.93223012e-05	-2.96638976e-05	-2.9930091e-05	-3.01290755e-05	-3.02700083e-05	-3.03626213e-05	-3.04167833e-05	-3.04420446e-05	-3.04471937e-05	-3.04398647e-05	-3.04262379e-05	-3.04108872e-05	-3.03968151e-05	-3.03856799e-05	-3.03781702e-05	-3.03744314e-05
-2.94834034e-05	-2.94753111e-05	-2.94594861e-05	-2.94364538e-05	-2.94065303e-05	-2.93693214e-05	-2.93232161e-05	-2.926502e-05	-2.91898381e-05	-2.90912309e-05	-2.89615864e-05	-2.87926158e-05	-2.85758817e-05	-2.83032918e-05	-2.79675147e-05	-2.75622926e-05	-2.70826429e-05	-2.65249686e-05	-2.58871217e-05	-2.51684856e-05	-2.43701183e-05	-2.34949496e-05	-2.25479686e-05	-2.15363143e-05	-2.04692101e-05	-1.93577445e-05	-1.82145521e-05	-1.70534803e-05	-1.58893241e-05	-1.47376984e-05	-1.36151045e-05	-1.25392431e-05	-1.15296349e-05	-1.06086387e-05	-9.8030032e-06	-9.1461631e-06	-8.68160948e-06	-8.4678374e-06	-8.58563585e-06	-9.14887556e-06	-1.03205502e-05	-1.23367678e-05	-1.55428316e-05	-2.04475415e-05	-2.78042565e-05	-3.87383906e-05	-5.49786003e-05	-7.89118901e-05	-0.000113739546	-0.000163521667	-0.000231635816	-0.000317318078	-0.000409734982	-0.000484366436	-0.000512148639	-0.000481347872	-0.000408203265	-0.000321876596	-0.000244474689	-0.000185263626	-0.000145001615	-0.000121174376	-0.000110930443	-0.00011218797	-0.000123882613	-0.000145926672	-0.000179106901	-0.000224967653	-0.000285630314	-0.000363427682	-0.000460166413	-0.000575816698	-0.00070659925	-0.000842986211	-0.000969030522	-0.00106491098	-0.00111318747	-0.00110593747	-0.00104795135	-0.000953754171	-0.00084106673	-0.000725118174	-0.000616088561	-0.00051924004	-0.000436272379	-0.000366784278	-0.000309368983	-0.000262289615	-0.00022383229	-0.000192458035	-0.000166949942	-0.00014622321	-0.000129412504	-0.000115857449	-0.000105038457	-9.65524678e-05	-9.00925668e-05	-8.54314197e-05	-8.24087079e-05	-8.09222233e-05	-8.09222233e-05	-8.24087079e-05	-8.54314197e-05	-9.00925668e-05	-9.65524678e-05	-0.000105038457	-0.000115857449	-0.000129412504	-0.00014622321	-0.000166949942	-0.000192458035	-0.00022383229	-0.000262289615	-0.000309368983	-0.000366784278	-0.000436272379	-0.00051924004	-0.000616088561	-0.000725118174	-0.00084106673	-0.000953754171	-0.00104795135	-0.00110593747	-0.00111318747	-0.00106491098	-0.000969030522	-0.000842986211	-0.00070659925	-0.000575816698	-0.000460166413	-0.000363427682	-0.000285630314	-0.000224967653	-0.000179106901	-0.000145926672	-0.000123882613	-0.00011218797	-0.000110930443	-0.000121174376	-0.000145001615	-0.000185263626	-0.000244474689	-0.000321876596	-0.000408203265	-0.000481347872	-0.000512148639	-0.000484366436	-0.000409734982	-0.000317318078	-0.000231635816	-0.000163521667	-0.000113739546	-7.89118901e-05	-5.49786003e-05	-3.87383906e-05	-2.78042565e-05	-2.04475415e-05	-1.55428316e-05	-1.23367678e-05	-1.03205502e-05	-9.14887556e-06	-8.58563585e-06	-8.4678374e-06	-8.68160948e-06	-9.1461631e-06	-9.8030032e-06	-1.06086387e-05	-1.15296349e-05	-1.25392431e-05	-1.36151045e-05	-1.47376984e-05	-1.58893241e-05	-1.70534803e-05	-1.82145521e-05	-1.93577445e-05	-2.04692101e-05	-2.15363143e-05	-2.25479686e-05	-2.34949496e-05	-2.43701183e-05	-2.51684856e-05	-2.58871217e-05	-2.65249686e-05	-2.70826429e-05	-2.75622926e-05	-2.79675147e-05	-2.83032918e-05	-2.85758817e-05	-2.87926158e-05	-2.89615864e-05	-2.90912309e-05	-2.91898381e-05	-2.926502e-05	-2.93232161e-05	-2.93693214e-05	-2.94065303e-05	-2.94364538e-05	-2.94594861e-05	-2.94753111e-05	-2.94834034e-05
-2.83048178e-05	-2.82866682e-05	-2.82505927e-05	-2.8197124e-05	-2.81270944e-05	-2.80413378e-05	-2.79400926e-05	-2.78223155e-05	-2.76852082e-05	-2.75241503e-05	-2.73330383e-05	-2.71048825e-05	-2.68324738e-05	-2.65089775e-05	-2.61283796e-05	-2.56857679e-05	-2.51774737e-05	-2.46011268e-05	-2.39556909e-05	-2.32415336e-05	-2.24605441e-05	-2.16162653e-05	-2.07139737e-05	-1.97606509e-05	-1.87648329e-05	-1.77363646e-05	-1.66861195e-05	-1.56257482e-05	-1.45675109e-05	-1.35242388e-05	-1.25094591e-05	-1.15377253e-05	-1.06252013e-05	-9.79057652e-06	-9.05643193e-06	-8.45124079e-06	-8.01229061e-06	-7.78996188e-06	-7.85401732e-06	-8.30287254e-06	-9.27728601e-06	-1.09805967e-05	-1.37086518e-05	-1.78953911e-05	-2.42004925e-05	-3.36275435e-05	-4.75115701e-05	-6.78567998e-05	-9.74730317e-05	-0.000139711779	-0.000197539512	-0.000270858338	-0.000351858441	-0.000421610686	-0.000455721331	-0.000440963908	-0.000386562391	-0.000315569178	-0.000248333853	-0.000195228998	-0.000158744512	-0.000137756584	-0.000130375405	-0.00013522257	-0.000151849923	-0.000180815702	-0.000223639395	-0.0002826596	-0.000360680363	-0.000460166413	-0.000581668001	-0.000721308549	-0.000867908333	-0.00100176841	-0.00109812874	-0.00113618514	-0.00110896397	-0.00102641052	-0.000909333739	-0.000779711466	-0.000654008876	-0.000541475619	-0.000445581941	-0.000366269285	-0.000301782724	-0.000249810646	-0.000208072022	-0.000174562742	-0.000147614688	-0.000125875667	-0.000108380409	-9.42609266e-05	-8.28647127e-05	-7.37105718e-05	-6.64256572e-05	-6.07244627e-05	-5.63917814e-05	-5.32693957e-05	-5.12462887e-05	-5.0251887e-05	-5.0251887e-05	-5.12462887e-05	-5.32693957e-05	-5.63917814e-05	-6.07244627e-05	-6.64256572e-05	-7.37105718e-05	-8.28647127e-05	-9.42609266e-05	-0.000108380409	-0.000125875667	-0.000147614688	-0.000174562742	-0.000208072022	-0.000249810646	-0.000301782724	-0.000366269285	-0.000445581941	-0.000541475619	-0.000654008876	-0.000779711466	-0.000909333739	-0.00102641052	-0.00110896397	-0.00113618514	-0.00109812874	-0.00100176841	-0.000867908333	-0.000721308549	-0.000581668001	-0.000460166413	-0.000360680363	-0.0002826596	-0.000223639395	-0.000180815702	-0.000151849923	-0.00013522257	-0.000130375405	-0.000137756584	-0.000158744512	-0.000195228998	-0.000248333853	-0.000315569178	-0.000386562391	-0.000440963908	-0.000455721331	-0.000421610686	-0.000351858441	-0.000270858338	-0.000197539512	-0.000139711779	-9.74730317e-05	-6.78567998e-05	-4.75115701e-05	-3.36275435e-05	-2.42004925e-05	-1.78953911e-05	-1.37086518e-05	-1.09805967e-05	-9.27728601e-06	-8.30287254e-06	-7.85401732e-06	-7.78996188e-06	-8.01229061e-06	-8.45124079e-06	-9.05643193e-06	-9.79057652e-06	-1.06252013e-05	-1.15377253e-05	-1.25094591e-05	-1.35242388e-05	-1.45675109e-05	-1.56257482e-05	-1.66861195e-05	-1.77363646e-05	-1.87648329e-05	-1.97606509e-05	-2.07139737e-05	-2.16162653e-05	-2.24605441e-05	-2.32415336e-05	-2.39556909e-05	-2.46011268e-05	-2.51774737e-05	-2.56857679e-05	-2.61283796e-05	-2.65089775e-05	-2.68324738e-05	-2.71048825e-05	-2.73330383e-05	-2.75241503e-05	-2.76852082e-05	-2.78223155e-05	-2.79400926e-05	-2.80413378e-05	-2.81270944e-05	-2.8197124e-05	-2.82505927e-05	-2.82866682e-05	-2.83048178e-05
-2.68324998e-05	-2.68128309e-05	-2.67717195e-05	-2.67065708e-05	-2.66153574e-05	-2.64976482e-05	-2.63546407e-05	-2.61881456e-05	-2.599911e-05	-2.578649e-05	-2.55469542e-05	-2.52753753e-05	-2.49657259e-05	-2.46119822e-05	-2.42087992e-05	-2.37519047e-05	-2.32382678e-05	-2.26661441e-05	-2.20350906e-05	-2.13460025e-05	-2.06011754e-05	-1.98043513e-05	-1.89607026e-05	-1.80767259e-05	-1.71600561e-05	-1.62192356e-05	-1.52634876e-05	-1.43025381e-05	-1.33465205e-05	-1.24059931e-05	-1.14920944e-05	-1.06168658e-05	-9.79378674e-06	-9.03858713e-06	-8.37044204e-06	-7.81370855e-06	-7.40045266e-06	-7.17413895e-06	-7.19503053e-06	-7.54808062e-06	-8.35440254e-06	-9.78804063e-06	-1.21048115e-05	-1.57106326e-05	-2.11833755e-05	-2.92267081e-05	-4.10668273e-05	-5.84620881e-05	-8.3710867e-05	-0.000119664725	-0.000168969978	-0.000232026438	-0.000303347893	-0.000368442358	-0.000407026178	-0.000405415034	-0.000367460945	-0.000310730782	-0.000253468999	-0.000206681027	-0.00017434891	-0.000156691055	-0.000152825602	-0.00016217053	-0.000185019517	-0.000222726135	-0.000277681595	-0.000353041702	-0.000451948809	-0.000575816698	-0.000721308549	-0.000876474057	-0.00101856213	-0.00111791613	-0.00114980388	-0.00110758972	-0.0010059712	-0.000871578918	-0.000730004063	-0.000598386524	-0.000484818784	-0.000391085876	-0.000315658442	-0.000255749211	-0.000208415809	-0.000171035373	-0.00014144488	-0.000117931046	-9.91523781e-05	-8.40639735e-05	-7.19933792e-05	-6.22756096e-05	-5.44426127e-05	-4.81575001e-05	-4.31597967e-05	-3.92508806e-05	-3.62816032e-05	-3.41425754e-05	-3.27570685e-05	-3.20762206e-05	-3.20762206e-05	-3.27570685e-05	-3.41425754e-05	-3.62816032e-05	-3.92508806e-05	-4.31597967e-05	-4.81575001e-05	-5.44426127e-05	-6.22756096e-05	-7.19933792e-05	-8.40639735e-05	-9.91523781e-05	-0.000117931046	-0.00014144488	-0.000171035373	-0.000208415809	-0.000255749211	-0.000315658442	-0.000391085876	-0.000484818784	-0.000598386524	-0.000730004063	-0.000871578918	-0.0010059712	-0.00110758972	-0.00114980388	-0.00111791613	-0.00101856213	-0.000876474057	-0.000721308549	-0.000575816698	-0.000451948809	-0.000353041702	-0.000277681595	-0.000222726135	-0.000185019517	-0.00016217053	-0.000152825602	-0.000156691055	-0.00017434891	-0.000206681027	-0.000253468999	-0.000310730782	-0.000367460945	-0.000405415034	-0.000407026178	-0.000368442358	-0.000303347893	-0.000232026438	-0.000168969978	-0.000119664725	-8.3710867e-05	-5.84620881e-05	-4.10668273e-05	-2.92267081e-05	-2.11833755e-05	-1.57106326e-05	-1.21048115e-05	-9.78804063e-06	-8.35440254e-06	-7.54808062e-06	-7.19503053e-06	-7.17413895e-06	-7.40045266e-06	-7.81370855e-06	-8.37044204e-06	-9.03858713e-06	-9.79378674e-06	-1.06168658e-05	-1.14920944e-05	-1.24059931e-05	-1.33465205e-05	-1.43025381e-05	-1.52634876e-05	-1.62192356e-05	-1.71600561e-05	-1.80767259e-05	-1.89607026e-05	-1.98043513e-05	-2.06011754e-05	-2.13460025e-05	-2.20350906e-05	-2.26661441e-05	-2.32382678e-05	-2.37519047e-05	-2.42087992e-05	-2.46119822e-05	-2.49657259e-05	-2.52753753e-05	-2.55469542e-05	-2.578649e-05	-2.599911e-05	-2.61881456e-05	-2.63546407e-05	-2.64976482e-05	-2.66153574e-05	-2.67065708e-05	-2.67717195e-05	-2.68128309e-05	-2.68324998e-05
-2.49294837e-05	-2.49263135e-05	-2.49146995e-05	-2.48853038e-05	-2.48271458e-05	-2.47308614e-05	-2.45916797e-05	-2.44105764e-05	-2.41927599e-05	-2.39443139e-05	-2.36690096e-05	-2.33668844e-05	-2.30347357e-05	-2.26676103e-05	-2.2260303e-05	-2.18083671e-05	-2.13086065e-05	-2.075923e-05	-2.01598564e-05	-1.95114854e-05	-1.88164633e-05	-1.80784269e-05	-1.73022004e-05	-1.64936381e-05	-1.56594288e-05	-1.48068923e-05	-1.39438031e-05	-1.30782679e-05	-1.22186806e-05	-1.13737717e-05	-1.05527732e-05	-9.76572212e-06	-9.02394085e-06	-8.34075113e-06	-7.7325109e-06	-7.22011115e-06	-6.8311397e-06	-6.60301291e-06	-6.58748999e-06	-6.85715061e-06	-7.51549918e-06	-8.72145061e-06	-1.07368865e-05	-1.38680098e-05	-1.85117078e-05	-2.5365249e-05	-3.55251818e-05	-5.04109912e-05	-7.19690674e-05	-0.000102650511	-0.000144831405	-0.000199268539	-0.000262250739	-0.000322816109	-0.000364302986	-0.000373347702	-0.000349836094	-0.000306491696	-0.000259189747	-0.000219113235	-0.000191485206	-0.0001778157	-0.000178289009	-0.0001932319	-0.000223822803	-0.000272354126	-0.000342145325	-0.000436913108	-0.000559105538	-0.00070659925	-0.000867908333	-0.00101856213	-0.00112447909	-0.00115607145	-0.00110538998	-0.00099059199	-0.000843515189	-0.000693181547	-0.00055746732	-0.000443539414	-0.000351813577	-0.000279598622	-0.00022332233	-0.000179584138	-0.000145527479	-0.000118891541	-9.79402915e-05	-8.13611251e-05	-6.81449919e-05	-5.75174225e-05	-4.90580658e-05	-4.22453041e-05	-3.6748752e-05	-3.23351734e-05	-2.88229112e-05	-2.60734302e-05	-2.39829839e-05	-2.24758019e-05	-2.14989428e-05	-2.1018732e-05	-2.1018732e-05	-2.14989428e-05	-2.24758019e-05	-2.39829839e-05	-2.60734302e-05	-2.88229112e-05	-3.23351734e-05	-3.6748752e-05	-4.22453041e-05	-4.90580658e-05	-5.75174225e-05	-6.81449919e-05	-8.13611251e-05	-9.79402916e-05	-0.000118891541	-0.000145527479	-0.000179584138	-0.00022332233	-0.000279598622	-0.000351813577	-0.000443539414	-0.00055746732	-0.000693181547	-0.000843515189	-0.00099059199	-0.00110538998	-0.00115607145	-0.00112447909	-0.00101856213	-0.000867908333	-0.00070659925	-0.000559105538	-0.000436913108	-0.000342145325	-0.000272354126	-0.000223822803	-0.0001932319	-0.000178289009	-0.0001778157	-0.000191485206	-0.000219113235	-0.000259189747	-0.000306491696	-0.000349836094	-0.000373347702	-0.000364302986	-0.000322816109	-0.000262250739	-0.000199268539	-0.000144831405	-0.000102650511	-7.19690674e-05	-5.04109912e-05	-3.55251818e-05	-2.5365249e-05	-1.85117079e-05	-1.38680098e-05	-1.07368865e-05	-8.72145061e-06	-7.51549918e-06	-6.85715061e-06	-6.58748999e-06	-6.60301291e-06	-6.8311397e-06	-7.22011115e-06	-7.7325109e-06	-8.34075113e-06	-9.02394085e-06	-9.76572212e-06	-1.05527732e-05	-1.13737717e-05	-1.22186806e-05	-1.30782679e-05	-1.39438031e-05	-1.48068923e-05	-1.56594288e-05	-1.64936381e-05	-1.73022004e-05	-1.80784269e-05	-1.88164633e-05	-1.95114854e-05	-2.01598564e-05	-2.075923e-05	-2.13086065e-05	-2.18083671e-05	-2.2260303e-05	-2.26676103e-05	-2.30347357e-05	-2.33668844e-05	-2.36690096e-05	-2.39443139e-05	-2.41927599e-05	-2.44105764e-05	-2.45916797e-05	-2.47308614e-05	-2.48271458e-05	-2.48853038e-05	-2.49146995e-05	-2.49263135e-05	-2.49294837e-05
-2.26278253e-05	-2.26393213e-05	-2.2658781e-05	-2.26786459e-05	-2.26868426e-05	-2.26673072e-05	-2.26026626e-05	-2.24792211e-05	-2.22922532e-05	-2.2047767e-05	-2.17586547e-05	-2.14375773e-05	-2.10915559e-05	-2.07210023e-05	-2.03220246e-05	-1.98893902e-05	-1.94185643e-05	-1.89066202e-05	-1.83524326e-05	-1.77565613e-05	-1.71210477e-05	-1.64491998e-05	-1.57453755e-05	-1.50147668e-05	-1.42631931e-05	-1.34969194e-05	-1.27225163e-05	-1.19467778e-05	-1.1176707e-05	-1.04195832e-05	-9.68312378e-06	-8.97576179e-06	-8.30707001e-06	-7.68837898e-06	-7.13366156e-06	-6.66078995e-06	-6.29331479e-06	-6.06297257e-06	-6.01340899e-06	-6.20831416e-06	-6.75745248e-06	-7.82483707e-06	-9.54705887e-06	-1.21765695e-05	-1.61310964e-05	-2.19879355e-05	-3.07108261e-05	-4.34434402e-05	-6.18653011e-05	-8.80940047e-05	-0.000124270063	-0.000171391793	-0.000227093065	-0.000283219012	-0.000326285615	-0.000343809132	-0.000332912268	-0.000302153829	-0.000264884064	-0.000232039794	-0.000209817068	-0.000200952932	-0.00020675747	-0.000228587424	-0.000268646016	-0.000330250864	-0.00041749645	-0.000533851419	-0.000678912167	-0.000842986211	-0.00100176841	-0.00111791613	-0.00115607145	-0.00110443397	-0.000982439027	-0.000826405168	-0.000669086811	-0.000529689843	-0.000414984825	-0.000324405373	-0.000254355358	-0.000200634233	-0.000159469888	-0.000127813771	-0.000103322363	-8.42372038e-05	-6.92532678e-05	-5.74074314e-05	-4.79462809e-05	-4.02953216e-05	-3.4234684e-05	-2.93060131e-05	-2.52180631e-05	-2.16374262e-05	-1.84928515e-05	-1.6641834e-05	-1.55982885e-05	-1.48107162e-05	-1.42569686e-05	-1.39705969e-05	-1.39705969e-05	-1.42569686e-05	-1.48107162e-05	-1.55982885e-05	-1.6641834e-05	-1.84928515e-05	-2.16374262e-05	-2.52180631e-05	-2.93060131e-05	-3.4234684e-05	-4.02953216e-05	-4.79462809e-05	-5.74074314e-05	-6.92532678e-05	-8.42372039e-05	-0.000103322363	-0.000127813771	-0.000159469888	-0.000200634233	-0.000254355358	-0.000324405374	-0.000414984825	-0.000529689843	-0.000669086811	-0.000826405168	-0.000982439027	-0.00110443397	-0.00115607145	-0.00111791613	-0.00100176841	-0.000842986211	-0.000678912167	-0.000533851419	-0.00041749645	-0.000330250864	-0.000268646016	-0.000228587424	-0.00020675747	-0.000200952932	-0.000209817068	-0.000232039794	-0.000264884064	-0.000302153829	-0.000332912268	-0.000343809132	-0.000326285615	-0.000283219012	-0.000227093065	-0.000171391793	-0.000124270063	-8.80940047e-05	-6.18653011e-05	-4.34434402e-05	-3.07108261e-05	-2.19879355e-05	-1.61310964e-05	-1.21765695e-05	-9.54705887e-06	-7.82483707e-06	-6.75745248e-06	-6.20831416e-06	-6.01340899e-06	-6.06297257e-06	-6.29331479e-06	-6.66078995e-06	-7.13366156e-06	-7.68837898e-06	-8.30707001e-06	-8.97576179e-06	-9.68312378e-06	-1.04195832e-05	-1.1176707e-05	-1.19467778e-05	-1.27225163e-05	-1.34969194e-05	-1.42631931e-05	-1.50147668e-05	-1.57453755e-05	-1.64491998e-05	-1.71210477e-05	-1.77565613e-05	-1.83524326e-05	-1.89066202e-05	-1.94185643e-05	-1.98893902e-05	-2.03220246e-05	-2.07210023e-05	-2.10915559e-05	-2.14375773e-05	-2.17586547e-05	-2.2047767e-05	-2.22922532e-05	-2.24792211e-05	-2.26026626e-05	-2.26673072e-05	-2.26868426e-05	-2.26786459e-05	-2.2658781e-05	-2.26393213e-05	-2.26278253e-05
-2.04980922e-05	-2.04995603e-05	-2.05023085e-05	-2.05055693e-05	-2.05070934e-05	-2.05016241e-05	-2.04790061e-05	-2.04231174e-05	-2.03139254e-05	-2.01344274e-05	-1.98800461e-05	-1.95628363e-05	-1.92047569e-05	-1.88247544e-05	-1.84305846e-05	-1.80198182e-05	-1.75855381e-05	-1.71211643e-05	-1.66226074e-05	-1.60885409e-05	-1.55199192e-05	-1.49193768e-05	-1.42907233e-05	-1.36385625e-05	-1.29680163e-05	-1.22845305e-05	-1.15937502e-05	-1.09014599e-05	-1.02135889e-05	-9.5362855e-06	-8.87607026e-06	-8.24008265e-06	-7.6364449e-06	-7.07477582e-06	-6.56689954e-06	-6.12780877e-06	-5.77702701e-06	-5.54136139e-06	-5.46519813e-06	-5.63242616e-06	-6.12416795e-06	-6.99162603e-06	-8.41253327e-06	-1.06598867e-05	-1.39970595e-05	-1.90081853e-05	-2.64781714e-05	-3.73560369e-05	-5.30994986e-05	-7.55454234e-05	-0.000106622552	-0.000147478318	-0.000196755159	-0.000248523095	-0.000292062405	-0.000316142037	-0.000316138144	-0.000297157076	-0.000269994178	-0.000244968835	-0.000228968629	-0.000225870408	-0.000238159157	-0.000268334731	-0.000319726787	-0.000396620275	-0.00050332523	-0.000641357362	-0.000803918912	-0.000969030522	-0.00109812874	-0.00114980388	-0.00110538998	-0.000982439027	-0.000820672854	-0.000657216391	-0.000513641372	-0.000397081908	-0.000306410604	-0.000237326186	-0.000185081278	-0.000145555922	-0.000115506948	-9.24947598e-05	-7.47217957e-05	-6.0873189e-05	-4.99859279e-05	-4.13415668e-05	-3.41906557e-05	-2.71297373e-05	-2.31409314e-05	-2.0838073e-05	-1.87684164e-05	-1.69808548e-05	-1.5423038e-05	-1.3642554e-05	-1.2157849e-05	-1.1179572e-05	-1.05861778e-05	-1.03040125e-05	-1.03040125e-05	-1.05861778e-05	-1.1179572e-05	-1.2157849e-05	-1.3642554e-05	-1.5423038e-05	-1.69808548e-05	-1.87684164e-05	-2.0838073e-05	-2.31409314e-05	-2.71297373e-05	-3.41906557e-05	-4.13415668e-05	-4.99859279e-05	-6.0873189e-05	-7.47217957e-05	-9.24947598e-05	-0.000115506948	-0.000145555922	-0.000185081278	-0.000237326186	-0.000306410604	-0.000397081908	-0.000513641372	-0.000657216391	-0.000820672854	-0.000982439027	-0.00110538998	-0.00114980388	-0.00109812874	-0.000969030522	-0.000803918912	-0.000641357362	-0.00050332523	-0.000396620275	-0.000319726787	-0.000268334731	-0.000238159157	-0.000225870408	-0.000228968629	-0.000244968835	-0.000269994178	-0.000297157076	-0.000316138144	-0.000316142037	-0.000292062405	-0.000248523095	-0.000196755159	-0.000147478318	-0.000106622552	-7.55454234e-05	-5.30994986e-05	-3.73560369e-05	-2.64781714e-05	-1.90081853e-05	-1.39970595e-05	-1.06598867e-05	-8.41253327e-06	-6.99162603e-06	-6.12416795e-06	-5.63242616e-06	-5.46519813e-06	-5.54136139e-06	-5.77702701e-06	-6.12780877e-06	-6.56689954e-06	-7.07477582e-06	-7.6364449e-06	-8.24008265e-06	-8.87607026e-06	-9.5362855e-06	-1.02135889e-05	-1.09014599e-05	-1.15937502e-05	-1.22845305e-05	-1.29680163e-05	-1.36385625e-05	-1.42907233e-05	-1.49193768e-05	-1.55199192e-05	-1.60885409e-05	-1.66226074e-05	-1.71211643e-05	-1.75855381e-05	-1.80198182e-05	-1.84305846e-05	-1.88247544e-05	-1.92047569e-05	-1.95628363e-05	-1.98800461e-05	-2.01344274e-05	-2.03139254e-05	-2.04231174e-05	-2.04790061e-05	-2.05016241e-05	-2.05070934e-05	-2.05055693e-05	-2.05023085e-05	-2.04995603e-05	-2.04980922e-05
-1.8694237e-05	-1.86862229e-05	-1.86701732e-05	-1.86460631e-05	-1.8613848e-05	-1.85732816e-05	-1.85233179e-05	-1.84607398e-05	-1.83778058e-05	-1.82597132e-05	-1.80849265e-05	-1.78329056e-05	-1.74987695e-05	-1.71025132e-05	-1.66787724e-05	-1.62540664e-05	-1.58342924e-05	-1.54103019e-05	-1.49696025e-05	-1.45033777e-05	-1.40078828e-05	-1.34832979e-05	-1.29322384e-05	-1.23586579e-05	-1.17671814e-05	-1.11627384e-05	-1.05503791e-05	-9.93520668e-06	-9.32238714e-06	-8.71722555e-06	-8.12530541e-06	-7.55269673e-06	-7.00624104e-06	-6.4939221e-06	-6.02535651e-06	-5.61274045e-06	-5.27468983e-06	-5.05014874e-06	-4.99799958e-06	-5.13234448e-06	-5.48250774e-06	-6.17701527e-06	-7.38244629e-06	-9.28850844e-06	-1.20487141e-05	-1.63489553e-05	-2.27161855e-05	-3.19918587e-05	-4.5439145e-05	-6.46546039e-05	-9.13725808e-05	-0.000126818026	-0.000170379439	-0.000217879947	-0.000260977463	-0.000289910139	-0.000299145227	-0.000291064292	-0.000274010519	-0.000257391542	-0.000248503367	-0.000252248639	-0.000272312411	-0.000312417814	-0.000377028307	-0.000471064845	-0.000597839008	-0.000754055521	-0.000922059483	-0.00106491098	-0.00113618514	-0.00110758972	-0.00099059199	-0.000826405168	-0.000657216391	-0.000508398164	-0.000388466777	-0.000296218017	-0.000226811606	-0.000174979903	-0.000136232725	-0.000107098174	-8.50077165e-05	-6.80959082e-05	-5.50083541e-05	-4.46944424e-05	-3.51869119e-05	-2.88721947e-05	-2.61665189e-05	-2.32880493e-05	-1.85887552e-05	-1.54647758e-05	-1.3219103e-05	-1.14515939e-05	-1.00512939e-05	-8.95588777e-06	-8.12268039e-06	-7.52135237e-06	-7.13106538e-06	-6.93894199e-06	-6.93894199e-06	-7.13106538e-06	-7.52135237e-06	-8.12268039e-06	-8.95588777e-06	-1.00512939e-05	-1.14515939e-05	-1.3219103e-05	-1.54647758e-05	-1.85887552e-05	-2.32880493e-05	-2.61665189e-05	-2.88721947e-05	-3.51869119e-05	-4.46944424e-05	-5.50083541e-05	-6.80959082e-05	-8.50077165e-05	-0.000107098174	-0.000136232725	-0.000174979903	-0.000226811606	-0.000296218017	-0.000388466777	-0.000508398164	-0.000657216391	-0.000826405168	-0.00099059199	-0.00110758972	-0.00113618514	-0.00106491098	-0.000922059483	-0.000754055521	-0.000597839008	-0.000471064845	-0.000377028307	-0.000312417814	-0.000272312411	-0.000252248639	-0.000248503367	-0.000257391542	-0.000274010519	-0.000291064292	-0.000299145227	-0.000289910139	-0.000260977463	-0.000217879947	-0.000170379439	-0.000126818026	-9.13725808e-05	-6.46546039e-05	-4.5439145e-05	-3.19918587e-05	-2.27161855e-05	-1.63489553e-05	-1.20487141e-05	-9.28850844e-06	-7.38244629e-06	-6.17701527e-06	-5.48250774e-06	-5.13234448e-06	-4.99799958e-06	-5.05014874e-06	-5.27468983e-06	-5.61274045e-06	-6.02535651e-06	-6.4939221e-06	-7.00624104e-06	-7.55269673e-06	-8.12530541e-06	-8.71722555e-06	-9.32238714e-06	-9.93520668e-06	-1.05503791e-05	-1.11627384e-05	-1.17671814e-05	-1.23586579e-05	-1.29322384e-05	-1.34832979e-05	-1.40078828e-05	-1.45033777e-05	-1.49696025e-05	-1.54103019e-05	-1.58342924e-05	-1.62540664e-05	-1.66787724e-05	-1.71025132e-05	-1.74987695e-05	-1.78329056e-05	-1.80849265e-05	-1.82597132e-05	-1.83778058e-05	-1.84607398e-05	-1.85233179e-05	-1.85732816e-05	-1.8613848e-05	-1.86460631e-05	-1.86701732e-05	-1.86862229e-05	-1.8694237e-05
-1.69718312e-05	-1.69617479e-05	-1.69413433e-05	-1.69101857e-05	-1.68677361e-05	-1.68134571e-05	-1.67469076e-05	-1.6667717e-05	-1.65752136e-05	-1.64672775e-05	-1.63378706e-05	-1.61733384e-05	-1.5950338e-05	-1.5642632e-05	-1.52414271e-05	-1.47742506e-05	-1.42934128e-05	-1.3837895e-05	-1.34117468e-05	-1.29964011e-05	-1.25718325e-05	-1.21263234e-05	-1.16562339e-05	-1.1162862e-05	-1.06498757e-05	-1.01218614e-05	-9.58364916e-06	-9.04005609e-06	-8.4958384e-06	-7.95574668e-06	-7.42463834e-06	-6.90762429e-06	-6.41024635e-06	-5.93881284e-06	-5.50191796e-06	-5.11744149e-06	-4.82294837e-06	-4.64101973e-06	-4.55221768e-06	-4.59348599e-06	-4.85200489e-06	-5.42421101e-06	-6.44590454e-06	-8.00083438e-06	-1.02599468e-05	-1.39438477e-05	-1.93428806e-05	-2.72327401e-05	-3.8705315e-05	-5.51481352e-05	-7.81158319e-05	-0.000108857291	-0.000147302889	-0.000190645165	-0.000232559733	-0.000264843139	-0.000281718245	-0.000283556803	-0.000276478613	-0.000268785032	-0.000267914716	-0.000279656462	-0.000308882486	-0.000360552347	-0.000440098022	-0.000552308367	-0.000697406694	-0.000863424476	-0.00101823163	-0.00111318747	-0.00110896397	-0.0010059712	-0.000843515189	-0.000669086811	-0.000513641372	-0.000388466777	-0.000292918776	-0.000221794021	-0.000169294152	-0.000130498336	-0.000101644941	-7.99870415e-05	-6.35505721e-05	-5.08617096e-05	-3.92113439e-05	-3.26256008e-05	-3.00485064e-05	-2.3678113e-05	-1.91498465e-05	-1.57768758e-05	-1.33603093e-05	-1.13632386e-05	-9.72887893e-06	-8.40574661e-06	-7.34609294e-06	-6.51168891e-06	-5.87323649e-06	-5.40929428e-06	-5.10575828e-06	-4.9552546e-06	-4.9552546e-06	-5.10575828e-06	-5.40929428e-06	-5.87323649e-06	-6.51168891e-06	-7.34609294e-06	-8.40574661e-06	-9.72887893e-06	-1.13632386e-05	-1.33603093e-05	-1.57768758e-05	-1.91498465e-05	-2.3678113e-05	-3.00485064e-05	-3.26256008e-05	-3.92113439e-05	-5.08617096e-05	-6.35505721e-05	-7.99870415e-05	-0.000101644941	-0.000130498336	-0.000169294152	-0.000221794021	-0.000292918776	-0.000388466777	-0.000513641372	-0.000669086811	-0.000843515189	-0.0010059712	-0.00110896397	-0.00111318747	-0.00101823163	-0.000863424476	-0.000697406694	-0.000552308367	-0.000440098022	-0.000360552347	-0.000308882486	-0.000279656462	-0.000267914716	-0.000268785032	-0.000276478613	-0.000283556803	-0.000281718245	-0.000264843139	-0.000232559733	-0.000190645165	-0.000147302889	-0.000108857291	-7.81158319e-05	-5.51481352e-05	-3.8705315e-05	-2.72327401e-05	-1.93428806e-05	-1.39438477e-05	-1.02599468e-05	-8.00083438e-06	-6.44590454e-06	-5.42421101e-06	-4.85200489e-06	-4.59348599e-06	-4.55221768e-06	-4.64101973e-06	-4.82294837e-06	-5.11744149e-06	-5.50191796e-06	-5.93881284e-06	-6.41024635e-06	-6.90762429e-06	-7.42463834e-06	-7.95574668e-06	-8.4958384e-06	-9.04005609e-06	-9.58364916e-06	-1.01218614e-05	-1.06498757e-05	-1.1162862e-05	-1.16562339e-05	-1.21263234e-05	-1.25718325e-05	-1.29964011e-05	-1.34117468e-05	-1.3837895e-05	-1.42934128e-05	-1.47742506e-05	-1.52414271e-05	-1.5642632e-05	-1.5950338e-05	-1.61733384e-05	-1.63378706e-05	-1.64672775e-05	-1.65752136e-05	-1.6667717e-05	-1.67469076e-05	-1.68134571e-05	-1.68677361e-05	-1.69101857e-05	-1.69413433e-05	-1.69617479e-05	-1.69718312e-05
-1.52722905e-05	-1.52628917e-05	-1.52437874e-05	-1.52143967e-05	-1.51739278e-05	-1.51214726e-05	-1.50561304e-05	-1.49771496e-05	-1.48840602e-05	-1.47767177e-05	-1.46550632e-05	-1.45181663e-05	-1.43618015e-05	-1.4173942e-05	-1.39300488e-05	-1.35968497e-05	-1.31564917e-05	-1.26391329e-05	-1.21163568e-05	-1.1644668e-05	-1.12279292e-05	-1.08368992e-05	-1.04430854e-05	-1.00317507e-05	-9.59932315e-06	-9.14795887e-06	-8.68198731e-06	-8.2062557e-06	-7.72552156e-06	-7.24430353e-06	-6.76690352e-06	-6.29754331e-06	-5.84106568e-06	-5.40647492e-06	-5.01593694e-06	-4.69584802e-06	-4.43167074e-06	-4.20868376e-06	-4.06976394e-06	-4.0684009e-06	-4.2594914e-06	-4.72425293e-06	-5.58834017e-06	-6.74190453e-06	-8.62182526e-06	-1.17469004e-05	-1.63002876e-05	-2.29906124e-05	-3.27591284e-05	-4.68101596e-05	-6.65326753e-05	-9.31605728e-05	-0.000127007734	-0.000166323914	-0.000206471204	-0.000240794186	-0.000263771082	-0.000274434246	-0.000277014351	-0.000278627419	-0.000286629385	-0.000307537076	-0.000347345459	-0.000412154447	-0.000507930243	-0.000637962238	-0.000796386633	-0.000958628759	-0.00107820814	-0.00110593747	-0.00102641052	-0.000871578918	-0.000693181547	-0.000529689843	-0.000397081908	-0.000296218017	-0.000221794021	-0.000167459219	-0.000127767705	-9.85778321e-05	-7.6895739e-05	-6.05826212e-05	-4.75621142e-05	-3.65769296e-05	-3.39816409e-05	-2.61307499e-05	-2.12054521e-05	-1.76930424e-05	-1.45074695e-05	-1.18691776e-05	-1.00872146e-05	-8.56875261e-06	-7.31347006e-06	-6.29200498e-06	-5.47039457e-06	-4.81963044e-06	-4.31624389e-06	-3.9425896e-06	-3.68953237e-06	-3.55923436e-06	-3.55923436e-06	-3.68953237e-06	-3.9425896e-06	-4.31624389e-06	-4.81963044e-06	-5.47039457e-06	-6.29200498e-06	-7.31347006e-06	-8.56875261e-06	-1.00872146e-05	-1.18691776e-05	-1.45074695e-05	-1.76930424e-05	-2.12054521e-05	-2.61307499e-05	-3.39816409e-05	-3.65769296e-05	-4.75621142e-05	-6.05826212e-05	-7.6895739e-05	-9.85778321e-05	-0.000127767705	-0.000167459219	-0.000221794021	-0.000296218017	-0.000397081908	-0.000529689843	-0.000693181547	-0.000871578918	-0.00102641052	-0.00110593747	-0.00107820814	-0.000958628759	-0.000796386633	-0.000637962238	-0.000507930243	-0.000412154447	-0.000347345459	-0.000307537076	-0.000286629385	-0.000278627419	-0.000277014351	-0.000274434246	-0.000263771082	-0.000240794186	-0.000206471204	-0.000166323914	-0.000127007734	-9.31605728e-05	-6.65326753e-05	-4.68101596e-05	-3.27591284e-05	-2.29906124e-05	-1.63002876e-05	-1.17469004e-05	-8.62182526e-06	-6.74190453e-06	-5.58834017e-06	-4.72425293e-06	-4.2594914e-06	-4.0684009e-06	-4.06976394e-06	-4.20868376e-06	-4.43167074e-06	-4.69584802e-06	-5.01593694e-06	-5.40647492e-06	-5.84106568e-06	-6.29754331e-06	-6.76690352e-06	-7.24430353e-06	-7.72552156e-06	-8.2062557e-06	-8.68198731e-06	-9.14795887e-06	-9.59932314e-06	-1.00317507e-05	-1.04430854e-05	-1.08368992e-05	-1.12279292e-05	-1.1644668e-05	-1.21163568e-05	-1.26391329e-05	-1.31564917e-05	-1.35968497e-05	-1.39300488e-05	-1.4173942e-05	-1.43618015e-05	-1.45181663e-05	-1.46550632e-05	-1.47767177e-05	-1.48840602e-05	-1.49771496e-05	-1.50561304e-05	-1.51214726e-05	-1.51739278e-05	-1.52143967e-05	-1.52437874e-05	-1.52628917e-05	-1.52722905e-05
-1.36322295e-05	-1.36244993e-05	-1.36087159e-05	-1.35842573e-05	-1.35502488e-05	-1.35056333e-05	-1.34492618e-05	-1.33800057e-05	-1.32968877e-05	-1.31992242e-05	-1.30867628e-05	-1.29597574e-05	-1.28188289e-05	-1.266422e-05	-1.24936092e-05	-1.22973014e-05	-1.20512957e-05	-1.17167149e-05	-1.12643421e-05	-1.07213219e-05	-1.01758889e-05	-9.70347351e-06	-9.30841973e-06	-8.9506123e-06	-8.59369067e-06	-8.22075181e-06	-7.82864524e-06	-7.42023652e-06	-7.00009895e-06	-6.57281943e-06	-6.1428136e-06	-5.71616749e-06	-5.30674255e-06	-4.93771812e-06	-4.60978238e-06	-4.29407901e-06	-3.99809057e-06	-3.75826946e-06	-3.60480035e-06	-3.56892825e-06	-3.69737695e-06	-4.07478952e-06	-4.78983198e-06	-5.48670152e-06	-7.11498617e-06	-9.73043441e-06	-1.35480423e-05	-1.91983013e-05	-2.74902245e-05	-3.9467689e-05	-5.636786e-05	-7.93820667e-05	-0.000109085366	-0.000144531395	-0.000182468586	-0.00021770575	-0.000245324542	-0.000263613982	-0.000275323093	-0.000286422855	-0.000304024279	-0.000335208268	-0.000386965882	-0.000466285839	-0.000578866302	-0.000724438966	-0.000887508149	-0.00102869474	-0.00109346488	-0.00104795135	-0.000909333739	-0.000730004063	-0.00055746732	-0.000414984825	-0.000306410604	-0.000226811606	-0.000169294152	-0.000127767705	-9.75884298e-05	-7.54225583e-05	-5.88943075e-05	-4.43543145e-05	-3.77388621e-05	-3.1349067e-05	-2.43650531e-05	-1.988574e-05	-1.64579579e-05	-1.39968368e-05	-1.11485805e-05	-9.02990715e-06	-7.72224133e-06	-6.55476323e-06	-5.57752467e-06	-4.77705617e-06	-4.12776999e-06	-3.60217563e-06	-3.1654909e-06	-2.76514734e-06	-2.35075878e-06	-2.00971451e-06	-2.00971451e-06	-2.35075878e-06	-2.76514734e-06	-3.1654909e-06	-3.60217563e-06	-4.12776999e-06	-4.77705617e-06	-5.57752467e-06	-6.55476323e-06	-7.72224133e-06	-9.02990715e-06	-1.11485805e-05	-1.39968368e-05	-1.64579579e-05	-1.988574e-05	-2.43650531e-05	-3.1349067e-05	-3.77388621e-05	-4.43543145e-05	-5.88943075e-05	-7.54225583e-05	-9.75884298e-05	-0.000127767705	-0.000169294152	-0.000226811606	-0.000306410604	-0.000414984825	-0.00055746732	-0.000730004063	-0.000909333739	-0.00104795135	-0.00109346488	-0.00102869474	-0.000887508149	-0.000724438966	-0.000578866302	-0.000466285839	-0.000386965882	-0.000335208268	-0.000304024279	-0.000286422855	-0.000275323093	-0.000263613982	-0.000245324542	-0.00021770575	-0.000182468586	-0.000144531395	-0.000109085366	-7.93820667e-05	-5.636786e-05	-3.9467689e-05	-2.74902245e-05	-1.91983013e-05	-1.35480423e-05	-9.73043441e-06	-7.11498617e-06	-5.48670152e-06	-4.78983198e-06	-4.07478952e-06	-3.69737695e-06	-3.56892825e-06	-3.60480035e-06	-3.75826946e-06	-3.99809057e-06	-4.29407901e-06	-4.60978238e-06	-4.93771812e-06	-5.30674255e-06	-5.71616749e-06	-6.1428136e-06	-6.57281943e-06	-7.00009895e-06	-7.42023652e-06	-7.82864524e-06	-8.22075181e-06	-8.59369067e-06	-8.9506123e-06	-9.30841973e-06	-9.70347351e-06	-1.01758889e-05	-1.07213219e-05	-1.12643421e-05	-1.17167149e-05	-1.20512957e-05	-1.22973014e-05	-1.24936092e-05	-1.266422e-05	-1.28188289e-05	-1.29597574e-05	-1.30867628e-05	-1.31992242e-05	-1.32968877e-05	-1.33800057e-05	-1.34492618e-05	-1.35056333e-05	-1.35502488e-05	-1.35842573e-05	-1.36087159e-05	-1.36244993e-05	-1.36322295e-05
-1.20848003e-05	-1.2079207e-05	-1.20676937e-05	-1.20496259e-05	-1.20240998e-05	-1.19899971e-05	-1.19460559e-05	-1.1890955e-05	-1.18234096e-05	-1.17422767e-05	-1.16466698e-05	-1.15360822e-05	-1.14105132e-05	-1.12705668e-05	-1.11174103e-05	-1.0952254e-05	-1.07745039e-05	-1.05770283e-05	-1.03377268e-05	-1.00145948e-05	-9.56813141e-06	-9.01988672e-06	-8.47087626e-06	-8.01232512e-06	-7.64688772e-06	-7.32396312e-06	-7.00144859e-06	-6.6617985e-06	-6.30274434e-06	-5.92893459e-06	-5.55136477e-06	-5.18976192e-06	-4.8550186e-06	-4.52497876e-06	-4.18532132e-06	-3.85780372e-06	-3.56648377e-06	-3.32782513e-06	-3.15986688e-06	-3.08954769e-06	-3.16436064e-06	-3.490343e-06	-3.99707902e-06	-4.25420706e-06	-5.71733276e-06	-7.87831023e-06	-1.10563984e-05	-1.58018744e-05	-2.2808511e-05	-3.29802153e-05	-4.74156839e-05	-6.72447238e-05	-9.32097615e-05	-0.000124963926	-0.000160374719	-0.000195581626	-0.000226484169	-0.00025112676	-0.00027121804	-0.000291733306	-0.00031945689	-0.000361880276	-0.000426796086	-0.000521632543	-0.000650576341	-0.000807126403	-0.000962949335	-0.00106546256	-0.00106419485	-0.000953754171	-0.000779711466	-0.000598386524	-0.000443539414	-0.000324405374	-0.000237326186	-0.000174979903	-0.000130498336	-9.85778321e-05	-7.54225583e-05	-5.83432723e-05	-4.29663853e-05	-3.85170619e-05	-2.93505225e-05	-2.34157289e-05	-1.90210462e-05	-1.56214082e-05	-1.31172401e-05	-1.1611241e-05	-8.49926864e-06	-6.90398818e-06	-5.97134033e-06	-5.07032444e-06	-4.30206264e-06	-3.6643363e-06	-3.12354785e-06	-2.52824652e-06	7.15698813e-07	3.55738529e-06	-6.65218548e-07	-8.6620242e-07	-8.6620242e-07	-6.65218548e-07	3.55738529e-06	7.15698813e-07	-2.52824652e-06	-3.12354785e-06	-3.6643363e-06	-4.30206264e-06	-5.07032444e-06	-5.97134033e-06	-6.90398818e-06	-8.49926864e-06	-1.1611241e-05	-1.31172401e-05	-1.56214082e-05	-1.90210462e-05	-2.34157289e-05	-2.93505225e-05	-3.85170619e-05	-4.29663853e-05	-5.83432723e-05	-7.54225583e-05	-9.85778321e-05	-0.000130498336	-0.000174979903	-0.000237326186	-0.000324405374	-0.000443539414	-0.000598386524	-0.000779711466	-0.000953754171	-0.00106419485	-0.00106546256	-0.000962949335	-0.000807126403	-0.000650576341	-0.000521632543	-0.000426796086	-0.000361880276	-0.00031945689	-0.000291733306	-0.00027121804	-0.00025112676	-0.000226484169	-0.000195581626	-0.000160374719	-0.000124963926	-9.32097615e-05	-6.72447238e-05	-4.74156839e-05	-3.29802153e-05	-2.2808511e-05	-1.58018744e-05	-1.10563984e-05	-7.87831023e-06	-5.71733276e-06	-4.25420706e-06	-3.99707902e-06	-3.490343e-06	-3.16436064e-06	-3.08954769e-06	-3.15986688e-06	-3.32782513e-06	-3.56648377e-06	-3.85780372e-06	-4.18532132e-06	-4.52497876e-06	-4.8550186e-06	-5.18976192e-06	-5.55136477e-06	-5.92893459e-06	-6.30274434e-06	-6.6617985e-06	-7.00144859e-06	-7.32396312e-06	-7.64688772e-06	-8.01232512e-06	-8.47087626e-06	-9.01988672e-06	-9.56813141e-06	-1.00145948e-05	-1.03377268e-05	-1.05770283e-05	-1.07745039e-05	-1.0952254e-05	-1.11174103e-05	-1.12705668e-05	-1.14105132e-05	-1.15360822e-05	-1.16466698e-05	-1.17422767e-05	-1.18234096e-05	-1.1890955e-05	-1.19460559e-05	-1.19899971e-05	-1.20240998e-05	-1.20496259e-05	-1.20676937e-05	-1.2079207e-05	-1.20848003e-05
-1.06477966e-05	-1.06445543e-05	-1.06377396e-05	-1.06267096e-05	-1.06105417e-05	-1.0588081e-05	-1.05580012e-05	-1.05188731e-05	-1.04692413e-05	-1.04077034e-05	-1.0332992e-05	-1.02440597e-05	-1.01401718e-05	-1.00210138e-05	-9.88681821e-06	-9.73849074e-06	-9.57764873e-06	-9.40627194e-06	-9.22514848e-06	-9.02934857e-06	-8.79890094e-06	-8.49036857e-06	-8.05677e-06	-7.51561944e-06	-6.9781062e-06	-6.54403143e-06	-6.20898228e-06	-5.91397116e-06	-5.61953609e-06	-5.32181385e-06	-5.03058533e-06	-4.73489852e-06	-4.41449051e-06	-4.07808869e-06	-3.74763148e-06	-3.43716886e-06	-3.15620051e-06	-2.91564221e-06	-2.73138622e-06	-2.63006697e-06	-2.67030019e-06	-3.01023087e-06	-3.11700982e-06	-3.09549559e-06	-4.41608343e-06	-6.17958703e-06	-8.80077897e-06	-1.27558049e-05	-1.8639012e-05	-2.72325189e-05	-3.95090481e-05	-5.65245475e-05	-7.91177033e-05	-0.000107377624	-0.000140057241	-0.000174463936	-0.00020741779	-0.000237106806	-0.000264633667	-0.000294212572	-0.00033230713	-0.000386693225	-0.000465704391	-0.000576534703	-0.000720164922	-0.000880887618	-0.00101593136	-0.00106598641	-0.000998649006	-0.00084106673	-0.000654008876	-0.000484818784	-0.000351813577	-0.000254355358	-0.000185081278	-0.000136232725	-0.000101644941	-7.6895739e-05	-5.88943075e-05	-4.29663853e-05	-3.85532612e-05	-2.87499174e-05	-2.28929782e-05	-1.84897519e-05	-1.50890968e-05	-1.25169187e-05	-1.09372347e-05	-1.03711662e-05	-6.14535316e-06	-5.27431782e-06	-4.64732259e-06	-3.95453981e-06	-3.34571267e-06	-2.79598194e-06	-6.30859849e-07	-2.70127404e-06	-3.27498726e-06	-8.02876208e-06	-2.89471248e-06	-2.28915977e-06	-2.28915977e-06	-2.89471248e-06	-8.02876208e-06	-3.27498726e-06	-2.70127404e-06	-6.30859849e-07	-2.79598194e-06	-3.34571267e-06	-3.95453981e-06	-4.64732259e-06	-5.27431782e-06	-6.14535316e-06	-1.03711662e-05	-1.09372347e-05	-1.25169187e-05	-1.50890968e-05	-1.84897519e-05	-2.28929782e-05	-2.87499174e-05	-3.85532612e-05	-4.29663853e-05	-5.88943075e-05	-7.6895739e-05	-0.000101644941	-0.000136232725	-0.000185081278	-0.000254355358	-0.000351813577	-0.000484818784	-0.000654008876	-0.00084106673	-0.000998649006	-0.00106598641	-0.00101593136	-0.000880887617	-0.000720164922	-0.000576534703	-0.000465704391	-0.000386693225	-0.00033230713	-0.000294212572	-0.000264633667	-0.000237106806	-0.00020741779	-0.000174463936	-0.000140057241	-0.000107377624	-7.91177033e-05	-5.65245475e-05	-3.95090481e-05	-2.72325189e-05	-1.8639012e-05	-1.27558049e-05	-8.80077897e-06	-6.17958703e-06	-4.41608343e-06	-3.09549559e-06	-3.11700982e-06	-3.01023087e-06	-2.67030019e-06	-2.63006697e-06	-2.73138622e-06	-2.91564221e-06	-3.15620051e-06	-3.43716886e-06	-3.74763148e-06	-4.07808869e-06	-4.41449051e-06	-4.73489852e-06	-5.03058533e-06	-5.32181385e-06	-5.61953609e-06	-5.91397116e-06	-6.20898228e-06	-6.54403143e-06	-6.9781062e-06	-7.51561944e-06	-8.05677e-06	-8.49036857e-06	-8.79890094e-06	-9.02934857e-06	-9.22514848e-06	-9.40627194e-06	-9.57764873e-06	-9.73849074e-06	-9.88681821e-06	-1.00210138e-05	-1.01401718e-05	-1.02440597e-05	-1.0332992e-05	-1.04077034e-05	-1.04692413e-05	-1.05188731e-05	-1.05580012e-05	-1.0588081e-05	-1.06105417e-05	-1.06267096e-05	-1.06377396e-05	-1.06445543e-05	-1.06477966e-05
-9.32835638e-06	-9.32751261e-06	-9.32548947e-06	-9.32163159e-06	-9.3149944e-06	-9.30438803e-06	-9.28843166e-06	-9.26561568e-06	-9.23436793e-06	-9.19312109e-06	-9.14037859e-06	-9.07477878e-06	-8.99515954e-06	-8.90062843e-06	-8.79064546e-06	-8.66512489e-06	-8.52455822e-06	-8.3701429e-06	-8.20384422e-06	-8.02813285e-06	-7.84462288e-06	-7.64972893e-06	-7.42480357e-06	-7.1254329e-06	-6.70071283e-06	-6.17025175e-06	-5.65797113e-06	-5.27093307e-06	-5.0013058e-06	-4.77603755e-06	-4.5308042e-06	-4.24855321e-06	-3.94489793e-06	-3.6359631e-06	-3.33131094e-06	-3.03812052e-06	-2.76416318e-06	-2.51964403e-06	-2.32027453e-06	-2.19745813e-06	-2.24465503e-06	-2.70225651e-06	-2.04570721e-06	-2.03759254e-06	-3.2048572e-06	-4.62424162e-06	-6.75885992e-06	-1.0020598e-05	-1.49187442e-05	-2.21294864e-05	-3.25111629e-05	-4.70386703e-05	-6.65939424e-05	-9.15726764e-05	-0.000121412826	-0.000154414567	-0.00018833337	-0.000221776016	-0.000255630921	-0.00029363729	-0.000342026327	-0.000408773189	-0.000502436307	-0.000629079721	-0.000784420805	-0.000940835813	-0.00104229016	-0.00103313961	-0.000909493858	-0.000725118174	-0.000541475619	-0.000391085876	-0.000279598622	-0.000200634233	-0.000145555922	-0.000107098174	-7.99870415e-05	-6.05826212e-05	-4.43543145e-05	-3.85170619e-05	-2.87499174e-05	-2.27247628e-05	-1.8235507e-05	-1.47901309e-05	-1.21715308e-05	-1.03748039e-05	-1.01598505e-05	-9.9061904e-06	-3.86308831e-06	-3.9997006e-06	-3.62731889e-06	-3.10896658e-06	-2.68085589e-06	-3.65163423e-06	-2.34366249e-06	-2.26072432e-06	-1.55434455e-06	-1.34525336e-06	-1.22908837e-06	-1.17431964e-06	-1.17431964e-06	-1.22908837e-06	-1.34525336e-06	-1.55434455e-06	-2.26072432e-06	-2.34366249e-06	-3.65163423e-06	-2.68085589e-06	-3.10896658e-06	-3.62731889e-06	-3.9997006e-06	-3.86308831e-06	-9.9061904e-06	-1.01598505e-05	-1.03748039e-05	-1.21715308e-05	-1.47901309e-05	-1.8235507e-05	-2.27247628e-05	-2.87499174e-05	-3.85170619e-05	-4.43543145e-05	-6.05826212e-05	-7.99870415e-05	-0.000107098174	-0.000145555922	-0.000200634233	-0.000279598622	-0.000391085876	-0.000541475619	-0.000725118174	-0.000909493858	-0.00103313961	-0.00104229016	-0.000940835813	-0.000784420805	-0.000629079721	-0.000502436307	-0.000408773189	-0.000342026327	-0.00029363729	-0.000255630921	-0.000221776016	-0.00018833337	-0.000154414567	-0.000121412826	-9.15726764e-05	-6.65939424e-05	-4.70386703e-05	-3.25111629e-05	-2.21294864e-05	-1.49187442e-05	-1.0020598e-05	-6.75885992e-06	-4.62424162e-06	-3.2048572e-06	-2.03759254e-06	-2.04570721e-06	-2.70225651e-06	-2.24465503e-06	-2.19745814e-06	-2.32027453e-06	-2.51964403e-06	-2.76416318e-06	-3.03812052e-06	-3.33131094e-06	-3.6359631e-06	-3.94489793e-06	-4.24855321e-06	-4.5308042e-06	-4.77603755e-06	-5.0013058e-06	-5.27093307e-06	-5.65797113e-06	-6.17025175e-06	-6.70071283e-06	-7.1254329e-06	-7.42480357e-06	-7.64972893e-06	-7.84462288e-06	-8.02813285e-06	-8.20384422e-06	-8.3701429e-06	-8.52455822e-06	-8.66512489e-06	-8.79064546e-06	-8.90062843e-06	-8.99515954e-06	-9.07477878e-06	-9.14037858e-06	-9.19312109e-06	-9.23436793e-06	-9.26561568e-06	-9.28843166e-06	-9.30438803e-06	-9.3149944e-06	-9.32163159e-06	-9.32548947e-06	-9.32751261e-06	-9.32835638e-06
-8.12713835e-06	-8.12862953e-06	-8.131268e-06	-8.13438111e-06	-8.13699661e-06	-8.13788428e-06	-8.1356074e-06	-8.12858099e-06	-8.11513352e-06	-8.09356878e-06	-8.06222521e-06	-8.01953169e-06	-7.96406028e-06	-7.89457819e-06	-7.81010212e-06	-7.70995746e-06	-7.59384468e-06	-7.46191452e-06	-7.31485344e-06	-7.1539722e-06	-6.98124935e-06	-6.79913301e-06	-6.60945952e-06	-6.40983629e-06	-6.18510302e-06	-5.89805435e-06	-5.50825156e-06	-5.04098288e-06	-4.6031171e-06	-4.26409365e-06	-3.99551268e-06	-3.74430785e-06	-3.48459293e-06	-3.21300507e-06	-2.93480761e-06	-2.6575034e-06	-2.38959195e-06	-2.14194852e-06	-1.93312527e-06	-1.81069447e-06	-1.9596429e-06	-2.62861351e-06	-6.92632026e-07	-1.06305557e-06	-2.0777848e-06	-3.20119348e-06	-4.90961157e-06	-7.56174595e-06	-1.15945797e-05	-1.75921184e-05	-2.63091057e-05	-3.86362129e-05	-5.54600012e-05	-7.73817284e-05	-0.000104355763	-0.000135500708	-0.000169458218	-0.000205423251	-0.000244392372	-0.000289929672	-0.000348186985	-0.000427302096	-0.000535706909	-0.000677258496	-0.000840189409	-0.000983193831	-0.00104137786	-0.000974219902	-0.000809592985	-0.000616088561	-0.000445581941	-0.000315658442	-0.00022332233	-0.000159469888	-0.000115506948	-8.50077165e-05	-6.35505721e-05	-4.75621142e-05	-3.77388621e-05	-2.93505225e-05	-2.28929782e-05	-1.8235507e-05	-1.46931181e-05	-1.20103897e-05	-1.01066093e-05	-9.35618566e-06	-1.20926313e-05	-8.43978e-06	-1.85250579e-06	-2.99513194e-06	-2.86498274e-06	-4.13720787e-06	-1.24796647e-06	-1.81714762e-06	-1.49352929e-06	-1.26672302e-06	-1.09668264e-06	-9.73202676e-07	-8.92359084e-07	-8.52304559e-07	-8.52304559e-07	-8.92359084e-07	-9.73202676e-07	-1.09668264e-06	-1.26672302e-06	-1.49352929e-06	-1.81714762e-06	-1.24796647e-06	-4.13720787e-06	-2.86498274e-06	-2.99513194e-06	-1.85250579e-06	-8.43978e-06	-1.20926313e-05	-9.35618566e-06	-1.01066093e-05	-1.20103897e-05	-1.46931181e-05	-1.8235507e-05	-2.28929782e-05	-2.93505225e-05	-3.77388621e-05	-4.75621142e-05	-6.35505721e-05	-8.50077165e-05	-0.000115506948	-0.000159469888	-0.00022332233	-0.000315658442	-0.000445581941	-0.000616088561	-0.000809592985	-0.000974219902	-0.00104137786	-0.000983193831	-0.000840189409	-0.000677258496	-0.000535706909	-0.000427302096	-0.000348186985	-0.000289929672	-0.000244392372	-0.000205423251	-0.000169458218	-0.000135500708	-0.000104355763	-7.73817284e-05	-5.54600012e-05	-3.86362129e-05	-2.63091057e-05	-1.75921184e-05	-1.15945797e-05	-7.56174595e-06	-4.90961157e-06	-3.20119348e-06	-2.0777848e-06	-1.06305557e-06	-6.92632027e-07	-2.62861351e-06	-1.9596429e-06	-1.81069447e-06	-1.93312527e-06	-2.14194852e-06	-2.38959195e-06	-2.6575034e-06	-2.93480761e-06	-3.21300507e-06	-3.48459293e-06	-3.74430785e-06	-3.99551268e-06	-4.26409365e-06	-4.6031171e-06	-5.04098288e-06	-5.50825156e-06	-5.89805435e-06	-6.18510302e-06	-6.40983629e-06	-6.60945952e-06	-6.79913301e-06	-6.98124935e-06	-7.1539722e-06	-7.31485344e-06	-7.46191452e-06	-7.59384468e-06	-7.70995746e-06	-7.81010212e-06	-7.89457819e-06	-7.96406028e-06	-8.01953169e-06	-8.06222521e-06	-8.09356878e-06	-8.11513352e-06	-8.12858099e-06	-8.1356074e-06	-8.13788428e-06	-8.13699661e-06	-8.13438111e-06	-8.131268e-06	-8.12862953e-06	-8.12713835e-06
-7.04088391e-06	-7.04457466e-06	-7.05160192e-06	-7.06127192e-06	-7.07257973e-06	-7.08424967e-06	-7.09478508e-06	-7.10252459e-06	-7.10570154e-06	-7.10250327e-06	-7.09112781e-06	-7.06983621e-06	-7.03700031e-06	-6.99114642e-06	-6.93099533e-06	-6.85549834e-06	-6.76386847e-06	-6.65560793e-06	-6.53054206e-06	-6.38889713e-06	-6.23153093e-06	-6.06057606e-06	-5.88084004e-06	-5.70119951e-06	-5.53089616e-06	-5.36445748e-06	-5.16692972e-06	-4.88220239e-06	-4.47491843e-06	-4.00281717e-06	-3.59350342e-06	-3.29310939e-06	-3.04882563e-06	-2.80920093e-06	-2.55789655e-06	-2.29766791e-06	-2.03762781e-06	-1.79149193e-06	-1.58720475e-06	-1.51512119e-06	-1.99315976e-06	-2.72723444e-06	9.61007071e-07	-1.37064172e-07	-1.02591971e-06	-1.89772774e-06	-3.23312513e-06	-5.3490489e-06	-8.62148692e-06	-1.35542874e-05	-2.08087421e-05	-3.11912331e-05	-4.55657102e-05	-6.46613808e-05	-8.88099422e-05	-0.000117784184	-0.000151020669	-0.000188380665	-0.000231207298	-0.000283167826	-0.000350525826	-0.000441592903	-0.000564315176	-0.000719167496	-0.000884798087	-0.00100596861	-0.0010159383	-0.000898473988	-0.000709192878	-0.00051924004	-0.000366269285	-0.000255749211	-0.000179584138	-0.000127813771	-9.24947598e-05	-6.80959082e-05	-5.08617096e-05	-3.65769296e-05	-3.1349067e-05	-2.34157289e-05	-1.84897519e-05	-1.47901309e-05	-1.20103897e-05	-1.00259771e-05	-9.04361589e-06	-1.07305759e-05	-1.91517246e-05	-1.92734445e-06	-5.40280097e-07	-2.31964178e-06	-5.68434744e-06	5.57494116e-07	-1.48365461e-06	-1.32555814e-06	-1.1192812e-06	-9.49765661e-07	-8.17970387e-07	-7.21409144e-07	-6.58016802e-07	-6.26577498e-07	-6.26577498e-07	-6.58016802e-07	-7.21409144e-07	-8.17970387e-07	-9.49765661e-07	-1.1192812e-06	-1.32555814e-06	-1.48365461e-06	5.57494115e-07	-5.68434744e-06	-2.31964178e-06	-5.40280097e-07	-1.92734445e-06	-1.91517246e-05	-1.07305759e-05	-9.04361589e-06	-1.00259771e-05	-1.20103897e-05	-1.47901309e-05	-1.84897519e-05	-2.34157289e-05	-3.1349067e-05	-3.65769296e-05	-5.08617096e-05	-6.80959082e-05	-9.24947598e-05	-0.000127813771	-0.000179584138	-0.000255749211	-0.000366269285	-0.00051924004	-0.000709192878	-0.000898473988	-0.0010159383	-0.00100596861	-0.000884798087	-0.000719167496	-0.000564315176	-0.000441592903	-0.000350525826	-0.000283167826	-0.000231207298	-0.000188380665	-0.000151020669	-0.000117784184	-8.88099422e-05	-6.46613808e-05	-4.55657102e-05	-3.11912331e-05	-2.08087421e-05	-1.35542874e-05	-8.62148692e-06	-5.3490489e-06	-3.23312513e-06	-1.89772774e-06	-1.02591971e-06	-1.37064172e-07	9.61007071e-07	-2.72723443e-06	-1.99315976e-06	-1.51512119e-06	-1.58720475e-06	-1.79149193e-06	-2.03762781e-06	-2.29766791e-06	-2.55789655e-06	-2.80920093e-06	-3.04882563e-06	-3.29310939e-06	-3.59350342e-06	-4.00281717e-06	-4.47491843e-06	-4.88220239e-06	-5.16692972e-06	-5.36445748e-06	-5.53089616e-06	-5.70119951e-06	-5.88084004e-06	-6.06057606e-06	-6.23153093e-06	-6.38889713e-06	-6.53054206e-06	-6.65560793e-06	-6.76386847e-06	-6.85549834e-06	-6.93099533e-06	-6.99114642e-06	-7.03700031e-06	-7.06983621e-06	-7.09112781e-06	-7.10250327e-06	-7.10570154e-06	-7.10252459e-06	-7.09478508e-06	-7.08424967e-06	-7.07257973e-06	-7.06127192e-06	-7.05160192e-06	-7.04457466e-06	-7.04088391e-06
-6.0639781e-06	-6.06968866e-06	-6.08074383e-06	-6.09642606e-06	-6.11569422e-06	-6.13722313e-06	-6.15945234e-06	-6.18064116e-06	-6.19892658e-06	-6.21238099e-06	-6.21906702e-06	-6.21708755e-06	-6.20462989e-06	-6.18000381e-06	-6.14167378e-06	-6.08828781e-06	-6.01871381e-06	-5.93212053e-06	-5.82820564e-06	-5.70778673e-06	-5.57395361e-06	-5.43299926e-06	-5.29171495e-06	-5.14892572e-06	-4.99229331e-06	-4.81167752e-06	-4.60948955e-06	-4.38980036e-06	-4.14054035e-06	-3.82877059e-06	-3.44054411e-06	-3.04228016e-06	-2.71835596e-06	-2.46258601e-06	-2.22439551e-06	-1.9792527e-06	-1.72978203e-06	-1.49508012e-06	-1.32680213e-06	-1.42472697e-06	-2.80355995e-06	-2.64591655e-06	2.82457712e-06	7.79897168e-07	-3.46651514e-08	-6.98974583e-07	-1.71025392e-06	-3.35576704e-06	-5.96087085e-06	-9.9600137e-06	-1.59306788e-05	-2.4597266e-05	-3.67828037e-05	-5.32860051e-05	-7.47034983e-05	-0.000101314222	-0.000133235119	-0.000170999462	-0.000216448402	-0.000273581479	-0.000348972968	-0.000451158873	-0.000587264114	-0.000753223151	-0.000916432603	-0.0010092199	-0.000971107495	-0.000814778216	-0.000614992114	-0.000436272379	-0.000301782724	-0.000208415809	-0.000145527479	-0.000103322363	-7.47217957e-05	-5.50083541e-05	-3.92113439e-05	-3.39816409e-05	-2.43650531e-05	-1.90210462e-05	-1.50890968e-05	-1.21715308e-05	-1.01066093e-05	-9.04361589e-06	-1.02454008e-05	-2.01909759e-05	-2.01903716e-05	6.48334768e-06	-2.90367417e-07	-5.50084494e-06	1.62038092e-06	-1.37383916e-06	-1.19921075e-06	-9.94233905e-07	-8.2247838e-07	-6.87901406e-07	-5.87547402e-07	-5.17197147e-07	-4.72864166e-07	-4.51513336e-07	-4.51513336e-07	-4.72864166e-07	-5.17197147e-07	-5.87547402e-07	-6.87901406e-07	-8.2247838e-07	-9.94233905e-07	-1.19921075e-06	-1.37383916e-06	1.62038092e-06	-5.50084494e-06	-2.90367418e-07	6.48334768e-06	-2.01903716e-05	-2.01909759e-05	-1.02454008e-05	-9.04361589e-06	-1.01066093e-05	-1.21715308e-05	-1.50890968e-05	-1.90210462e-05	-2.43650531e-05	-3.39816409e-05	-3.92113439e-05	-5.50083541e-05	-7.47217957e-05	-0.000103322363	-0.000145527479	-0.000208415809	-0.000301782724	-0.000436272379	-0.000614992114	-0.000814778216	-0.000971107495	-0.0010092199	-0.000916432603	-0.000753223151	-0.000587264114	-0.000451158873	-0.000348972968	-0.000273581479	-0.000216448402	-0.000170999462	-0.000133235119	-0.000101314222	-7.47034983e-05	-5.32860051e-05	-3.67828037e-05	-2.4597266e-05	-1.59306788e-05	-9.9600137e-06	-5.96087085e-06	-3.35576704e-06	-1.71025392e-06	-6.98974583e-07	-3.46651515e-08	7.79897167e-07	2.82457712e-06	-2.64591655e-06	-2.80355995e-06	-1.42472697e-06	-1.32680213e-06	-1.49508012e-06	-1.72978203e-06	-1.9792527e-06	-2.22439551e-06	-2.46258601e-06	-2.71835596e-06	-3.04228016e-06	-3.44054411e-06	-3.82877059e-06	-4.14054035e-06	-4.38980036e-06	-4.60948955e-06	-4.81167752e-06	-4.99229331e-06	-5.14892572e-06	-5.29171495e-06	-5.43299926e-06	-5.57395361e-06	-5.70778673e-06	-5.82820564e-06	-5.93212053e-06	-6.01871381e-06	-6.08828781e-06	-6.14167378e-06	-6.18000381e-06	-6.20462989e-06	-6.21708755e-06	-6.21906702e-06	-6.21238099e-06	-6.19892658e-06	-6.18064116e-06	-6.15945234e-06	-6.13722313e-06	-6.11569422e-06	-6.09642606e-06	-6.08074383e-06	-6.06968866e-06	-6.0639781e-06
-5.18941501e-06	-5.19693783e-06	-5.21160465e-06	-5.23267201e-06	-5.25905931e-06	-5.28938767e-06	-5.32202775e-06	-5.35515343e-06	-5.38679811e-06	-5.41491064e-06	-5.43740818e-06	-5.45222463e-06	-5.45735572e-06	-5.45090624e-06	-5.43115702e-06	-5.39669636e-06	-5.34671438e-06	-5.28161002e-06	-5.20388149e-06	-5.11827846e-06	-5.02867506e-06	-4.93163687e-06	-4.81545984e-06	-4.67076105e-06	-4.49890205e-06	-4.30724249e-06	-4.10165168e-06	-3.88437955e-06	-3.65419817e-06	-3.40530975e-06	-3.12684328e-06	-2.81536298e-06	-2.50346079e-06	-2.23804404e-06	-2.00902002e-06	-1.7780057e-06	-1.54150696e-06	-1.33648042e-06	-1.27688976e-06	-1.85545914e-06	-5.60351463e-06	-1.53920612e-06	4.8570856e-06	1.7434059e-06	9.20725617e-07	4.14012346e-07	-3.21320925e-07	-1.55726509e-06	-3.57882421e-06	-6.76106488e-06	-1.16069673e-05	-1.87630486e-05	-2.90000513e-05	-4.31432906e-05	-6.19654708e-05	-8.61231728e-05	-0.000116290918	-0.000153627386	-0.000200543157	-0.000261533463	-0.000343662149	-0.00045576556	-0.00060386666	-0.000778346537	-0.000934368485	-0.000994863485	-0.00091304675	-0.000730222242	-0.000530512708	-0.000366784278	-0.000249810646	-0.000171035373	-0.000118891541	-8.42372038e-05	-6.0873189e-05	-4.46944424e-05	-3.26256008e-05	-2.61307499e-05	-1.988574e-05	-1.56214082e-05	-1.25169187e-05	-1.03748039e-05	-9.35618566e-06	-1.07305759e-05	-2.01909759e-05	-3.25105861e-05	8.78762768e-06	5.50143793e-06	-3.57162383e-06	1.93130068e-06	-1.35023513e-06	-1.16945235e-06	-9.18967504e-07	-6.97619253e-07	-5.26085008e-07	-4.07603941e-07	-3.38023494e-07	-3.07302133e-07	-3.00645057e-07	-3.02435197e-07	-3.02435197e-07	-3.00645057e-07	-3.07302133e-07	-3.38023494e-07	-4.07603941e-07	-5.26085008e-07	-6.97619253e-07	-9.18967504e-07	-1.16945235e-06	-1.35023513e-06	1.93130068e-06	-3.57162383e-06	5.50143793e-06	8.78762768e-06	-3.25105861e-05	-2.01909759e-05	-1.07305759e-05	-9.35618566e-06	-1.03748039e-05	-1.25169187e-05	-1.56214082e-05	-1.988574e-05	-2.61307499e-05	-3.26256008e-05	-4.46944424e-05	-6.0873189e-05	-8.42372038e-05	-0.000118891541	-0.000171035373	-0.000249810646	-0.000366784278	-0.000530512708	-0.000730222242	-0.00091304675	-0.000994863485	-0.000934368485	-0.000778346537	-0.00060386666	-0.00045576556	-0.000343662149	-0.000261533463	-0.000200543157	-0.000153627386	-0.000116290918	-8.61231728e-05	-6.19654708e-05	-4.31432906e-05	-2.90000513e-05	-1.87630486e-05	-1.16069673e-05	-6.76106488e-06	-3.57882421e-06	-1.55726509e-06	-3.21320925e-07	4.14012345e-07	9.20725617e-07	1.7434059e-06	4.8570856e-06	-1.53920612e-06	-5.60351463e-06	-1.85545914e-06	-1.27688976e-06	-1.33648042e-06	-1.54150696e-06	-1.7780057e-06	-2.00902002e-06	-2.23804404e-06	-2.50346079e-06	-2.81536298e-06	-3.12684328e-06	-3.40530975e-06	-3.65419817e-06	-3.88437955e-06	-4.10165168e-06	-4.30724249e-06	-4.49890205e-06	-4.67076105e-06	-4.81545984e-06	-4.93163687e-06	-5.02867506e-06	-5.11827846e-06	-5.20388149e-06	-5.28161002e-06	-5.34671438e-06	-5.39669636e-06	-5.43115702e-06	-5.45090624e-06	-5.45735572e-06	-5.45222463e-06	-5.43740818e-06	-5.41491064e-06	-5.38679811e-06	-5.35515343e-06	-5.32202775e-06	-5.28938767e-06	-5.25905931e-06	-5.23267201e-06	-5.21160465e-06	-5.19693783e-06	-5.18941501e-06
-4.40934793e-06	-4.41845294e-06	-4.43626968e-06	-4.46202553e-06	-4.49459538e-06	-4.53253961e-06	-4.57415067e-06	-4.61750557e-06	-4.66052165e-06	-4.7010143e-06	-4.73675828e-06	-4.7655614e-06	-4.78537382e-06	-4.79448256e-06	-4.79187145e-06	-4.77779189e-06	-4.7542655e-06	-4.72441134e-06	-4.6891759e-06	-4.6431648e-06	-4.57594831e-06	-4.48023755e-06	-4.35691479e-06	-4.21135514e-06	-4.0481098e-06	-3.86925906e-06	-3.6749633e-06	-3.46400416e-06	-3.23363986e-06	-2.97891552e-06	-2.69272519e-06	-2.37267198e-06	-2.04927147e-06	-1.81933013e-06	-1.75515379e-06	-1.74460379e-06	-1.65783164e-06	-1.57350374e-06	-1.82460693e-06	-3.77726158e-06	-1.34415275e-05	2.48424657e-06	7.27783298e-06	2.85525436e-06	1.88661556e-06	1.46996887e-06	9.57302676e-07	7.14874704e-08	-1.44388678e-06	-3.91455149e-06	-7.77822815e-06	-1.36090498e-05	-2.21194895e-05	-3.41310427e-05	-5.05239615e-05	-7.22246667e-05	-0.000100345226	-0.000136589813	-0.000183943382	-0.000247489677	-0.000334920188	-0.000455456601	-0.000613818482	-0.000794080534	-0.00093900486	-0.000966127139	-0.000847729389	-0.000649665042	-0.000456989964	-0.000309368983	-0.000208072022	-0.00014144488	-9.79402915e-05	-6.92532678e-05	-4.99859279e-05	-3.51869119e-05	-3.00485064e-05	-2.12054521e-05	-1.64579579e-05	-1.31172401e-05	-1.09372347e-05	-1.01598505e-05	-1.20926313e-05	-1.91517246e-05	-2.01903716e-05	8.78762768e-06	1.0298097e-05	-9.14505119e-07	1.74501133e-06	-1.87491116e-06	-1.80613761e-06	-1.41907373e-06	-9.49098128e-07	-4.96099508e-07	-1.31016418e-07	7.69057316e-08	8.27885883e-08	-8.52639214e-08	-3.1622538e-07	-4.74814855e-07	-4.74814855e-07	-3.1622538e-07	-8.52639214e-08	8.27885883e-08	7.69057316e-08	-1.31016418e-07	-4.96099508e-07	-9.49098128e-07	-1.41907373e-06	-1.80613761e-06	-1.87491116e-06	1.74501133e-06	-9.14505119e-07	1.0298097e-05	8.78762768e-06	-2.01903716e-05	-1.91517246e-05	-1.20926313e-05	-1.01598505e-05	-1.09372347e-05	-1.31172401e-05	-1.64579579e-05	-2.12054521e-05	-3.00485064e-05	-3.51869119e-05	-4.99859279e-05	-6.92532678e-05	-9.79402916e-05	-0.00014144488	-0.000208072022	-0.000309368983	-0.000456989964	-0.000649665042	-0.000847729389	-0.000966127139	-0.00093900486	-0.000794080534	-0.000613818482	-0.000455456601	-0.000334920188	-0.000247489677	-0.000183943382	-0.000136589813	-0.000100345226	-7.22246667e-05	-5.05239615e-05	-3.41310427e-05	-2.21194895e-05	-1.36090498e-05	-7.77822815e-06	-3.91455149e-06	-1.44388678e-06	7.14874702e-08	9.57302676e-07	1.46996887e-06	1.88661556e-06	2.85525436e-06	7.27783298e-06	2.48424657e-06	-1.34415275e-05	-3.77726158e-06	-1.82460693e-06	-1.57350374e-06	-1.65783164e-06	-1.74460379e-06	-1.75515379e-06	-1.81933013e-06	-2.04927147e-06	-2.37267198e-06	-2.69272519e-06	-2.97891552e-06	-3.23363986e-06	-3.46400416e-06	-3.6749633e-06	-3.86925906e-06	-4.0481098e-06	-4.21135514e-06	-4.35691479e-06	-4.48023755e-06	-4.57594831e-06	-4.6431648e-06	-4.6891759e-06	-4.72441134e-06	-4.7542655e-06	-4.77779189e-06	-4.79187145e-06	-4.79448256e-06	-4.78537382e-06	-4.7655614e-06	-4.73675828e-06	-4.7010143e-06	-4.66052165e-06	-4.61750557e-06	-4.57415067e-06	-4.53253961e-06	-4.49459538e-06	-4.46202553e-06	-4.43626968e-06	-4.41845294e-06	-4.40934793e-06
-3.71531108e-06	-3.72574035e-06	-3.746189e-06	-3.77585102e-06	-3.81355133e-06	-3.85778459e-06	-3.90676508e-06	-3.95848794e-06	-4.01080631e-06	-4.06153627e-06	-4.10861494e-06	-4.15035018e-06	-4.18578549e-06	-4.21507481e-06	-4.23940981e-06	-4.25967998e-06	-4.27376356e-06	-4.2748766e-06	-4.25436841e-06	-4.20732571e-06	-4.13466286e-06	-4.0401817e-06	-3.92717305e-06	-3.79730737e-06	-3.65096208e-06	-3.48769321e-06	-3.30637531e-06	-3.10494873e-06	-2.87971812e-06	-2.62402546e-06	-2.32619558e-06	-1.96819055e-06	-1.53469584e-06	-1.06787517e-06	-7.97649283e-07	-1.0875102e-06	-1.85938322e-06	-2.69232934e-06	-4.14908938e-06	-1.03634155e-05	-3.21908473e-05	1.26366272e-05	1.06595681e-05	4.33229872e-06	2.96208916e-06	2.52334796e-06	2.16220451e-06	1.56154091e-06	4.76902453e-07	-1.37971457e-06	-4.39060502e-06	-9.06432059e-06	-1.6053317e-05	-2.61548238e-05	-4.03053473e-05	-5.96136913e-05	-8.55195942e-05	-0.000120175684	-0.00016709658	-0.000231982055	-0.00032323767	-0.000450549321	-0.000617225147	-0.00080061799	-0.000931710843	-0.000926873578	-0.000780168772	-0.000575942886	-0.000394260464	-0.000262289615	-0.000174562742	-0.000117931046	-8.13611251e-05	-5.74074314e-05	-4.13415668e-05	-2.88721947e-05	-2.3678113e-05	-1.76930424e-05	-1.39968368e-05	-1.1611241e-05	-1.03711662e-05	-9.9061904e-06	-8.43978e-06	-1.92734445e-06	6.48334768e-06	5.50143793e-06	-9.14505119e-07	1.55562953e-06	-3.12091927e-06	-4.2264481e-06	-4.52043041e-06	-3.96377967e-06	-2.44541061e-06	-3.46051683e-07	1.04249842e-06	8.7931339e-07	-1.93969653e-07	-1.24620803e-06	-1.90931602e-06	-2.20084739e-06	-2.20084739e-06	-1.90931602e-06	-1.24620803e-06	-1.93969653e-07	8.79313389e-07	1.04249842e-06	-3.46051683e-07	-2.44541061e-06	-3.96377967e-06	-4.52043041e-06	-4.2264481e-06	-3.12091927e-06	1.55562953e-06	-9.14505119e-07	5.50143793e-06	6.48334768e-06	-1.92734445e-06	-8.43978e-06	-9.9061904e-06	-1.03711662e-05	-1.1611241e-05	-1.39968368e-05	-1.76930424e-05	-2.3678113e-05	-2.88721947e-05	-4.13415668e-05	-5.74074314e-05	-8.13611251e-05	-0.000117931046	-0.000174562742	-0.000262289615	-0.000394260464	-0.000575942886	-0.000780168772	-0.000926873578	-0.000931710843	-0.00080061799	-0.000617225146	-0.000450549321	-0.00032323767	-0.000231982055	-0.00016709658	-0.000120175684	-8.55195942e-05	-5.96136913e-05	-4.03053473e-05	-2.61548238e-05	-1.6053317e-05	-9.06432059e-06	-4.39060502e-06	-1.37971457e-06	4.76902453e-07	1.56154091e-06	2.16220451e-06	2.52334796e-06	2.96208916e-06	4.33229872e-06	1.06595681e-05	1.26366272e-05	-3.21908473e-05	-1.03634155e-05	-4.14908938e-06	-2.69232934e-06	-1.85938322e-06	-1.0875102e-06	-7.97649283e-07	-1.06787517e-06	-1.53469584e-06	-1.96819055e-06	-2.32619558e-06	-2.62402546e-06	-2.87971812e-06	-3.10494873e-06	-3.30637531e-06	-3.48769322e-06	-3.65096208e-06	-3.79730737e-06	-3.92717305e-06	-4.0401817e-06	-4.13466286e-06	-4.20732571e-06	-4.25436841e-06	-4.2748766e-06	-4.27376356e-06	-4.25967998e-06	-4.23940981e-06	-4.21507481e-06	-4.18578549e-06	-4.15035018e-06	-4.10861494e-06	-4.06153627e-06	-4.01080631e-06	-3.95848794e-06	-3.90676508e-06	-3.85778459e-06	-3.81355133e-06	-3.77585102e-06	-3.746189e-06	-3.72574035e-06	-3.71531108e-06
-3.09856769e-06	-3.11005615e-06	-3.13261321e-06	-3.16541709e-06	-3.20728105e-06	-3.25671259e-06	-3.31200178e-06	-3.37135019e-06	-3.43305404e-06	-3.49573977e-06	-3.55858536e-06	-3.62131472e-06	-3.68360098e-06	-3.74371199e-06	-3.79716871e-06	-3.83715095e-06	-3.85731362e-06	-3.85470957e-06	-3.82999404e-06	-3.78536742e-06	-3.72270669e-06	-3.64295844e-06	-3.54630703e-06	-3.43247017e-06	-3.30085119e-06	-3.15050809e-06	-2.97994045e-06	-2.78664488e-06	-2.56628723e-06	-2.31116437e-06	-2.00734829e-06	-1.62968474e-06	-1.13521044e-06	-4.67208318e-07	3.63663511e-07	9.43214455e-07	2.51166576e-08	-3.55075148e-06	-1.04705908e-05	-3.07247422e-05	-6.43923895e-05	2.92893244e-05	1.60382724e-05	6.68190966e-06	4.38974259e-06	3.70240484e-06	3.36997564e-06	2.96612595e-06	2.22827466e-06	8.89090561e-07	-1.39052027e-06	-5.06222318e-06	-1.07203833e-05	-1.91256037e-05	-3.12338214e-05	-4.82678052e-05	-7.18995784e-05	-0.000104628542	-0.000150421675	-0.000215569523	-0.000309225824	-0.000441601703	-0.000614580516	-0.000798741536	-0.000914545532	-0.000880989824	-0.00071411181	-0.000510355495	-0.000341433642	-0.00022383229	-0.000147614688	-9.91523781e-05	-6.81449919e-05	-4.79462809e-05	-3.41906557e-05	-2.61665189e-05	-1.91498465e-05	-1.45074695e-05	-1.11485805e-05	-8.49926864e-06	-6.14535316e-06	-3.86308831e-06	-1.85250579e-06	-5.40280097e-07	-2.90367418e-07	-3.57162383e-06	1.74501133e-06	-3.12091927e-06	-6.3269687e-06	-1.06084328e-05	-1.35897639e-05	-8.63200032e-06	2.05903779e-06	5.72277289e-06	3.44470801e-06	9.19788491e-07	-4.10577236e-07	-9.65945001e-07	-1.17558801e-06	-1.24396786e-06	-1.24396786e-06	-1.17558801e-06	-9.65945001e-07	-4.10577236e-07	9.19788491e-07	3.44470801e-06	5.72277289e-06	2.05903779e-06	-8.63200032e-06	-1.35897639e-05	-1.06084328e-05	-6.3269687e-06	-3.12091927e-06	1.74501133e-06	-3.57162383e-06	-2.90367418e-07	-5.40280097e-07	-1.85250579e-06	-3.86308831e-06	-6.14535316e-06	-8.49926864e-06	-1.11485805e-05	-1.45074695e-05	-1.91498465e-05	-2.61665189e-05	-3.41906557e-05	-4.79462809e-05	-6.81449919e-05	-9.91523781e-05	-0.000147614688	-0.00022383229	-0.000341433642	-0.000510355495	-0.00071411181	-0.000880989824	-0.000914545532	-0.000798741536	-0.000614580516	-0.000441601703	-0.000309225824	-0.000215569523	-0.000150421675	-0.000104628542	-7.18995784e-05	-4.82678053e-05	-3.12338214e-05	-1.91256037e-05	-1.07203833e-05	-5.06222318e-06	-1.39052027e-06	8.89090561e-07	2.22827466e-06	2.96612595e-06	3.36997564e-06	3.70240484e-06	4.38974259e-06	6.68190966e-06	1.60382724e-05	2.92893244e-05	-6.43923895e-05	-3.07247422e-05	-1.04705908e-05	-3.55075148e-06	2.51166576e-08	9.43214455e-07	3.63663511e-07	-4.67208318e-07	-1.13521044e-06	-1.62968474e-06	-2.00734829e-06	-2.31116437e-06	-2.56628723e-06	-2.78664488e-06	-2.97994045e-06	-3.15050809e-06	-3.30085119e-06	-3.43247017e-06	-3.54630703e-06	-3.64295844e-06	-3.72270669e-06	-3.78536742e-06	-3.82999404e-06	-3.85470957e-06	-3.85731362e-06	-3.83715095e-06	-3.79716871e-06	-3.74371199e-06	-3.68360098e-06	-3.62131472e-06	-3.55858536e-06	-3.49573977e-06	-3.43305404e-06	-3.37135019e-06	-3.31200178e-06	-3.25671259e-06	-3.20728105e-06	-3.16541709e-06	-3.13261321e-06	-3.11005615e-06	-3.09856769e-06
-2.55379672e-06	-2.56635719e-06	-2.59111495e-06	-2.62737878e-06	-2.67420069e-06	-2.73048112e-06	-2.79509316e-06	-2.86697892e-06	-2.94511938e-06	-3.02824539e-06	-3.11424623e-06	-3.19954693e-06	-3.27909566e-06	-3.34744201e-06	-3.40040436e-06	-3.43602955e-06	-3.45419062e-06	-3.4554828e-06	-3.44037805e-06	-3.4089424e-06	-3.3608982e-06	-3.29576423e-06	-3.21294218e-06	-3.11171739e-06	-2.99117348e-06	-2.85001167e-06	-2.68623599e-06	-2.49661142e-06	-2.27570186e-06	-2.01409458e-06	-1.69501214e-06	-1.28772457e-06	-7.34959724e-07	6.82114009e-08	1.28942217e-06	3.0362852e-06	4.49218187e-06	1.27723458e-06	-1.70278002e-05	-7.0388084e-05	-8.8148492e-05	4.0432977e-05	2.47996245e-05	1.11868394e-05	6.86839062e-06	5.39059416e-06	4.80605515e-06	4.42991243e-06	3.91370964e-06	2.97642016e-06	1.30164565e-06	-1.51879251e-06	-6.02760886e-06	-1.2943681e-05	-2.32179775e-05	-3.81362584e-05	-5.95240151e-05	-9.01297356e-05	-0.000134277984	-0.00019878884	-0.000293553691	-0.000429344751	-0.000606690844	-0.000789683933	-0.000889922695	-0.00083194795	-0.000652061305	-0.000453169371	-0.000297320202	-0.000192458035	-0.000125875667	-8.40639735e-05	-5.75174225e-05	-4.02953216e-05	-2.71297373e-05	-2.32880493e-05	-1.57768758e-05	-1.18691776e-05	-9.02990715e-06	-6.90398818e-06	-5.27431782e-06	-3.9997006e-06	-2.99513194e-06	-2.31964178e-06	-5.50084494e-06	1.93130068e-06	-1.87491116e-06	-4.2264481e-06	-1.06084328e-05	-2.08790161e-05	-1.20630004e-05	1.16831703e-05	1.20432027e-05	5.57898869e-06	2.03582962e-06	5.12713652e-07	-1.54331711e-07	-4.67373472e-07	-6.20391385e-07	-6.85460782e-07	-6.85460782e-07	-6.20391385e-07	-4.67373473e-07	-1.54331712e-07	5.12713652e-07	2.03582962e-06	5.57898869e-06	1.20432027e-05	1.16831703e-05	-1.20630004e-05	-2.08790161e-05	-1.06084328e-05	-4.2264481e-06	-1.87491116e-06	1.93130068e-06	-5.50084494e-06	-2.31964178e-06	-2.99513194e-06	-3.9997006e-06	-5.27431782e-06	-6.90398818e-06	-9.02990715e-06	-1.18691776e-05	-1.57768758e-05	-2.32880493e-05	-2.71297373e-05	-4.02953216e-05	-5.75174225e-05	-8.40639735e-05	-0.000125875667	-0.000192458035	-0.000297320202	-0.000453169371	-0.000652061305	-0.00083194795	-0.000889922695	-0.000789683933	-0.000606690844	-0.000429344751	-0.000293553691	-0.00019878884	-0.000134277984	-9.01297356e-05	-5.95240151e-05	-3.81362584e-05	-2.32179775e-05	-1.2943681e-05	-6.02760886e-06	-1.51879251e-06	1.30164565e-06	2.97642016e-06	3.91370964e-06	4.42991243e-06	4.80605515e-06	5.39059416e-06	6.86839062e-06	1.11868394e-05	2.47996245e-05	4.0432977e-05	-8.8148492e-05	-7.0388084e-05	-1.70278002e-05	1.27723458e-06	4.49218187e-06	3.0362852e-06	1.28942217e-06	6.82114009e-08	-7.34959724e-07	-1.28772457e-06	-1.69501214e-06	-2.01409458e-06	-2.27570186e-06	-2.49661142e-06	-2.68623599e-06	-2.85001167e-06	-2.99117348e-06	-3.11171739e-06	-3.21294218e-06	-3.29576423e-06	-3.3608982e-06	-3.4089424e-06	-3.44037805e-06	-3.4554828e-06	-3.45419062e-06	-3.43602955e-06	-3.40040436e-06	-3.34744201e-06	-3.27909566e-06	-3.19954693e-06	-3.11424623e-06	-3.02824539e-06	-2.94511938e-06	-2.86697892e-06	-2.79509316e-06	-2.73048112e-06	-2.67420069e-06	-2.62737878e-06	-2.59111495e-06	-2.56635719e-06	-2.55379672e-06
-2.09152902e-06	-2.1060188e-06	-2.13475032e-06	-2.1772357e-06	-2.23274498e-06	-2.30025932e-06	-2.3783445e-06	-2.46494641e-06	-2.55719918e-06	-2.65143305e-06	-2.743547e-06	-2.82967858e-06	-2.90681605e-06	-2.97299227e-06	-3.02703299e-06	-3.06813744e-06	-3.09556524e-06	-3.10851131e-06	-3.10610885e-06	-3.08747347e-06	-3.05173318e-06	-2.99802124e-06	-2.92542506e-06	-2.83288524e-06	-2.71903112e-06	-2.58192125e-06	-2.41862637e-06	-2.22453407e-06	-1.99214037e-06	-1.70886347e-06	-1.35293547e-06	-8.85423326e-07	-2.34386804e-07	7.363201e-07	2.28223185e-06	4.82622029e-06	8.63103308e-06	1.09293446e-05	-5.36123385e-06	-7.14226736e-05	-8.53336483e-05	2.46122666e-05	3.72357229e-05	2.15171004e-05	1.27953648e-05	8.95114919e-06	7.26079549e-06	6.43700518e-06	5.8507719e-06	5.10803428e-06	3.86200765e-06	1.7174603e-06	-1.83376178e-06	-7.47331511e-06	-1.61351503e-05	-2.91336707e-05	-4.83864829e-05	-7.68025501e-05	-0.000118963856	-0.000182141352	-0.000276921769	-0.000414645506	-0.000594620251	-0.000775008519	-0.000860365375	-0.000782639286	-0.000595551066	-0.000404110202	-0.000260766256	-0.000166949942	-0.000108380409	-7.19933792e-05	-4.90580658e-05	-3.4234684e-05	-2.31409314e-05	-1.85887552e-05	-1.33603093e-05	-1.00872146e-05	-7.72224133e-06	-5.97134033e-06	-4.64732259e-06	-3.62731889e-06	-2.86498274e-06	-5.68434744e-06	1.62038092e-06	-1.35023513e-06	-1.80613761e-06	-4.52043041e-06	-1.35897639e-05	-1.20630004e-05	1.67204316e-05	1.40627037e-05	6.07988814e-06	2.52986111e-06	1.00984826e-06	2.62817032e-07	-1.57693433e-07	-4.18984435e-07	-5.83776677e-07	-6.67340054e-07	-6.67340054e-07	-5.83776677e-07	-4.18984435e-07	-1.57693433e-07	2.62817033e-07	1.00984826e-06	2.52986111e-06	6.07988814e-06	1.40627037e-05	1.67204316e-05	-1.20630004e-05	-1.35897639e-05	-4.52043041e-06	-1.80613761e-06	-1.35023513e-06	1.62038092e-06	-5.68434744e-06	-2.86498274e-06	-3.62731889e-06	-4.64732259e-06	-5.97134033e-06	-7.72224133e-06	-1.00872146e-05	-1.33603093e-05	-1.85887552e-05	-2.31409314e-05	-3.4234684e-05	-4.90580658e-05	-7.19933792e-05	-0.000108380409	-0.000166949942	-0.000260766256	-0.000404110202	-0.000595551066	-0.000782639286	-0.000860365375	-0.000775008519	-0.000594620251	-0.000414645506	-0.000276921769	-0.000182141352	-0.000118963856	-7.68025501e-05	-4.83864829e-05	-2.91336707e-05	-1.61351503e-05	-7.47331511e-06	-1.83376178e-06	1.7174603e-06	3.86200765e-06	5.10803428e-06	5.8507719e-06	6.43700518e-06	7.26079549e-06	8.95114919e-06	1.27953648e-05	2.15171004e-05	3.72357229e-05	2.46122666e-05	-8.53336483e-05	-7.14226736e-05	-5.36123385e-06	1.09293446e-05	8.63103308e-06	4.82622029e-06	2.28223185e-06	7.363201e-07	-2.34386804e-07	-8.85423326e-07	-1.35293547e-06	-1.70886347e-06	-1.99214037e-06	-2.22453407e-06	-2.41862637e-06	-2.58192125e-06	-2.71903112e-06	-2.83288524e-06	-2.92542506e-06	-2.99802124e-06	-3.05173318e-06	-3.08747347e-06	-3.10610885e-06	-3.10851131e-06	-3.09556524e-06	-3.06813744e-06	-3.02703299e-06	-2.97299227e-06	-2.90681605e-06	-2.82967858e-06	-2.743547e-06	-2.65143305e-06	-2.55719918e-06	-2.46494641e-06	-2.3783445e-06	-2.30025932e-06	-2.23274498e-06	-2.1772357e-06	-2.13475032e-06	-2.1060188e-06	-2.09152902e-06
-1.72706777e-06	-1.74354897e-06	-1.77610443e-06	-1.82388672e-06	-1.88555251e-06	-1.95921451e-06	-2.04244796e-06	-2.13239863e-06	-2.22600052e-06	-2.32024473e-06	-2.41239751e-06	-2.50009071e-06	-2.58128559e-06	-2.65417395e-06	-2.71708583e-06	-2.76843798e-06	-2.80672052e-06	-2.83050219e-06	-2.83843445e-06	-2.82924184e-06	-2.80169189e-06	-2.75454111e-06	-2.68645329e-06	-2.59588246e-06	-2.480905e-06	-2.33897161e-06	-2.16652479e-06	-1.95838251e-06	-1.70670519e-06	-1.39920358e-06	-1.01593156e-06	-5.23383387e-07	1.3661755e-07	1.06796672e-06	2.458404e-06	4.63299796e-06	8.01647582e-06	1.21816885e-05	9.84608883e-06	-2.64419733e-05	-7.57714529e-05	-7.79346144e-06	5.18593607e-05	4.09088777e-05	2.33988695e-05	1.42012332e-05	1.01288108e-05	8.3585835e-06	7.50177253e-06	6.85399483e-06	5.95749198e-06	4.39494755e-06	1.6769726e-06	-2.84506141e-06	-1.00802196e-05	-2.13474987e-05	-3.86087355e-05	-6.48526861e-05	-0.000104820137	-0.000166154672	-0.000260077506	-0.000398473543	-0.000579600439	-0.000756431776	-0.0008282469	-0.000735259851	-0.000545324431	-0.000362546969	-0.000230633589	-0.00014622321	-9.42609266e-05	-6.22756096e-05	-4.22453041e-05	-2.93060131e-05	-2.0838073e-05	-1.54647758e-05	-1.13632386e-05	-8.56875261e-06	-6.55476323e-06	-5.07032444e-06	-3.95453981e-06	-3.10896658e-06	-4.13720787e-06	5.57494116e-07	-1.37383916e-06	-1.16945235e-06	-1.41907373e-06	-3.96377967e-06	-8.63200032e-06	1.16831703e-05	1.40627037e-05	6.05513991e-06	2.63492609e-06	1.27935353e-06	5.89309194e-07	1.17055136e-07	-2.57045357e-07	-5.63237219e-07	-7.99072143e-07	-9.34450905e-07	-9.34450905e-07	-7.99072143e-07	-5.63237219e-07	-2.57045357e-07	1.17055136e-07	5.89309194e-07	1.27935353e-06	2.63492609e-06	6.05513991e-06	1.40627037e-05	1.16831703e-05	-8.63200032e-06	-3.96377967e-06	-1.41907373e-06	-1.16945235e-06	-1.37383916e-06	5.57494117e-07	-4.13720787e-06	-3.10896658e-06	-3.95453981e-06	-5.07032444e-06	-6.55476323e-06	-8.56875261e-06	-1.13632386e-05	-1.54647758e-05	-2.0838073e-05	-2.93060131e-05	-4.22453041e-05	-6.22756096e-05	-9.42609266e-05	-0.00014622321	-0.000230633589	-0.000362546969	-0.000545324431	-0.000735259851	-0.0008282469	-0.000756431776	-0.000579600439	-0.000398473543	-0.000260077506	-0.000166154672	-0.000104820137	-6.48526861e-05	-3.86087355e-05	-2.13474987e-05	-1.00802196e-05	-2.84506141e-06	1.6769726e-06	4.39494755e-06	5.95749198e-06	6.85399483e-06	7.50177253e-06	8.3585835e-06	1.01288108e-05	1.42012332e-05	2.33988695e-05	4.09088777e-05	5.18593607e-05	-7.79346145e-06	-7.5771453e-05	-2.64419733e-05	9.84608883e-06	1.21816885e-05	8.01647582e-06	4.63299796e-06	2.458404e-06	1.06796672e-06	1.3661755e-07	-5.23383387e-07	-1.01593156e-06	-1.39920358e-06	-1.70670519e-06	-1.95838251e-06	-2.16652479e-06	-2.33897161e-06	-2.480905e-06	-2.59588246e-06	-2.68645329e-06	-2.75454111e-06	-2.80169189e-06	-2.82924184e-06	-2.83843445e-06	-2.83050219e-06	-2.80672052e-06	-2.76843798e-06	-2.71708583e-06	-2.65417395e-06	-2.58128559e-06	-2.50009071e-06	-2.41239751e-06	-2.32024473e-06	-2.22600052e-06	-2.13239863e-06	-2.04244796e-06	-1.95921451e-06	-1.88555251e-06	-1.82388672e-06	-1.77610443e-06	-1.74354897e-06	-1.72706777e-06
-1.47993021e-06	-1.49729257e-06	-1.53144751e-06	-1.58127018e-06	-1.64511865e-06	-1.7209052e-06	-1.80620217e-06	-1.89836809e-06	-1.99466817e-06	-2.09236457e-06	-2.18876669e-06	-2.28124972e-06	-2.36726032e-06	-2.44432797e-06	-2.51009269e-06	-2.56235111e-06	-2.59911616e-06	-2.61868064e-06	-2.61967231e-06	-2.60108656e-06	-2.56228347e-06	-2.50294013e-06	-2.42295437e-06	-2.3223019e-06	-2.20085111e-06	-2.05813671e-06	-1.89308334e-06	-1.70365046e-06	-1.48633585e-06	-1.23541401e-06	-9.41672026e-07	-5.90183838e-07	-1.56222739e-07	4.02452535e-07	1.16018461e-06	2.24895303e-06	3.88438461e-06	6.22941799e-06	7.69216842e-06	-6.43258313e-06	-5.39411574e-05	-2.88540601e-06	4.96476295e-05	4.09280323e-05	2.36455546e-05	1.40011001e-05	1.00051168e-05	8.54985979e-06	8.07281362e-06	7.84577299e-06	7.44109864e-06	6.48846995e-06	4.55123085e-06	1.03233192e-06	-4.93769213e-06	-1.46632694e-05	-3.01132516e-05	-5.42802953e-05	-9.19728057e-05	-0.000151148519	-0.000243593938	-0.000381683079	-0.000562808265	-0.000735585443	-0.000795589126	-0.000691332078	-0.000501579714	-0.000327717226	-0.000205923039	-0.000129412504	-8.28647127e-05	-5.44426127e-05	-3.6748752e-05	-2.52180631e-05	-1.87684164e-05	-1.3219103e-05	-9.72887893e-06	-7.31347006e-06	-5.57752467e-06	-4.30206264e-06	-3.34571267e-06	-2.68085589e-06	-1.24796647e-06	-1.48365461e-06	-1.19921075e-06	-9.18967504e-07	-9.49098128e-07	-2.44541061e-06	2.05903779e-06	1.20432027e-05	6.07988814e-06	2.63492609e-06	1.30757666e-06	7.54872492e-07	4.01962e-07	7.27828908e-09	-4.51197652e-07	-9.19351195e-07	-1.33225492e-06	-1.59090618e-06	-1.59090618e-06	-1.33225492e-06	-9.19351195e-07	-4.51197652e-07	7.27828913e-09	4.01962e-07	7.54872492e-07	1.30757666e-06	2.63492609e-06	6.07988814e-06	1.20432027e-05	2.05903779e-06	-2.44541061e-06	-9.49098128e-07	-9.18967504e-07	-1.19921075e-06	-1.48365461e-06	-1.24796647e-06	-2.68085589e-06	-3.34571267e-06	-4.30206264e-06	-5.57752467e-06	-7.31347006e-06	-9.72887893e-06	-1.3219103e-05	-1.87684164e-05	-2.52180631e-05	-3.6748752e-05	-5.44426127e-05	-8.28647127e-05	-0.000129412504	-0.000205923039	-0.000327717226	-0.000501579714	-0.000691332078	-0.000795589126	-0.000735585443	-0.000562808265	-0.000381683079	-0.000243593938	-0.000151148519	-9.19728057e-05	-5.42802953e-05	-3.01132516e-05	-1.46632694e-05	-4.93769213e-06	1.03233192e-06	4.55123085e-06	6.48846995e-06	7.44109864e-06	7.84577299e-06	8.07281362e-06	8.54985979e-06	1.00051168e-05	1.40011001e-05	2.36455546e-05	4.09280323e-05	4.96476295e-05	-2.88540601e-06	-5.39411574e-05	-6.43258313e-06	7.69216842e-06	6.22941799e-06	3.88438461e-06	2.24895303e-06	1.1601846e-06	4.02452535e-07	-1.56222739e-07	-5.90183839e-07	-9.41672026e-07	-1.23541401e-06	-1.48633585e-06	-1.70365046e-06	-1.89308334e-06	-2.05813671e-06	-2.20085111e-06	-2.3223019e-06	-2.42295437e-06	-2.50294013e-06	-2.56228347e-06	-2.60108656e-06	-2.61967231e-06	-2.61868064e-06	-2.59911616e-06	-2.56235111e-06	-2.51009268e-06	-2.44432797e-06	-2.36726032e-06	-2.28124972e-06	-2.18876669e-06	-2.09236457e-06	-1.99466817e-06	-1.89836809e-06	-1.80620217e-06	-1.7209052e-06	-1.64511865e-06	-1.58127018e-06	-1.53144751e-06	-1.49729257e-06	-1.47993021e-06
-1.91259184e-06	-1.91575141e-06	-1.92192163e-06	-1.93085236e-06	-1.94226622e-06	-1.95592563e-06	-1.97166321e-06	-1.98936329e-06	-2.00890371e-06	-2.03008286e-06	-2.05255788e-06	-2.07581064e-06	-2.09914299e-06	-2.12169168e-06	-2.14244914e-06	-2.16027894e-06	-2.17392183e-06	-2.18199563e-06	-2.18299712e-06	-2.17531531e-06	-2.15726062e-06	-2.12710809e-06	-2.0831447e-06	-2.02370668e-06	-1.94719239e-06	-1.85203838e-06	-1.73664963e-06	-1.59927345e-06	-1.43779959e-06	-1.24944946e-06	-1.0302782e-06	-7.74333802e-07	-4.72153306e-07	-1.07924726e-07	3.46104122e-07	9.40769528e-07	1.76971996e-06	2.97225963e-06	4.29735236e-06	-8.79075003e-07	-2.94894533e-05	1.24162507e-05	2.52698724e-05	2.13107768e-05	1.60673801e-05	1.1481353e-05	9.22174823e-06	8.53724388e-06	8.5394965e-06	8.71548792e-06	8.73636792e-06	8.29668481e-06	7.01457846e-06	4.34288018e-06	-5.49269344e-07	-8.95029701e-06	-2.28166916e-05	-4.5071709e-05	-8.05162575e-05	-0.000137404547	-0.000228011831	-0.000365114506	-0.000545420214	-0.000714029414	-0.000764105591	-0.00065190119	-0.000464239539	-0.000298895136	-0.000185824017	-0.000115857449	-7.37105718e-05	-4.81575001e-05	-3.23351734e-05	-2.16374262e-05	-1.69808548e-05	-1.14515939e-05	-8.40574661e-06	-6.29200498e-06	-4.77705617e-06	-3.6643363e-06	-2.79598194e-06	-3.65163423e-06	-1.81714762e-06	-1.32555814e-06	-9.94233905e-07	-6.97619253e-07	-4.96099508e-07	-3.46051683e-07	5.72277289e-06	5.57898869e-06	2.52986111e-06	1.27935353e-06	7.54872492e-07	5.40189385e-07	3.76551693e-07	-2.95089341e-08	-7.62404862e-07	-1.649721e-06	-2.48840393e-06	-3.04154245e-06	-3.04154245e-06	-2.48840393e-06	-1.649721e-06	-7.62404862e-07	-2.95089339e-08	3.76551693e-07	5.40189385e-07	7.54872492e-07	1.27935353e-06	2.52986111e-06	5.57898869e-06	5.72277289e-06	-3.46051683e-07	-4.96099508e-07	-6.97619253e-07	-9.94233905e-07	-1.32555814e-06	-1.81714762e-06	-3.65163424e-06	-2.79598194e-06	-3.6643363e-06	-4.77705617e-06	-6.29200498e-06	-8.40574661e-06	-1.14515939e-05	-1.69808548e-05	-2.16374262e-05	-3.23351734e-05	-4.81575001e-05	-7.37105718e-05	-0.000115857449	-0.000185824017	-0.000298895136	-0.000464239539	-0.00065190119	-0.000764105591	-0.000714029414	-0.000545420214	-0.000365114506	-0.000228011831	-0.000137404547	-8.05162575e-05	-4.5071709e-05	-2.28166916e-05	-8.95029701e-06	-5.49269344e-07	4.34288018e-06	7.01457846e-06	8.29668481e-06	8.73636792e-06	8.71548792e-06	8.5394965e-06	8.53724388e-06	9.22174823e-06	1.1481353e-05	1.60673801e-05	2.13107768e-05	2.52698724e-05	1.24162507e-05	-2.94894533e-05	-8.79075003e-07	4.29735236e-06	2.97225963e-06	1.76971996e-06	9.40769528e-07	3.46104122e-07	-1.07924726e-07	-4.72153306e-07	-7.74333802e-07	-1.0302782e-06	-1.24944946e-06	-1.43779959e-06	-1.59927345e-06	-1.73664963e-06	-1.85203838e-06	-1.94719239e-06	-2.02370668e-06	-2.0831447e-06	-2.12710809e-06	-2.15726062e-06	-2.17531531e-06	-2.18299712e-06	-2.18199563e-06	-2.17392183e-06	-2.16027894e-06	-2.14244914e-06	-2.12169168e-06	-2.09914299e-06	-2.07581064e-06	-2.05255788e-06	-2.03008286e-06	-2.00890371e-06	-1.98936329e-06	-1.97166321e-06	-1.95592563e-06	-1.94226622e-06	-1.93085236e-06	-1.92192163e-06	-1.91575141e-06	-1.91259184e-06
-3.67108296e-06	-2.82640362e-06	-1.84456445e-06	-1.16645831e-06	-8.10076096e-07	-6.698295e-07	-6.57949582e-07	-7.20402125e-07	-8.25460469e-07	-9.53854396e-07	-1.09318894e-06	-1.23504357e-06	-1.37344913e-06	-1.50404483e-06	-1.6235792e-06	-1.72959591e-06	-1.82022635e-06	-1.89404742e-06	-1.94998022e-06	-1.98721425e-06	-2.00514688e-06	-2.00333132e-06	-1.98142855e-06	-1.93915975e-06	-1.8762569e-06	-1.79240857e-06	-1.68719761e-06	-1.56002499e-06	-1.41001002e-06	-1.23584948e-06	-1.03560265e-06	-8.06337673e-07	-5.4350673e-07	-2.39763524e-07	1.17428861e-07	5.50918086e-07	1.10489958e-06	1.8620841e-06	2.84314218e-06	1.07310643e-06	-1.30896236e-05	1.17952548e-05	1.07265399e-05	9.48013808e-06	1.00172861e-05	9.54104655e-06	8.83653514e-06	8.72998797e-06	9.06197159e-06	9.5274933e-06	9.87411497e-06	9.84399038e-06	9.09824775e-06	7.1320903e-06	3.14762459e-06	-4.13815776e-06	-1.6666803e-05	-3.72087718e-05	-7.05081399e-05	-0.000125152284	-0.000213803858	-0.000349528131	-0.000528515765	-0.000693144205	-0.000735157402	-0.000617618357	-0.000433057355	-0.000275415646	-0.000169672359	-0.000105038457	-6.64256572e-05	-4.31597967e-05	-2.88229112e-05	-1.84928515e-05	-1.5423038e-05	-1.00512939e-05	-7.34609294e-06	-5.47039457e-06	-4.12776999e-06	-3.12354785e-06	-6.30859849e-07	-2.34366249e-06	-1.49352929e-06	-1.1192812e-06	-8.2247838e-07	-5.26085008e-07	-1.31016418e-07	1.04249842e-06	3.44470801e-06	2.03582962e-06	1.00984826e-06	5.89309194e-07	4.01962e-07	3.76551693e-07	4.62530815e-07	2.02056226e-07	-1.11692474e-06	-3.19746169e-06	-5.14804589e-06	-6.38628369e-06	-6.38628369e-06	-5.14804589e-06	-3.19746169e-06	-1.11692474e-06	2.02056226e-07	4.62530815e-07	3.76551693e-07	4.01962e-07	5.89309194e-07	1.00984826e-06	2.03582962e-06	3.44470801e-06	1.04249842e-06	-1.31016418e-07	-5.26085008e-07	-8.2247838e-07	-1.1192812e-06	-1.49352929e-06	-2.34366249e-06	-6.3085985e-07	-3.12354785e-06	-4.12776999e-06	-5.47039457e-06	-7.34609294e-06	-1.00512939e-05	-1.5423038e-05	-1.84928515e-05	-2.88229112e-05	-4.31597967e-05	-6.64256572e-05	-0.000105038457	-0.000169672359	-0.000275415646	-0.000433057355	-0.000617618357	-0.000735157402	-0.000693144205	-0.000528515765	-0.000349528131	-0.000213803858	-0.000125152284	-7.05081399e-05	-3.72087718e-05	-1.6666803e-05	-4.13815776e-06	3.14762459e-06	7.1320903e-06	9.09824775e-06	9.84399038e-06	9.87411497e-06	9.5274933e-06	9.06197159e-06	8.72998797e-06	8.83653514e-06	9.54104655e-06	1.00172861e-05	9.48013808e-06	1.07265399e-05	1.17952548e-05	-1.30896236e-05	1.07310643e-06	2.84314218e-06	1.8620841e-06	1.10489958e-06	5.50918086e-07	1.17428861e-07	-2.39763524e-07	-5.4350673e-07	-8.06337673e-07	-1.03560265e-06	-1.23584948e-06	-1.41001002e-06	-1.56002499e-06	-1.68719761e-06	-1.79240857e-06	-1.8762569e-06	-1.93915975e-06	-1.98142855e-06	-2.00333132e-06	-2.00514688e-06	-1.98721425e-06	-1.94998022e-06	-1.89404742e-06	-1.82022635e-06	-1.72959591e-06	-1.6235792e-06	-1.50404483e-06	-1.37344913e-06	-1.23504357e-06	-1.09318894e-06	-9.53854396e-07	-8.25460469e-07	-7.20402125e-07	-6.57949582e-07	-6.698295e-07	-8.10076096e-07	-1.16645831e-06	-1.84456445e-06	-2.82640362e-06	-3.67108296e-06
-3.91125863e-08	-7.85113768e-08	-1.50283227e-07	-2.45731951e-07	-3.57918825e-07	-4.81764365e-07	-6.13345879e-07	-7.49452846e-07	-8.87345547e-07	-1.02459449e-06	-1.15897048e-06	-1.28838078e-06	-1.41084346e-06	-1.52448775e-06	-1.62756862e-06	-1.71848621e-06	-1.79580336e-06	-1.85825723e-06	-1.90476285e-06	-1.934408e-06	-1.94643951e-06	-1.94024205e-06	-1.91531005e-06	-1.87121392e-06	-1.80756092e-06	-1.72395097e-06	-1.61992658e-06	-1.49491504e-06	-1.34815876e-06	-1.17862614e-06	-9.84888149e-07	-7.64931819e-07	-5.15850622e-07	-2.33279426e-07	8.97422242e-08	4.6528712e-07	9.16559521e-07	1.49163177e-06	2.25508273e-06	1.87730333e-06	-4.59627319e-06	7.75182318e-06	5.97632137e-06	5.68189104e-06	6.86819699e-06	8.12446005e-06	8.6197147e-06	8.98455823e-06	9.55638896e-06	1.02345904e-05	1.08323487e-05	1.1128507e-05	1.08194925e-05	9.43924311e-06	6.22091493e-06	-1.31914441e-07	-1.15705654e-05	-3.06121435e-05	-6.19428913e-05	-0.000114561647	-0.000201360266	-0.00033557363	-0.000513030768	-0.000674090374	-0.000709779769	-0.000588852058	-0.000407715567	-0.000256703457	-0.000156936683	-9.65524678e-05	-6.07244627e-05	-3.92508806e-05	-2.60734302e-05	-1.6641834e-05	-1.3642554e-05	-8.95588777e-06	-6.51168891e-06	-4.81963044e-06	-3.60217563e-06	-2.52824652e-06	-2.70127404e-06	-2.26072432e-06	-1.26672302e-06	-9.49765661e-07	-6.87901406e-07	-4.07603941e-07	7.69057315e-08	8.79313389e-07	9.19788492e-07	5.12713652e-07	2.62817033e-07	1.17055136e-07	7.27828904e-09	-2.95089341e-08	2.02056225e-07	6.97727421e-07	-9.686484e-07	-7.22855313e-06	-1.26671815e-05	-1.46143097e-05	-1.46143097e-05	-1.26671815e-05	-7.22855312e-06	-9.68648399e-07	6.97727421e-07	2.02056225e-07	-2.95089344e-08	7.27828882e-09	1.17055136e-07	2.62817032e-07	5.12713652e-07	9.19788491e-07	8.79313389e-07	7.69057314e-08	-4.07603941e-07	-6.87901406e-07	-9.49765661e-07	-1.26672302e-06	-2.26072432e-06	-2.70127404e-06	-2.52824652e-06	-3.60217563e-06	-4.81963044e-06	-6.51168891e-06	-8.95588777e-06	-1.3642554e-05	-1.6641834e-05	-2.60734302e-05	-3.92508806e-05	-6.07244627e-05	-9.65524678e-05	-0.000156936683	-0.000256703457	-0.000407715567	-0.000588852058	-0.000709779769	-0.000674090374	-0.000513030768	-0.00033557363	-0.000201360266	-0.000114561647	-6.19428913e-05	-3.06121435e-05	-1.15705654e-05	-1.31914441e-07	6.22091493e-06	9.43924311e-06	1.08194925e-05	1.1128507e-05	1.08323487e-05	1.02345904e-05	9.55638896e-06	8.98455823e-06	8.6197147e-06	8.12446005e-06	6.86819699e-06	5.68189104e-06	5.97632137e-06	7.75182318e-06	-4.59627319e-06	1.87730333e-06	2.25508273e-06	1.49163177e-06	9.16559521e-07	4.6528712e-07	8.97422242e-08	-2.33279426e-07	-5.15850622e-07	-7.64931819e-07	-9.84888149e-07	-1.17862614e-06	-1.34815876e-06	-1.49491504e-06	-1.61992658e-06	-1.72395097e-06	-1.80756092e-06	-1.87121392e-06	-1.91531005e-06	-1.94024205e-06	-1.94643951e-06	-1.934408e-06	-1.90476285e-06	-1.85825723e-06	-1.79580336e-06	-1.71848621e-06	-1.62756862e-06	-1.52448775e-06	-1.41084346e-06	-1.28838078e-06	-1.15897048e-06	-1.02459449e-06	-8.87345547e-07	-7.49452846e-07	-6.13345879e-07	-4.81764365e-07	-3.57918825e-07	-2.45731952e-07	-1.50283227e-07	-7.85113768e-08	-3.91125863e-08
-4.76902268e-07	-4.90227027e-07	-5.1719929e-07	-5.58207521e-07	-6.13341131e-07	-6.82100721e-07	-7.63284027e-07	-8.55040308e-07	-9.5502544e-07	-1.06058655e-06	-1.16893048e-06	-1.27725747e-06	-1.38285899e-06	-1.48318543e-06	-1.57589095e-06	-1.6588609e-06	-1.73022564e-06	-1.78836304e-06	-1.83189131e-06	-1.85965345e-06	-1.87069449e-06	-1.86423269e-06	-1.83962556e-06	-1.79633186e-06	-1.73386996e-06	-1.65177296e-06	-1.54954044e-06	-1.42658594e-06	-1.28217816e-06	-1.11537217e-06	-9.24923498e-07	-7.09171139e-07	-4.65861371e-07	-1.91848871e-07	1.17480969e-07	4.69494627e-07	8.77562858e-07	1.36998859e-06	2.00373046e-06	2.2153204e-06	-6.97711454e-07	5.26311661e-06	4.61338746e-06	4.82665361e-06	5.75196009e-06	7.22557611e-06	8.42891018e-06	9.20839041e-06	9.97621628e-06	1.08148488e-05	1.16045568e-05	1.21561182e-05	1.21972627e-05	1.1302591e-05	8.7479125e-06	3.21221777e-06	-7.34555851e-06	-2.51089521e-05	-5.47730711e-05	-0.000105771429	-0.00019100006	-0.000323785172	-0.000499740153	-0.000657801624	-0.000688731025	-0.000565784216	-0.000387891036	-0.000242284453	-0.000147202828	-9.00925668e-05	-5.63917814e-05	-3.62816032e-05	-2.39829839e-05	-1.55982885e-05	-1.2157849e-05	-8.12268039e-06	-5.87323649e-06	-4.31624389e-06	-3.1654909e-06	7.15698813e-07	-3.27498726e-06	-1.55434455e-06	-1.09668264e-06	-8.17970387e-07	-5.87547402e-07	-3.38023494e-07	8.27885882e-08	-1.93969653e-07	-4.10577236e-07	-1.54331711e-07	-1.57693433e-07	-2.57045357e-07	-4.51197652e-07	-7.62404862e-07	-1.11692474e-06	-9.686484e-07	-1.47596876e-06	-2.68417364e-05	-5.09505568e-05	-2.89750836e-05	-2.89750836e-05	-5.09505568e-05	-2.68417364e-05	-1.47596876e-06	-9.68648401e-07	-1.11692474e-06	-7.62404863e-07	-4.51197652e-07	-2.57045357e-07	-1.57693433e-07	-1.54331712e-07	-4.10577236e-07	-1.93969654e-07	8.27885881e-08	-3.38023494e-07	-5.87547402e-07	-8.17970387e-07	-1.09668264e-06	-1.55434455e-06	-3.27498726e-06	7.15698812e-07	-3.1654909e-06	-4.31624389e-06	-5.87323649e-06	-8.12268039e-06	-1.2157849e-05	-1.55982885e-05	-2.39829839e-05	-3.62816032e-05	-5.63917814e-05	-9.00925668e-05	-0.000147202828	-0.000242284453	-0.000387891036	-0.000565784216	-0.000688731025	-0.000657801624	-0.000499740153	-0.000323785172	-0.00019100006	-0.000105771429	-5.47730711e-05	-2.51089521e-05	-7.34555851e-06	3.21221777e-06	8.7479125e-06	1.1302591e-05	1.21972627e-05	1.21561182e-05	1.16045568e-05	1.08148488e-05	9.97621628e-06	9.20839041e-06	8.42891018e-06	7.22557611e-06	5.75196009e-06	4.82665361e-06	4.61338746e-06	5.26311661e-06	-6.97711454e-07	2.2153204e-06	2.00373046e-06	1.36998859e-06	8.77562858e-07	4.69494627e-07	1.17480969e-07	-1.91848872e-07	-4.65861371e-07	-7.09171139e-07	-9.24923498e-07	-1.11537217e-06	-1.28217816e-06	-1.42658594e-06	-1.54954044e-06	-1.65177296e-06	-1.73386996e-06	-1.79633186e-06	-1.83962556e-06	-1.86423269e-06	-1.87069449e-06	-1.85965345e-06	-1.83189131e-06	-1.78836304e-06	-1.73022564e-06	-1.6588609e-06	-1.57589095e-06	-1.48318543e-06	-1.38285899e-06	-1.27725747e-06	-1.16893048e-06	-1.06058655e-06	-9.5502544e-07	-8.55040308e-07	-7.63284027e-07	-6.82100721e-07	-6.13341131e-07	-5.58207521e-07	-5.1719929e-07	-4.90227027e-07	-4.76902268e-07
-3.81044395e-07	-3.96625063e-07	-4.27562119e-07	-4.7337013e-07	-5.3324755e-07	-6.06030701e-07	-6.90178494e-07	-7.83796319e-07	-8.84694462e-07	-9.90468795e-07	-1.09859019e-06	-1.20649178e-06	-1.31164704e-06	-1.41163514e-06	-1.50419217e-06	-1.58724812e-06	-1.65895028e-06	-1.717674e-06	-1.76202194e-06	-1.79081336e-06	-1.80306486e-06	-1.79796396e-06	-1.77483706e-06	-1.73311274e-06	-1.67228146e-06	-1.59185215e-06	-1.49130605e-06	-1.37004747e-06	-1.22735063e-06	-1.06230067e-06	-8.73725189e-07	-6.60109855e-07	-4.19484431e-07	-1.49249855e-07	1.54128468e-07	4.95775844e-07	8.84107466e-07	1.33602606e-06	1.89144164e-06	2.33969897e-06	1.01580921e-06	4.12087648e-06	4.2329611e-06	4.71748094e-06	5.51311507e-06	6.80165182e-06	8.26408204e-06	9.36590811e-06	1.02996831e-05	1.12583695e-05	1.21888468e-05	1.29313673e-05	1.32426246e-05	1.27447705e-05	1.07938688e-05	6.09686033e-06	-3.63994035e-06	-2.04200496e-05	-4.89770477e-05	-9.89248208e-05	-0.000182982596	-0.000314583026	-0.000489253598	-0.00064499366	-0.000672544637	-0.000548484138	-0.00037329521	-0.00023178669	-0.000140158683	-8.54314197e-05	-5.32693957e-05	-3.41425754e-05	-2.24758019e-05	-1.48107162e-05	-1.1179572e-05	-7.52135237e-06	-5.40929428e-06	-3.9425896e-06	-2.76514734e-06	3.55738529e-06	-8.02876208e-06	-1.34525336e-06	-9.73202676e-07	-7.21409144e-07	-5.17197147e-07	-3.07302133e-07	-8.52639216e-08	-1.24620803e-06	-9.65945001e-07	-4.67373472e-07	-4.18984435e-07	-5.63237219e-07	-9.19351195e-07	-1.649721e-06	-3.19746169e-06	-7.22855313e-06	-2.68417364e-05	-0.000180609436	-0.000274695901	0.000305382366	0.000305382366	-0.000274695901	-0.000180609436	-2.68417364e-05	-7.22855313e-06	-3.19746169e-06	-1.649721e-06	-9.19351195e-07	-5.63237219e-07	-4.18984435e-07	-4.67373472e-07	-9.65945001e-07	-1.24620803e-06	-8.52639216e-08	-3.07302133e-07	-5.17197147e-07	-7.21409144e-07	-9.73202676e-07	-1.34525336e-06	-8.02876208e-06	3.55738528e-06	-2.76514734e-06	-3.9425896e-06	-5.40929428e-06	-7.52135237e-06	-1.1179572e-05	-1.48107162e-05	-2.24758019e-05	-3.41425754e-05	-5.32693957e-05	-8.54314197e-05	-0.000140158683	-0.00023178669	-0.00037329521	-0.000548484138	-0.000672544637	-0.00064499366	-0.000489253598	-0.000314583026	-0.000182982596	-9.89248208e-05	-4.89770477e-05	-2.04200496e-05	-3.63994035e-06	6.09686033e-06	1.07938688e-05	1.27447705e-05	1.32426246e-05	1.29313673e-05	1.21888468e-05	1.12583695e-05	1.02996831e-05	9.36590811e-06	8.26408204e-06	6.80165182e-06	5.51311507e-06	4.71748094e-06	4.2329611e-06	4.12087648e-06	1.01580921e-06	2.33969897e-06	1.89144164e-06	1.33602606e-06	8.84107466e-07	4.95775844e-07	1.54128468e-07	-1.49249855e-07	-4.19484431e-07	-6.60109855e-07	-8.73725189e-07	-1.06230067e-06	-1.22735063e-06	-1.37004747e-06	-1.49130605e-06	-1.59185215e-06	-1.67228146e-06	-1.73311274e-06	-1.77483706e-06	-1.79796396e-06	-1.80306486e-06	-1.79081337e-06	-1.76202194e-06	-1.717674e-06	-1.65895028e-06	-1.58724812e-06	-1.50419217e-06	-1.41163514e-06	-1.31164704e-06	-1.20649178e-06	-1.09859019e-06	-9.90468795e-07	-8.84694462e-07	-7.83796319e-07	-6.90178494e-07	-6.06030701e-07	-5.3324755e-07	-4.7337013e-07	-4.27562119e-07	-3.96625063e-07	-3.81044395e-07
-3.02581485e-07	-3.19014823e-07	-3.51538445e-07	-3.99461932e-07	-4.6174407e-07	-5.36997974e-07	-6.23511347e-07	-7.19284652e-07	-8.22085629e-07	-9.29515416e-07	-1.0390802e-06	-1.14826255e-06	-1.25458784e-06	-1.35568222e-06	-1.44932017e-06	-1.53346035e-06	-1.6062693e-06	-1.66613333e-06	-1.71165917e-06	-1.74166466e-06	-1.75516077e-06	-1.75132631e-06	-1.72947681e-06	-1.68902868e-06	-1.62945963e-06	-1.55026617e-06	-1.45091855e-06	-1.33081316e-06	-1.18922211e-06	-1.02523889e-06	-8.37718337e-07	-6.25207678e-07	-3.85862405e-07	-1.17334212e-07	1.834022e-07	5.20384023e-07	8.99511021e-07	1.33132942e-06	1.84125078e-06	2.36773264e-06	1.74971446e-06	3.65392726e-06	4.13674383e-06	4.75211037e-06	5.52182034e-06	6.66087708e-06	8.15701056e-06	9.45700815e-06	1.0516857e-05	1.15584925e-05	1.25822788e-05	1.34533231e-05	1.39531417e-05	1.37552004e-05	1.23472325e-05	8.64642383e-06	-4.70203951e-08	-1.63768686e-05	-4.4696575e-05	-9.41941355e-05	-0.000177513198	-0.000308277728	-0.000482019032	-0.000636180765	-0.00066157629	-0.000536962281	-0.000363697696	-0.000224936969	-0.000135581413	-8.24087079e-05	-5.12462887e-05	-3.27570685e-05	-2.14989428e-05	-1.42569686e-05	-1.05861778e-05	-7.13106538e-06	-5.10575828e-06	-3.68953237e-06	-2.35075878e-06	-6.65218548e-07	-2.89471248e-06	-1.22908837e-06	-8.92359084e-07	-6.58016802e-07	-4.72864166e-07	-3.00645057e-07	-3.1622538e-07	-1.90931602e-06	-1.17558801e-06	-6.20391385e-07	-5.83776677e-07	-7.99072143e-07	-1.33225492e-06	-2.48840393e-06	-5.14804589e-06	-1.26671815e-05	-5.09505568e-05	-0.000274695901	5.90483212e-05	0.00110066847	0.00110066847	5.90483209e-05	-0.000274695901	-5.09505568e-05	-1.26671815e-05	-5.14804589e-06	-2.48840393e-06	-1.33225492e-06	-7.99072143e-07	-5.83776677e-07	-6.20391385e-07	-1.17558801e-06	-1.90931602e-06	-3.1622538e-07	-3.00645057e-07	-4.72864166e-07	-6.58016803e-07	-8.92359084e-07	-1.22908837e-06	-2.89471248e-06	-6.65218548e-07	-2.35075878e-06	-3.68953237e-06	-5.10575828e-06	-7.13106538e-06	-1.05861778e-05	-1.42569686e-05	-2.14989428e-05	-3.27570685e-05	-5.12462887e-05	-8.24087079e-05	-0.000135581413	-0.000224936969	-0.000363697696	-0.000536962281	-0.00066157629	-0.000636180765	-0.000482019032	-0.000308277728	-0.000177513198	-9.41941355e-05	-4.4696575e-05	-1.63768686e-05	-4.70203953e-08	8.64642383e-06	1.23472325e-05	1.37552004e-05	1.39531417e-05	1.34533231e-05	1.25822788e-05	1.15584925e-05	1.0516857e-05	9.45700815e-06	8.15701056e-06	6.66087708e-06	5.52182034e-06	4.75211037e-06	4.13674383e-06	3.65392726e-06	1.74971446e-06	2.36773264e-06	1.84125078e-06	1.33132942e-06	8.99511021e-07	5.20384023e-07	1.834022e-07	-1.17334212e-07	-3.85862405e-07	-6.25207678e-07	-8.37718338e-07	-1.02523889e-06	-1.18922211e-06	-1.33081316e-06	-1.45091855e-06	-1.55026617e-06	-1.62945963e-06	-1.68902868e-06	-1.72947681e-06	-1.75132631e-06	-1.75516077e-06	-1.74166466e-06	-1.71165917e-06	-1.66613333e-06	-1.6062693e-06	-1.53346035e-06	-1.44932017e-06	-1.35568222e-06	-1.25458784e-06	-1.14826255e-06	-1.0390802e-06	-9.29515416e-07	-8.22085629e-07	-7.19284651e-07	-6.23511347e-07	-5.36997974e-07	-4.6174407e-07	-3.99461932e-07	-3.51538445e-07	-3.19014823e-07	-3.02581485e-07
-2.62726269e-07	-2.79465645e-07	-3.1256874e-07	-3.61287429e-07	-4.24510002e-07	-5.00779414e-07	-5.88323931e-07	-6.8510105e-07	-7.88853156e-07	-8.97171395e-07	-1.00756336e-06	-1.11752015e-06	-1.22457908e-06	-1.32637886e-06	-1.4207054e-06	-1.50552662e-06	-1.57901577e-06	-1.63956325e-06	-1.68577751e-06	-1.71647603e-06	-1.73066764e-06	-1.72752766e-06	-1.70636703e-06	-1.66659679e-06	-1.60768883e-06	-1.52913367e-06	-1.43039589e-06	-1.31086721e-06	-1.16981713e-06	-1.00634055e-06	-8.19301129e-07	-6.07268676e-07	-3.68447275e-07	-1.00588355e-07	1.99126629e-07	5.34284028e-07	9.09710558e-07	1.33308257e-06	1.82187808e-06	2.36508735e-06	2.02217609e-06	3.49198608e-06	4.11838688e-06	4.78593048e-06	5.55616067e-06	6.63094157e-06	8.10969412e-06	9.49667083e-06	1.06251248e-05	1.17100309e-05	1.27806039e-05	1.37167252e-05	1.43150505e-05	1.42857392e-05	1.32391403e-05	1.0420929e-05	2.83268311e-06	-1.363595e-05	-4.23368937e-05	-9.17644548e-05	-0.000174739259	-0.000305074151	-0.000478329457	-0.000631693617	-0.000656041509	-0.000531206959	-0.000358939419	-0.000221556333	-0.000133327793	-8.09222233e-05	-5.0251887e-05	-3.20762206e-05	-2.1018732e-05	-1.39705969e-05	-1.03040125e-05	-6.93894199e-06	-4.9552546e-06	-3.55923436e-06	-2.00971451e-06	-8.6620242e-07	-2.28915977e-06	-1.17431964e-06	-8.52304559e-07	-6.26577498e-07	-4.51513336e-07	-3.02435197e-07	-4.74814855e-07	-2.20084739e-06	-1.24396786e-06	-6.85460782e-07	-6.67340054e-07	-9.34450905e-07	-1.59090618e-06	-3.04154245e-06	-6.38628369e-06	-1.46143097e-05	-2.89750836e-05	0.000305382366	0.00110066847	-0.00176226951	-0.00176226951	0.00110066847	0.000305382366	-2.89750836e-05	-1.46143097e-05	-6.38628369e-06	-3.04154245e-06	-1.59090618e-06	-9.34450905e-07	-6.67340054e-07	-6.85460782e-07	-1.24396786e-06	-2.20084739e-06	-4.74814855e-07	-3.02435197e-07	-4.51513336e-07	-6.26577498e-07	-8.52304559e-07	-1.17431964e-06	-2.28915977e-06	-8.6620242e-07	-2.00971451e-06	-3.55923436e-06	-4.9552546e-06	-6.93894199e-06	-1.03040125e-05	-1.39705969e-05	-2.1018732e-05	-3.20762206e-05	-5.0251887e-05	-8.09222233e-05	-0.000133327793	-0.000221556333	-0.000358939419	-0.000531206959	-0.000656041509	-0.000631693617	-0.000478329457	-0.000305074151	-0.000174739259	-9.17644548e-05	-4.23368937e-05	-1.363595e-05	2.83268311e-06	1.0420929e-05	1.32391403e-05	1.42857392e-05	1.43150505e-05	1.37167252e-05	1.27806039e-05	1.17100309e-05	1.06251248e-05	9.49667083e-06	8.10969412e-06	6.63094157e-06	5.55616067e-06	4.78593048e-06	4.11838688e-06	3.49198608e-06	2.02217609e-06	2.36508735e-06	1.82187808e-06	1.33308257e-06	9.09710558e-07	5.34284028e-07	1.99126629e-07	-1.00588355e-07	-3.68447275e-07	-6.07268676e-07	-8.19301129e-07	-1.00634055e-06	-1.16981713e-06	-1.31086721e-06	-1.43039589e-06	-1.52913367e-06	-1.60768883e-06	-1.66659679e-06	-1.70636703e-06	-1.72752766e-06	-1.73066764e-06	-1.71647603e-06	-1.68577751e-06	-1.63956325e-06	-1.57901577e-06	-1.50552662e-06	-1.4207054e-06	-1.32637886e-06	-1.22457908e-06	-1.11752015e-06	-1.00756336e-06	-8.97171395e-07	-7.88853156e-07	-6.8510105e-07	-5.88323931e-07	-5.00779414e-07	-4.24510002e-07	-3.61287429e-07	-3.1256874e-07	-2.79465645e-07	-2.62726269e-07
-2.62726269e-07	-2.79465645e-07	-3.1256874e-07	-3.61287429e-07	-4.24510002e-07	-5.00779414e-07	-5.88323931e-07	-6.8510105e-07	-7.88853156e-07	-8.97171395e-07	-1.00756336e-06	-1.11752015e-06	-1.22457908e-06	-1.32637886e-06	-1.4207054e-06	-1.50552662e-06	-1.57901577e-06	-1.63956325e-06	-1.68577751e-06	-1.71647603e-06	-1.73066764e-06	-1.72752766e-06	-1.70636703e-06	-1.66659679e-06	-1.60768883e-06	-1.52913367e-06	-1.43039589e-06	-1.31086721e-06	-1.16981713e-06	-1.00634055e-06	-8.19301129e-07	-6.07268676e-07	-3.68447275e-07	-1.00588355e-07	1.99126629e-07	5.34284028e-07	9.09710558e-07	1.33308257e-06	1.82187808e-06	2.36508735e-06	2.02217609e-06	3.49198608e-06	4.11838688e-06	4.78593048e-06	5.55616067e-06	6.63094157e-06	8.10969412e-06	9.49667083e-06	1.06251248e-05	1.17100309e-05	1.27806039e-05	1.37167252e-05	1.43150505e-05	1.42857392e-05	1.32391403e-05	1.0420929e-05	2.83268311e-06	-1.363595e-05	-4.23368937e-05	-9.17644548e-05	-0.000174739259	-0.000305074151	-0.000478329457	-0.000631693617	-0.000656041509	-0.000531206959	-0.000358939419	-0.000221556333	-0.000133327793	-8.09222233e-05	-5.0251887e-05	-3.20762206e-05	-2.1018732e-05	-1.39705969e-05	-1.03040125e-05	-6.93894199e-06	-4.9552546e-06	-3.55923436e-06	-2.00971451e-06	-8.6620242e-07	-2.28915977e-06	-1.17431964e-06	-8.52304559e-07	-6.26577498e-07	-4.51513336e-07	-3.02435197e-07	-4.74814855e-07	-2.20084739e-06	-1.24396786e-06	-6.85460782e-07	-6.67340054e-07	-9.34450905e-07	-1.59090618e-06	-3.04154245e-06	-6.38628369e-06	-1.46143097e-05	-2.89750836e-05	0.000305382366	0.00110066847	-0.00176226951	-0.00176226951	0.00110066847	0.000305382366	-2.89750836e-05	-1.46143097e-05	-6.38628369e-06	-3.04154245e-06	-1.59090618e-06	-9.34450905e-07	-6.67340054e-07	-6.85460782e-07	-1.24396786e-06	-2.20084739e-06	-4.74814855e-07	-3.02435197e-07	-4.51513336e-07	-6.26577498e-07	-8.52304559e-07	-1.17431964e-06	-2.28915977e-06	-8.6620242e-07	-2.00971451e-06	-3.55923436e-06	-4.9552546e-06	-6.93894199e-06	-1.03040125e-05	-1.39705969e-05	-2.1018732e-05	-3.20762206e-05	-5.0251887e-05	-8.09222233e-05	-0.000133327793	-0.000221556333	-0.000358939419	-0.000531206959	-0.000656041509	-0.000631693617	-0.000478329457	-0.000305074151	-0.000174739259	-9.17644548e-05	-4.23368937e-05	-1.363595e-05	2.83268311e-06	1.0420929e-05	1.32391403e-05	1.42857392e-05	1.43150505e-05	1.37167252e-05	1.27806039e-05	1.17100309e-05	1.06251248e-05	9.49667083e-06	8.10969412e-06	6.63094157e-06	5.55616067e-06	4.78593048e-06	4.11838688e-06	3.49198608e-06	2.02217609e-06	2.36508735e-06	1.82187808e-06	1.33308257e-06	9.09710558e-07	5.34284028e-07	1.99126629e-07	-1.00588355e-07	-3.68447275e-07	-6.07268676e-07	-8.19301129e-07	-1.00634055e-06	-1.16981713e-06	-1.31086721e-06	-1.43039589e-06	-1.52913367e-06	-1.60768883e-06	-1.66659679e-06	-1.70636703e-06	-1.72752766e-06	-1.73066764e-06	-1.71647603e-06	-1.68577751e-06	-1.63956325e-06	-1.57901577e-06	-1.50552662e-06	-1.4207054e-06	-1.32637886e-06	-1.22457908e-06	-1.11752015e-06	-1.00756336e-06	-8.97171395e-07	-7.88853156e-07	-6.8510105e-07	-5.88323931e-07	-5.00779414e-07	-4.24510002e-07	-3.61287429e-07	-3.1256874e-07	-2.79465645e-07	-2.62726269e-07
-3.02581485e-07	-3.19014823e-07	-3.51538445e-07	-3.99461932e-07	-4.6174407e-07	-5.36997974e-07	-6.23511347e-07	-7.19284651e-07	-8.22085629e-07	-9.29515416e-07	-1.0390802e-06	-1.14826255e-06	-1.25458784e-06	-1.35568222e-06	-1.44932017e-06	-1.53346034e-06	-1.6062693e-06	-1.66613333e-06	-1.71165917e-06	-1.74166466e-06	-1.75516077e-06	-1.75132631e-06	-1.72947681e-06	-1.68902868e-06	-1.62945963e-06	-1.55026617e-06	-1.45091855e-06	-1.33081316e-06	-1.18922211e-06	-1.02523889e-06	-8.37718338e-07	-6.25207678e-07	-3.85862405e-07	-1.17334212e-07	1.834022e-07	5.20384023e-07	8.99511021e-07	1.33132942e-06	1.84125078e-06	2.36773264e-06	1.74971446e-06	3.65392726e-06	4.13674383e-06	4.75211037e-06	5.52182034e-06	6.66087708e-06	8.15701056e-06	9.45700815e-06	1.0516857e-05	1.15584925e-05	1.25822788e-05	1.34533231e-05	1.39531417e-05	1.37552004e-05	1.23472325e-05	8.64642383e-06	-4.70203954e-08	-1.63768686e-05	-4.4696575e-05	-9.41941355e-05	-0.000177513198	-0.000308277728	-0.000482019032	-0.000636180765	-0.00066157629	-0.000536962281	-0.000363697696	-0.000224936969	-0.000135581413	-8.24087079e-05	-5.12462887e-05	-3.27570685e-05	-2.14989428e-05	-1.42569686e-05	-1.05861778e-05	-7.13106538e-06	-5.10575828e-06	-3.68953237e-06	-2.35075878e-06	-6.65218548e-07	-2.89471248e-06	-1.22908837e-06	-8.92359084e-07	-6.58016802e-07	-4.72864166e-07	-3.00645057e-07	-3.1622538e-07	-1.90931602e-06	-1.17558801e-06	-6.20391385e-07	-5.83776677e-07	-7.99072143e-07	-1.33225492e-06	-2.48840393e-06	-5.14804589e-06	-1.26671815e-05	-5.09505567e-05	-0.000274695901	5.90483208e-05	0.00110066847	0.00110066847	5.90483212e-05	-0.000274695901	-5.09505568e-05	-1.26671815e-05	-5.14804589e-06	-2.48840393e-06	-1.33225492e-06	-7.99072143e-07	-5.83776677e-07	-6.20391385e-07	-1.17558801e-06	-1.90931602e-06	-3.1622538e-07	-3.00645057e-07	-4.72864166e-07	-6.58016802e-07	-8.92359084e-07	-1.22908837e-06	-2.89471248e-06	-6.65218548e-07	-2.35075878e-06	-3.68953237e-06	-5.10575828e-06	-7.13106538e-06	-1.05861778e-05	-1.42569686e-05	-2.14989428e-05	-3.27570685e-05	-5.12462887e-05	-8.24087079e-05	-0.000135581413	-0.000224936969	-0.000363697696	-0.000536962281	-0.00066157629	-0.000636180765	-0.000482019032	-0.000308277728	-0.000177513198	-9.41941355e-05	-4.4696575e-05	-1.63768686e-05	-4.70203953e-08	8.64642383e-06	1.23472325e-05	1.37552004e-05	1.39531417e-05	1.34533231e-05	1.25822788e-05	1.15584925e-05	1.0516857e-05	9.45700815e-06	8.15701056e-06	6.66087708e-06	5.52182034e-06	4.75211037e-06	4.13674383e-06	3.65392726e-06	1.74971446e-06	2.36773264e-06	1.84125078e-06	1.33132942e-06	8.99511021e-07	5.20384023e-07	1.834022e-07	-1.17334212e-07	-3.85862405e-07	-6.25207678e-07	-8.37718338e-07	-1.02523889e-06	-1.18922211e-06	-1.33081316e-06	-1.45091855e-06	-1.55026617e-06	-1.62945963e-06	-1.68902868e-06	-1.72947681e-06	-1.75132631e-06	-1.75516077e-06	-1.74166466e-06	-1.71165917e-06	-1.66613333e-06	-1.6062693e-06	-1.53346035e-06	-1.44932017e-06	-1.35568222e-06	-1.25458784e-06	-1.14826255e-06	-1.0390802e-06	-9.29515416e-07	-8.22085629e-07	-7.19284652e-07	-6.23511347e-07	-5.36997974e-07	-4.6174407e-07	-3.99461932e-07	-3.51538445e-07	-3.19014823e-07	-3.02581485e-07
-3.81044395e-07	-3.96625063e-07	-4.27562119e-07	-4.7337013e-07	-5.3324755e-07	-6.06030701e-07	-6.90178494e-07	-7.83796319e-07	-8.84694462e-07	-9.90468795e-07	-1.09859019e-06	-1.20649178e-06	-1.31164704e-06	-1.41163514e-06	-1.50419217e-06	-1.58724812e-06	-1.65895028e-06	-1.717674e-06	-1.76202194e-06	-1.79081336e-06	-1.80306486e-06	-1.79796396e-06	-1.77483706e-06	-1.73311274e-06	-1.67228146e-06	-1.59185215e-06	-1.49130605e-06	-1.37004747e-06	-1.22735063e-06	-1.06230067e-06	-8.73725189e-07	-6.60109855e-07	-4.19484431e-07	-1.49249855e-07	1.54128468e-07	4.95775844e-07	8.84107466e-07	1.33602606e-06	1.89144164e-06	2.33969897e-06	1.01580921e-06	4.12087648e-06	4.2329611e-06	4.71748094e-06	5.51311507e-06	6.80165182e-06	8.26408204e-06	9.36590811e-06	1.02996831e-05	1.12583695e-05	1.21888468e-05	1.29313673e-05	1.32426246e-05	1.27447705e-05	1.07938688e-05	6.09686033e-06	-3.63994035e-06	-2.04200496e-05	-4.89770477e-05	-9.89248208e-05	-0.000182982596	-0.000314583026	-0.000489253598	-0.00064499366	-0.000672544637	-0.000548484138	-0.00037329521	-0.00023178669	-0.000140158683	-8.54314197e-05	-5.32693957e-05	-3.41425754e-05	-2.24758019e-05	-1.48107162e-05	-1.1179572e-05	-7.52135237e-06	-5.40929428e-06	-3.9425896e-06	-2.76514734e-06	3.55738528e-06	-8.02876208e-06	-1.34525336e-06	-9.73202676e-07	-7.21409144e-07	-5.17197147e-07	-3.07302133e-07	-8.52639216e-08	-1.24620803e-06	-9.65945001e-07	-4.67373472e-07	-4.18984435e-07	-5.63237219e-07	-9.19351195e-07	-1.649721e-06	-3.19746169e-06	-7.22855312e-06	-2.68417364e-05	-0.000180609436	-0.000274695901	0.000305382366	0.000305382366	-0.000274695901	-0.000180609436	-2.68417364e-05	-7.22855312e-06	-3.19746169e-06	-1.649721e-06	-9.19351195e-07	-5.63237219e-07	-4.18984435e-07	-4.67373472e-07	-9.65945001e-07	-1.24620803e-06	-8.52639216e-08	-3.07302133e-07	-5.17197147e-07	-7.21409144e-07	-9.73202676e-07	-1.34525336e-06	-8.02876208e-06	3.55738528e-06	-2.76514734e-06	-3.9425896e-06	-5.40929428e-06	-7.52135237e-06	-1.1179572e-05	-1.48107162e-05	-2.24758019e-05	-3.41425754e-05	-5.32693957e-05	-8.54314197e-05	-0.000140158683	-0.00023178669	-0.00037329521	-0.000548484138	-0.000672544637	-0.00064499366	-0.000489253598	-0.000314583026	-0.000182982596	-9.89248208e-05	-4.89770477e-05	-2.04200496e-05	-3.63994035e-06	6.09686033e-06	1.07938688e-05	1.27447705e-05	1.32426246e-05	1.29313673e-05	1.21888468e-05	1.12583695e-05	1.02996831e-05	9.36590811e-06	8.26408204e-06	6.80165182e-06	5.51311507e-06	4.71748094e-06	4.2329611e-06	4.12087648e-06	1.01580921e-06	2.33969897e-06	1.89144164e-06	1.33602606e-06	8.84107466e-07	4.95775844e-07	1.54128468e-07	-1.49249855e-07	-4.19484431e-07	-6.60109855e-07	-8.73725189e-07	-1.06230067e-06	-1.22735063e-06	-1.37004747e-06	-1.49130605e-06	-1.59185215e-06	-1.67228146e-06	-1.73311274e-06	-1.77483706e-06	-1.79796396e-06	-1.80306486e-06	-1.79081336e-06	-1.76202194e-06	-1.717674e-06	-1.65895028e-06	-1.58724812e-06	-1.50419217e-06	-1.41163514e-06	-1.31164704e-06	-1.20649178e-06	-1.09859019e-06	-9.90468795e-07	-8.84694463e-07	-7.83796319e-07	-6.90178494e-07	-6.06030701e-07	-5.3324755e-07	-4.7337013e-07	-4.27562119e-07	-3.96625063e-07	-3.81044395e-07
-4.76902268e-07	-4.90227027e-07	-5.1719929e-07	-5.58207521e-07	-6.13341131e-07	-6.82100721e-07	-7.63284027e-07	-8.55040308e-07	-9.5502544e-07	-1.06058655e-06	-1.16893048e-06	-1.27725747e-06	-1.38285899e-06	-1.48318543e-06	-1.57589095e-06	-1.6588609e-06	-1.73022564e-06	-1.78836304e-06	-1.83189131e-06	-1.85965345e-06	-1.87069449e-06	-1.86423269e-06	-1.83962556e-06	-1.79633186e-06	-1.73386996e-06	-1.65177296e-06	-1.54954044e-06	-1.42658594e-06	-1.28217816e-06	-1.11537217e-06	-9.24923498e-07	-7.09171139e-07	-4.65861371e-07	-1.91848871e-07	1.17480969e-07	4.69494627e-07	8.77562858e-07	1.36998859e-06	2.00373046e-06	2.2153204e-06	-6.97711454e-07	5.26311661e-06	4.61338746e-06	4.82665361e-06	5.75196009e-06	7.22557611e-06	8.42891018e-06	9.20839041e-06	9.97621628e-06	1.08148488e-05	1.16045568e-05	1.21561182e-05	1.21972627e-05	1.1302591e-05	8.7479125e-06	3.21221777e-06	-7.34555851e-06	-2.51089521e-05	-5.47730711e-05	-0.000105771429	-0.00019100006	-0.000323785172	-0.000499740153	-0.000657801624	-0.000688731025	-0.000565784216	-0.000387891036	-0.000242284453	-0.000147202828	-9.00925668e-05	-5.63917814e-05	-3.62816032e-05	-2.39829839e-05	-1.55982885e-05	-1.2157849e-05	-8.12268039e-06	-5.87323649e-06	-4.31624389e-06	-3.1654909e-06	7.15698812e-07	-3.27498726e-06	-1.55434455e-06	-1.09668264e-06	-8.17970387e-07	-5.87547402e-07	-3.38023494e-07	8.27885881e-08	-1.93969654e-07	-4.10577236e-07	-1.54331712e-07	-1.57693433e-07	-2.57045357e-07	-4.51197652e-07	-7.62404862e-07	-1.11692474e-06	-9.68648399e-07	-1.47596876e-06	-2.68417364e-05	-5.09505568e-05	-2.89750836e-05	-2.89750836e-05	-5.09505568e-05	-2.68417364e-05	-1.47596876e-06	-9.68648401e-07	-1.11692474e-06	-7.62404862e-07	-4.51197652e-07	-2.57045357e-07	-1.57693432e-07	-1.54331711e-07	-4.10577236e-07	-1.93969653e-07	8.27885882e-08	-3.38023494e-07	-5.87547402e-07	-8.17970387e-07	-1.09668264e-06	-1.55434455e-06	-3.27498726e-06	7.15698811e-07	-3.1654909e-06	-4.31624389e-06	-5.87323649e-06	-8.12268039e-06	-1.2157849e-05	-1.55982885e-05	-2.39829839e-05	-3.62816032e-05	-5.63917814e-05	-9.00925668e-05	-0.000147202828	-0.000242284453	-0.000387891036	-0.000565784216	-0.000688731025	-0.000657801624	-0.000499740153	-0.000323785172	-0.00019100006	-0.000105771429	-5.47730711e-05	-2.51089521e-05	-7.34555851e-06	3.21221777e-06	8.7479125e-06	1.1302591e-05	1.21972627e-05	1.21561182e-05	1.16045568e-05	1.08148488e-05	9.97621628e-06	9.20839041e-06	8.42891018e-06	7.22557611e-06	5.75196009e-06	4.82665361e-06	4.61338746e-06	5.26311661e-06	-6.97711454e-07	2.2153204e-06	2.00373046e-06	1.36998859e-06	8.77562858e-07	4.69494627e-07	1.17480969e-07	-1.91848872e-07	-4.65861371e-07	-7.09171139e-07	-9.24923498e-07	-1.11537217e-06	-1.28217816e-06	-1.42658594e-06	-1.54954044e-06	-1.65177296e-06	-1.73386996e-06	-1.79633186e-06	-1.83962556e-06	-1.86423269e-06	-1.87069449e-06	-1.85965345e-06	-1.83189131e-06	-1.78836304e-06	-1.73022564e-06	-1.6588609e-06	-1.57589095e-06	-1.48318543e-06	-1.38285899e-06	-1.27725747e-06	-1.16893048e-06	-1.06058655e-06	-9.5502544e-07	-8.55040308e-07	-7.63284027e-07	-6.82100721e-07	-6.13341131e-07	-5.58207521e-07	-5.1719929e-07	-4.90227027e-07	-4.76902268e-07
-3.91125863e-08	-7.85113768e-08	-1.50283227e-07	-2.45731952e-07	-3.57918825e-07	-4.81764365e-07	-6.13345879e-07	-7.49452846e-07	-8.87345547e-07	-1.02459449e-06	-1.15897048e-06	-1.28838078e-06	-1.41084346e-06	-1.52448775e-06	-1.62756862e-06	-1.71848621e-06	-1.79580336e-06	-1.85825723e-06	-1.90476285e-06	-1.934408e-06	-1.94643951e-06	-1.94024205e-06	-1.91531005e-06	-1.87121392e-06	-1.80756092e-06	-1.72395097e-06	-1.61992658e-06	-1.49491504e-06	-1.34815876e-06	-1.17862614e-06	-9.84888149e-07	-7.64931819e-07	-5.15850622e-07	-2.33279426e-07	8.97422242e-08	4.6528712e-07	9.16559521e-07	1.49163177e-06	2.25508273e-06	1.87730333e-06	-4.59627319e-06	7.75182318e-06	5.97632137e-06	5.68189104e-06	6.86819699e-06	8.12446005e-06	8.6197147e-06	8.98455822e-06	9.55638896e-06	1.02345904e-05	1.08323487e-05	1.1128507e-05	1.08194925e-05	9.43924311e-06	6.22091493e-06	-1.31914441e-07	-1.15705654e-05	-3.06121435e-05	-6.19428913e-05	-0.000114561647	-0.000201360266	-0.00033557363	-0.000513030768	-0.000674090374	-0.000709779769	-0.000588852058	-0.000407715567	-0.000256703457	-0.000156936683	-9.65524678e-05	-6.07244627e-05	-3.92508806e-05	-2.60734302e-05	-1.6641834e-05	-1.3642554e-05	-8.95588777e-06	-6.51168891e-06	-4.81963044e-06	-3.60217563e-06	-2.52824652e-06	-2.70127404e-06	-2.26072432e-06	-1.26672302e-06	-9.49765661e-07	-6.87901406e-07	-4.07603941e-07	7.69057315e-08	8.79313389e-07	9.19788491e-07	5.12713652e-07	2.62817032e-07	1.17055136e-07	7.27828906e-09	-2.9508934e-08	2.02056226e-07	6.97727421e-07	-9.68648401e-07	-7.22855313e-06	-1.26671815e-05	-1.46143097e-05	-1.46143097e-05	-1.26671815e-05	-7.22855312e-06	-9.68648401e-07	6.9772742e-07	2.02056225e-07	-2.95089341e-08	7.27828908e-09	1.17055136e-07	2.62817033e-07	5.12713652e-07	9.19788491e-07	8.79313389e-07	7.69057315e-08	-4.07603941e-07	-6.87901406e-07	-9.49765661e-07	-1.26672302e-06	-2.26072432e-06	-2.70127404e-06	-2.52824652e-06	-3.60217563e-06	-4.81963044e-06	-6.51168891e-06	-8.95588777e-06	-1.3642554e-05	-1.6641834e-05	-2.60734302e-05	-3.92508806e-05	-6.07244627e-05	-9.65524678e-05	-0.000156936683	-0.000256703457	-0.000407715567	-0.000588852058	-0.000709779769	-0.000674090374	-0.000513030768	-0.00033557363	-0.000201360266	-0.000114561647	-6.19428913e-05	-3.06121435e-05	-1.15705654e-05	-1.31914441e-07	6.22091493e-06	9.43924311e-06	1.08194925e-05	1.1128507e-05	1.08323487e-05	1.02345904e-05	9.55638896e-06	8.98455823e-06	8.6197147e-06	8.12446005e-06	6.86819699e-06	5.68189104e-06	5.97632137e-06	7.75182318e-06	-4.59627319e-06	1.87730333e-06	2.25508273e-06	1.49163177e-06	9.16559521e-07	4.6528712e-07	8.97422241e-08	-2.33279426e-07	-5.15850622e-07	-7.64931819e-07	-9.84888149e-07	-1.17862614e-06	-1.34815876e-06	-1.49491504e-06	-1.61992658e-06	-1.72395097e-06	-1.80756092e-06	-1.87121392e-06	-1.91531005e-06	-1.94024205e-06	-1.94643951e-06	-1.934408e-06	-1.90476285e-06	-1.85825723e-06	-1.79580336e-06	-1.71848621e-06	-1.62756862e-06	-1.52448775e-06	-1.41084346e-06	-1.28838078e-06	-1.15897048e-06	-1.02459449e-06	-8.87345547e-07	-7.49452846e-07	-6.13345879e-07	-4.81764365e-07	-3.57918825e-07	-2.45731951e-07	-1.50283227e-07	-7.85113769e-08	-3.91125863e-08
-3.67108296e-06	-2.82640362e-06	-1.84456445e-06	-1.16645831e-06	-8.10076096e-07	-6.698295e-07	-6.57949582e-07	-7.20402125e-07	-8.25460469e-07	-9.53854396e-07	-1.09318894e-06	-1.23504357e-06	-1.37344913e-06	-1.50404483e-06	-1.6235792e-06	-1.72959591e-06	-1.82022635e-06	-1.89404742e-06	-1.94998022e-06	-1.98721425e-06	-2.00514688e-06	-2.00333132e-06	-1.98142855e-06	-1.93915975e-06	-1.8762569e-06	-1.79240857e-06	-1.68719761e-06	-1.56002499e-06	-1.41001002e-06	-1.23584948e-06	-1.03560265e-06	-8.06337673e-07	-5.4350673e-07	-2.39763524e-07	1.17428861e-07	5.50918086e-07	1.10489958e-06	1.8620841e-06	2.84314218e-06	1.07310643e-06	-1.30896236e-05	1.17952548e-05	1.07265399e-05	9.48013808e-06	1.00172861e-05	9.54104655e-06	8.83653514e-06	8.72998797e-06	9.06197159e-06	9.5274933e-06	9.87411497e-06	9.84399038e-06	9.09824775e-06	7.1320903e-06	3.14762459e-06	-4.13815776e-06	-1.6666803e-05	-3.72087718e-05	-7.05081399e-05	-0.000125152284	-0.000213803858	-0.000349528131	-0.000528515765	-0.000693144205	-0.000735157402	-0.000617618357	-0.000433057355	-0.000275415646	-0.000169672359	-0.000105038457	-6.64256572e-05	-4.31597967e-05	-2.88229112e-05	-1.84928515e-05	-1.5423038e-05	-1.00512939e-05	-7.34609294e-06	-5.47039457e-06	-4.12776999e-06	-3.12354785e-06	-6.3085985e-07	-2.34366249e-06	-1.49352929e-06	-1.1192812e-06	-8.2247838e-07	-5.26085008e-07	-1.31016418e-07	1.04249842e-06	3.44470801e-06	2.03582962e-06	1.00984826e-06	5.89309194e-07	4.01962e-07	3.76551693e-07	4.62530815e-07	2.02056225e-07	-1.11692474e-06	-3.19746169e-06	-5.14804589e-06	-6.38628369e-06	-6.38628369e-06	-5.14804589e-06	-3.19746169e-06	-1.11692474e-06	2.02056225e-07	4.62530814e-07	3.76551693e-07	4.01962e-07	5.89309194e-07	1.00984826e-06	2.03582962e-06	3.44470801e-06	1.04249842e-06	-1.31016418e-07	-5.26085008e-07	-8.2247838e-07	-1.1192812e-06	-1.49352929e-06	-2.34366249e-06	-6.30859851e-07	-3.12354785e-06	-4.12776999e-06	-5.47039457e-06	-7.34609294e-06	-1.00512939e-05	-1.5423038e-05	-1.84928515e-05	-2.88229112e-05	-4.31597967e-05	-6.64256572e-05	-0.000105038457	-0.000169672359	-0.000275415646	-0.000433057355	-0.000617618357	-0.000735157402	-0.000693144205	-0.000528515765	-0.000349528131	-0.000213803858	-0.000125152284	-7.05081399e-05	-3.72087718e-05	-1.6666803e-05	-4.13815776e-06	3.14762459e-06	7.1320903e-06	9.09824775e-06	9.84399038e-06	9.87411497e-06	9.5274933e-06	9.06197159e-06	8.72998797e-06	8.83653514e-06	9.54104655e-06	1.00172861e-05	9.48013808e-06	1.07265399e-05	1.17952548e-05	-1.30896236e-05	1.07310643e-06	2.84314218e-06	1.8620841e-06	1.10489958e-06	5.50918086e-07	1.17428861e-07	-2.39763524e-07	-5.4350673e-07	-8.06337673e-07	-1.03560265e-06	-1.23584948e-06	-1.41001002e-06	-1.56002499e-06	-1.68719761e-06	-1.79240857e-06	-1.8762569e-06	-1.93915975e-06	-1.98142855e-06	-2.00333132e-06	-2.00514688e-06	-1.98721425e-06	-1.94998022e-06	-1.89404742e-06	-1.82022635e-06	-1.72959591e-06	-1.6235792e-06	-1.50404483e-06	-1.37344913e-06	-1.23504357e-06	-1.09318894e-06	-9.53854396e-07	-8.25460469e-07	-7.20402125e-07	-6.57949582e-07	-6.698295e-07	-8.10076096e-07	-1.16645831e-06	-1.84456445e-06	-2.82640362e-06	-3.67108296e-06
-1.91259184e-06	-1.91575141e-06	-1.92192163e-06	-1.93085236e-06	-1.94226622e-06	-1.95592563e-06	-1.97166321e-06	-1.98936329e-06	-2.00890371e-06	-2.03008286e-06	-2.05255788e-06	-2.07581064e-06	-2.09914299e-06	-2.12169168e-06	-2.14244914e-06	-2.16027894e-06	-2.17392183e-06	-2.18199563e-06	-2.18299712e-06	-2.17531531e-06	-2.15726061e-06	-2.12710809e-06	-2.0831447e-06	-2.02370668e-06	-1.94719239e-06	-1.85203838e-06	-1.73664963e-06	-1.59927345e-06	-1.43779959e-06	-1.24944946e-06	-1.0302782e-06	-7.74333802e-07	-4.72153306e-07	-1.07924726e-07	3.46104122e-07	9.40769528e-07	1.76971996e-06	2.97225963e-06	4.29735236e-06	-8.79075003e-07	-2.94894533e-05	1.24162507e-05	2.52698724e-05	2.13107768e-05	1.60673801e-05	1.1481353e-05	9.22174823e-06	8.53724388e-06	8.5394965e-06	8.71548792e-06	8.73636792e-06	8.29668481e-06	7.01457846e-06	4.34288018e-06	-5.49269344e-07	-8.95029701e-06	-2.28166916e-05	-4.5071709e-05	-8.05162575e-05	-0.000137404547	-0.000228011831	-0.000365114506	-0.000545420214	-0.000714029414	-0.000764105591	-0.00065190119	-0.000464239539	-0.000298895136	-0.000185824017	-0.000115857449	-7.37105718e-05	-4.81575001e-05	-3.23351734e-05	-2.16374262e-05	-1.69808548e-05	-1.14515939e-05	-8.40574661e-06	-6.29200498e-06	-4.77705617e-06	-3.6643363e-06	-2.79598194e-06	-3.65163423e-06	-1.81714762e-06	-1.32555814e-06	-9.94233905e-07	-6.97619253e-07	-4.96099508e-07	-3.46051683e-07	5.72277289e-06	5.57898869e-06	2.52986111e-06	1.27935353e-06	7.54872492e-07	5.40189385e-07	3.76551693e-07	-2.95089344e-08	-7.62404863e-07	-1.649721e-06	-2.48840393e-06	-3.04154245e-06	-3.04154245e-06	-2.48840393e-06	-1.649721e-06	-7.62404862e-07	-2.95089342e-08	3.76551693e-07	5.40189385e-07	7.54872492e-07	1.27935353e-06	2.52986111e-06	5.57898869e-06	5.72277289e-06	-3.46051683e-07	-4.96099508e-07	-6.97619253e-07	-9.94233905e-07	-1.32555814e-06	-1.81714762e-06	-3.65163424e-06	-2.79598194e-06	-3.6643363e-06	-4.77705617e-06	-6.29200498e-06	-8.40574661e-06	-1.14515939e-05	-1.69808548e-05	-2.16374262e-05	-3.23351734e-05	-4.81575001e-05	-7.37105718e-05	-0.000115857449	-0.000185824017	-0.000298895136	-0.000464239539	-0.00065190119	-0.000764105591	-0.000714029414	-0.000545420214	-0.000365114506	-0.000228011831	-0.000137404547	-8.05162575e-05	-4.5071709e-05	-2.28166916e-05	-8.95029701e-06	-5.49269344e-07	4.34288018e-06	7.01457846e-06	8.29668481e-06	8.73636792e-06	8.71548792e-06	8.5394965e-06	8.53724388e-06	9.22174823e-06	1.1481353e-05	1.60673801e-05	2.13107768e-05	2.52698724e-05	1.24162507e-05	-2.94894533e-05	-8.79075003e-07	4.29735236e-06	2.97225963e-06	1.76971996e-06	9.40769528e-07	3.46104122e-07	-1.07924726e-07	-4.72153306e-07	-7.74333802e-07	-1.0302782e-06	-1.24944946e-06	-1.43779959e-06	-1.59927345e-06	-1.73664963e-06	-1.85203838e-06	-1.94719239e-06	-2.02370668e-06	-2.0831447e-06	-2.12710809e-06	-2.15726062e-06	-2.17531531e-06	-2.18299712e-06	-2.18199563e-06	-2.17392183e-06	-2.16027894e-06	-2.14244914e-06	-2.12169168e-06	-2.09914299e-06	-2.07581064e-06	-2.05255788e-06	-2.03008286e-06	-2.00890371e-06	-1.98936329e-06	-1.97166321e-06	-1.95592563e-06	-1.94226622e-06	-1.93085236e-06	-1.92192163e-06	-1.91575141e-06	-1.91259184e-06
-1.47993021e-06	-1.49729257e-06	-1.53144751e-06	-1.58127018e-06	-1.64511865e-06	-1.7209052e-06	-1.80620217e-06	-1.89836809e-06	-1.99466817e-06	-2.09236457e-06	-2.18876669e-06	-2.28124972e-06	-2.36726032e-06	-2.44432797e-06	-2.51009268e-06	-2.56235111e-06	-2.59911616e-06	-2.61868064e-06	-2.61967231e-06	-2.60108656e-06	-2.56228347e-06	-2.50294013e-06	-2.42295437e-06	-2.3223019e-06	-2.20085111e-06	-2.05813671e-06	-1.89308334e-06	-1.70365046e-06	-1.48633585e-06	-1.23541401e-06	-9.41672026e-07	-5.90183839e-07	-1.56222739e-07	4.02452535e-07	1.16018461e-06	2.24895303e-06	3.88438461e-06	6.22941799e-06	7.69216842e-06	-6.43258313e-06	-5.39411574e-05	-2.88540601e-06	4.96476295e-05	4.09280323e-05	2.36455546e-05	1.40011001e-05	1.00051168e-05	8.54985979e-06	8.07281362e-06	7.84577299e-06	7.44109864e-06	6.48846995e-06	4.55123085e-06	1.03233192e-06	-4.93769213e-06	-1.46632694e-05	-3.01132516e-05	-5.42802953e-05	-9.19728057e-05	-0.000151148519	-0.000243593938	-0.000381683079	-0.000562808265	-0.000735585443	-0.000795589126	-0.000691332078	-0.000501579714	-0.000327717226	-0.000205923039	-0.000129412504	-8.28647127e-05	-5.44426127e-05	-3.6748752e-05	-2.52180631e-05	-1.87684164e-05	-1.3219103e-05	-9.72887893e-06	-7.31347006e-06	-5.57752467e-06	-4.30206264e-06	-3.34571267e-06	-2.68085589e-06	-1.24796647e-06	-1.48365461e-06	-1.19921075e-06	-9.18967504e-07	-9.49098128e-07	-2.44541061e-06	2.05903779e-06	1.20432027e-05	6.07988814e-06	2.63492609e-06	1.30757666e-06	7.54872492e-07	4.01962e-07	7.27828883e-09	-4.51197652e-07	-9.19351196e-07	-1.33225492e-06	-1.59090618e-06	-1.59090618e-06	-1.33225492e-06	-9.19351195e-07	-4.51197652e-07	7.2782891e-09	4.01962e-07	7.54872492e-07	1.30757666e-06	2.63492609e-06	6.07988814e-06	1.20432027e-05	2.05903779e-06	-2.44541061e-06	-9.49098128e-07	-9.18967504e-07	-1.19921075e-06	-1.48365461e-06	-1.24796647e-06	-2.68085589e-06	-3.34571267e-06	-4.30206264e-06	-5.57752467e-06	-7.31347006e-06	-9.72887893e-06	-1.3219103e-05	-1.87684164e-05	-2.52180631e-05	-3.6748752e-05	-5.44426127e-05	-8.28647127e-05	-0.000129412504	-0.000205923039	-0.000327717226	-0.000501579714	-0.000691332078	-0.000795589126	-0.000735585443	-0.000562808265	-0.000381683079	-0.000243593938	-0.000151148519	-9.19728057e-05	-5.42802953e-05	-3.01132516e-05	-1.46632694e-05	-4.93769213e-06	1.03233192e-06	4.55123085e-06	6.48846995e-06	7.44109864e-06	7.84577299e-06	8.07281362e-06	8.54985979e-06	1.00051168e-05	1.40011001e-05	2.36455546e-05	4.09280323e-05	4.96476295e-05	-2.88540601e-06	-5.39411574e-05	-6.43258313e-06	7.69216842e-06	6.22941799e-06	3.88438461e-06	2.24895303e-06	1.16018461e-06	4.02452535e-07	-1.56222739e-07	-5.90183838e-07	-9.41672026e-07	-1.23541401e-06	-1.48633585e-06	-1.70365046e-06	-1.89308334e-06	-2.05813671e-06	-2.20085111e-06	-2.3223019e-06	-2.42295437e-06	-2.50294013e-06	-2.56228347e-06	-2.60108656e-06	-2.61967231e-06	-2.61868064e-06	-2.59911616e-06	-2.56235111e-06	-2.51009268e-06	-2.44432797e-06	-2.36726032e-06	-2.28124972e-06	-2.18876669e-06	-2.09236457e-06	-1.99466817e-06	-1.89836809e-06	-1.80620217e-06	-1.7209052e-06	-1.64511865e-06	-1.58127018e-06	-1.53144751e-06	-1.49729257e-06	-1.47993021e-06
-1.72706777e-06	-1.74354897e-06	-1.77610443e-06	-1.82388672e-06	-1.88555251e-06	-1.95921451e-06	-2.04244796e-06	-2.13239863e-06	-2.22600052e-06	-2.32024473e-06	-2.41239751e-06	-2.50009071e-06	-2.58128559e-06	-2.65417395e-06	-2.71708583e-06	-2.76843798e-06	-2.80672052e-06	-2.83050219e-06	-2.83843445e-06	-2.82924184e-06	-2.80169189e-06	-2.75454111e-06	-2.68645329e-06	-2.59588246e-06	-2.480905e-06	-2.33897161e-06	-2.16652479e-06	-1.95838251e-06	-1.70670519e-06	-1.39920358e-06	-1.01593156e-06	-5.23383387e-07	1.3661755e-07	1.06796672e-06	2.458404e-06	4.63299796e-06	8.01647582e-06	1.21816885e-05	9.84608883e-06	-2.64419733e-05	-7.57714529e-05	-7.79346145e-06	5.18593607e-05	4.09088777e-05	2.33988695e-05	1.42012332e-05	1.01288108e-05	8.3585835e-06	7.50177253e-06	6.85399483e-06	5.95749198e-06	4.39494755e-06	1.6769726e-06	-2.84506141e-06	-1.00802196e-05	-2.13474987e-05	-3.86087355e-05	-6.48526861e-05	-0.000104820137	-0.000166154672	-0.000260077506	-0.000398473543	-0.000579600439	-0.000756431776	-0.0008282469	-0.000735259851	-0.000545324431	-0.000362546969	-0.000230633589	-0.00014622321	-9.42609266e-05	-6.22756096e-05	-4.22453041e-05	-2.93060131e-05	-2.0838073e-05	-1.54647758e-05	-1.13632386e-05	-8.56875261e-06	-6.55476323e-06	-5.07032444e-06	-3.95453981e-06	-3.10896658e-06	-4.13720787e-06	5.57494116e-07	-1.37383916e-06	-1.16945235e-06	-1.41907373e-06	-3.96377967e-06	-8.63200032e-06	1.16831703e-05	1.40627037e-05	6.05513991e-06	2.63492609e-06	1.27935353e-06	5.89309194e-07	1.17055136e-07	-2.57045357e-07	-5.63237219e-07	-7.99072143e-07	-9.34450905e-07	-9.34450905e-07	-7.99072143e-07	-5.63237219e-07	-2.57045357e-07	1.17055136e-07	5.89309194e-07	1.27935353e-06	2.63492609e-06	6.05513991e-06	1.40627037e-05	1.16831703e-05	-8.63200032e-06	-3.96377967e-06	-1.41907373e-06	-1.16945235e-06	-1.37383916e-06	5.57494117e-07	-4.13720787e-06	-3.10896658e-06	-3.95453981e-06	-5.07032444e-06	-6.55476323e-06	-8.56875261e-06	-1.13632386e-05	-1.54647758e-05	-2.0838073e-05	-2.93060131e-05	-4.22453041e-05	-6.22756096e-05	-9.42609266e-05	-0.00014622321	-0.000230633589	-0.000362546969	-0.000545324431	-0.000735259851	-0.0008282469	-0.000756431776	-0.000579600439	-0.000398473543	-0.000260077506	-0.000166154672	-0.000104820137	-6.48526861e-05	-3.86087355e-05	-2.13474987e-05	-1.00802196e-05	-2.84506141e-06	1.6769726e-06	4.39494755e-06	5.95749198e-06	6.85399483e-06	7.50177253e-06	8.3585835e-06	1.01288108e-05	1.42012332e-05	2.33988695e-05	4.09088777e-05	5.18593607e-05	-7.79346144e-06	-7.57714529e-05	-2.64419733e-05	9.84608883e-06	1.21816885e-05	8.01647582e-06	4.63299796e-06	2.458404e-06	1.06796672e-06	1.3661755e-07	-5.23383387e-07	-1.01593156e-06	-1.39920358e-06	-1.70670519e-06	-1.95838251e-06	-2.16652479e-06	-2.33897161e-06	-2.480905e-06	-2.59588246e-06	-2.68645329e-06	-2.75454111e-06	-2.80169189e-06	-2.82924184e-06	-2.83843445e-06	-2.83050219e-06	-2.80672052e-06	-2.76843798e-06	-2.71708583e-06	-2.65417395e-06	-2.58128559e-06	-2.50009071e-06	-2.41239751e-06	-2.32024473e-06	-2.22600052e-06	-2.13239863e-06	-2.04244796e-06	-1.95921451e-06	-1.88555251e-06	-1.82388672e-06	-1.77610443e-06	-1.74354897e-06	-1.72706777e-06
-2.09152902e-06	-2.1060188e-06	-2.13475032e-06	-2.1772357e-06	-2.23274498e-06	-2.30025932e-06	-2.3783445e-06	-2.46494641e-06	-2.55719918e-06	-2.65143305e-06	-2.743547e-06	-2.82967858e-06	-2.90681605e-06	-2.97299227e-06	-3.02703299e-06	-3.06813744e-06	-3.09556524e-06	-3.10851131e-06	-3.10610885e-06	-3.08747347e-06	-3.05173318e-06	-2.99802124e-06	-2.92542506e-06	-2.83288524e-06	-2.71903112e-06	-2.58192125e-06	-2.41862637e-06	-2.22453407e-06	-1.99214037e-06	-1.70886347e-06	-1.35293547e-06	-8.85423326e-07	-2.34386804e-07	7.363201e-07	2.28223185e-06	4.82622029e-06	8.63103308e-06	1.09293446e-05	-5.36123385e-06	-7.14226736e-05	-8.53336483e-05	2.46122666e-05	3.72357229e-05	2.15171004e-05	1.27953648e-05	8.95114919e-06	7.26079549e-06	6.43700518e-06	5.8507719e-06	5.10803428e-06	3.86200765e-06	1.7174603e-06	-1.83376178e-06	-7.47331511e-06	-1.61351503e-05	-2.91336707e-05	-4.83864829e-05	-7.68025501e-05	-0.000118963856	-0.000182141352	-0.000276921769	-0.000414645506	-0.000594620251	-0.000775008519	-0.000860365375	-0.000782639286	-0.000595551066	-0.000404110202	-0.000260766256	-0.000166949942	-0.000108380409	-7.19933792e-05	-4.90580658e-05	-3.4234684e-05	-2.31409314e-05	-1.85887552e-05	-1.33603093e-05	-1.00872146e-05	-7.72224133e-06	-5.97134033e-06	-4.64732259e-06	-3.62731889e-06	-2.86498274e-06	-5.68434744e-06	1.62038092e-06	-1.35023513e-06	-1.80613761e-06	-4.52043041e-06	-1.35897639e-05	-1.20630004e-05	1.67204316e-05	1.40627037e-05	6.07988814e-06	2.52986111e-06	1.00984826e-06	2.62817032e-07	-1.57693433e-07	-4.18984435e-07	-5.83776677e-07	-6.67340054e-07	-6.67340054e-07	-5.83776677e-07	-4.18984435e-07	-1.57693433e-07	2.62817033e-07	1.00984826e-06	2.52986111e-06	6.07988814e-06	1.40627037e-05	1.67204316e-05	-1.20630004e-05	-1.35897639e-05	-4.52043041e-06	-1.80613761e-06	-1.35023513e-06	1.62038092e-06	-5.68434744e-06	-2.86498274e-06	-3.62731889e-06	-4.64732259e-06	-5.97134033e-06	-7.72224133e-06	-1.00872146e-05	-1.33603093e-05	-1.85887552e-05	-2.31409314e-05	-3.4234684e-05	-4.90580658e-05	-7.19933792e-05	-0.000108380409	-0.000166949942	-0.000260766256	-0.000404110202	-0.000595551066	-0.000782639286	-0.000860365375	-0.000775008519	-0.000594620251	-0.000414645506	-0.000276921769	-0.000182141352	-0.000118963856	-7.68025501e-05	-4.83864829e-05	-2.91336707e-05	-1.61351503e-05	-7.47331511e-06	-1.83376178e-06	1.7174603e-06	3.86200765e-06	5.10803428e-06	5.8507719e-06	6.43700518e-06	7.26079549e-06	8.95114919e-06	1.27953648e-05	2.15171004e-05	3.72357229e-05	2.46122666e-05	-8.53336483e-05	-7.14226736e-05	-5.36123385e-06	1.09293446e-05	8.63103308e-06	4.82622029e-06	2.28223185e-06	7.363201e-07	-2.34386804e-07	-8.85423326e-07	-1.35293547e-06	-1.70886347e-06	-1.99214037e-06	-2.22453407e-06	-2.41862637e-06	-2.58192125e-06	-2.71903112e-06	-2.83288524e-06	-2.92542506e-06	-2.99802124e-06	-3.05173318e-06	-3.08747347e-06	-3.10610885e-06	-3.10851131e-06	-3.09556524e-06	-3.06813744e-06	-3.02703299e-06	-2.97299227e-06	-2.90681605e-06	-2.82967858e-06	-2.743547e-06	-2.65143305e-06	-2.55719918e-06	-2.46494641e-06	-2.3783445e-06	-2.30025932e-06	-2.23274498e-06	-2.1772357e-06	-2.13475032e-06	-2.1060188e-06	-2.09152902e-06
-2.55379672e-06	-2.56635719e-06	-2.59111495e-06	-2.62737878e-06	-2.67420069e-06	-2.73048112e-06	-2.79509316e-06	-2.86697892e-06	-2.94511938e-06	-3.02824539e-06	-3.11424623e-06	-3.19954693e-06	-3.27909566e-06	-3.34744201e-06	-3.40040436e-06	-3.43602955e-06	-3.45419062e-06	-3.4554828e-06	-3.44037805e-06	-3.4089424e-06	-3.3608982e-06	-3.29576423e-06	-3.21294218e-06	-3.11171739e-06	-2.99117348e-06	-2.85001167e-06	-2.68623599e-06	-2.49661142e-06	-2.27570186e-06	-2.01409458e-06	-1.69501214e-06	-1.28772457e-06	-7.34959724e-07	6.82114009e-08	1.28942217e-06	3.0362852e-06	4.49218187e-06	1.27723458e-06	-1.70278002e-05	-7.0388084e-05	-8.8148492e-05	4.0432977e-05	2.47996245e-05	1.11868394e-05	6.86839062e-06	5.39059416e-06	4.80605515e-06	4.42991243e-06	3.91370964e-06	2.97642016e-06	1.30164565e-06	-1.51879251e-06	-6.02760886e-06	-1.2943681e-05	-2.32179775e-05	-3.81362584e-05	-5.95240151e-05	-9.01297356e-05	-0.000134277984	-0.00019878884	-0.000293553691	-0.000429344751	-0.000606690844	-0.000789683933	-0.000889922695	-0.00083194795	-0.000652061305	-0.000453169371	-0.000297320202	-0.000192458035	-0.000125875667	-8.40639735e-05	-5.75174225e-05	-4.02953216e-05	-2.71297373e-05	-2.32880493e-05	-1.57768758e-05	-1.18691776e-05	-9.02990715e-06	-6.90398818e-06	-5.27431782e-06	-3.9997006e-06	-2.99513194e-06	-2.31964178e-06	-5.50084494e-06	1.93130068e-06	-1.87491116e-06	-4.2264481e-06	-1.06084328e-05	-2.08790161e-05	-1.20630004e-05	1.16831703e-05	1.20432027e-05	5.57898869e-06	2.03582962e-06	5.12713652e-07	-1.54331712e-07	-4.67373473e-07	-6.20391385e-07	-6.85460782e-07	-6.85460782e-07	-6.20391385e-07	-4.67373472e-07	-1.54331711e-07	5.12713652e-07	2.03582962e-06	5.57898869e-06	1.20432027e-05	1.16831703e-05	-1.20630004e-05	-2.08790161e-05	-1.06084328e-05	-4.2264481e-06	-1.87491116e-06	1.93130068e-06	-5.50084494e-06	-2.31964178e-06	-2.99513194e-06	-3.9997006e-06	-5.27431782e-06	-6.90398818e-06	-9.02990715e-06	-1.18691776e-05	-1.57768758e-05	-2.32880493e-05	-2.71297373e-05	-4.02953216e-05	-5.75174225e-05	-8.40639735e-05	-0.000125875667	-0.000192458035	-0.000297320202	-0.000453169371	-0.000652061305	-0.00083194795	-0.000889922695	-0.000789683933	-0.000606690844	-0.000429344751	-0.000293553691	-0.00019878884	-0.000134277984	-9.01297356e-05	-5.95240151e-05	-3.81362584e-05	-2.32179775e-05	-1.2943681e-05	-6.02760886e-06	-1.51879251e-06	1.30164565e-06	2.97642016e-06	3.91370964e-06	4.42991243e-06	4.80605515e-06	5.39059416e-06	6.86839062e-06	1.11868394e-05	2.47996245e-05	4.0432977e-05	-8.8148492e-05	-7.0388084e-05	-1.70278002e-05	1.27723458e-06	4.49218187e-06	3.0362852e-06	1.28942217e-06	6.82114008e-08	-7.34959724e-07	-1.28772457e-06	-1.69501214e-06	-2.01409458e-06	-2.27570186e-06	-2.49661142e-06	-2.68623599e-06	-2.85001167e-06	-2.99117348e-06	-3.11171739e-06	-3.21294218e-06	-3.29576423e-06	-3.3608982e-06	-3.4089424e-06	-3.44037805e-06	-3.4554828e-06	-3.45419062e-06	-3.43602955e-06	-3.40040436e-06	-3.34744201e-06	-3.27909566e-06	-3.19954693e-06	-3.11424623e-06	-3.02824539e-06	-2.94511938e-06	-2.86697892e-06	-2.79509316e-06	-2.73048112e-06	-2.67420069e-06	-2.62737878e-06	-2.59111495e-06	-2.56635719e-06	-2.55379672e-06
-3.09856769e-06	-3.11005615e-06	-3.13261321e-06	-3.16541709e-06	-3.20728105e-06	-3.25671259e-06	-3.31200178e-06	-3.37135019e-06	-3.43305404e-06	-3.49573977e-06	-3.55858536e-06	-3.62131471e-06	-3.68360098e-06	-3.74371199e-06	-3.79716871e-06	-3.83715095e-06	-3.85731362e-06	-3.85470957e-06	-3.82999404e-06	-3.78536742e-06	-3.72270669e-06	-3.64295844e-06	-3.54630703e-06	-3.43247017e-06	-3.30085119e-06	-3.15050809e-06	-2.97994045e-06	-2.78664488e-06	-2.56628723e-06	-2.31116437e-06	-2.00734829e-06	-1.62968474e-06	-1.13521044e-06	-4.67208318e-07	3.63663511e-07	9.43214455e-07	2.51166574e-08	-3.55075148e-06	-1.04705908e-05	-3.07247422e-05	-6.43923895e-05	2.92893244e-05	1.60382724e-05	6.68190966e-06	4.38974259e-06	3.70240484e-06	3.36997564e-06	2.96612595e-06	2.22827466e-06	8.8909056e-07	-1.39052027e-06	-5.06222318e-06	-1.07203833e-05	-1.91256037e-05	-3.12338214e-05	-4.82678053e-05	-7.18995784e-05	-0.000104628542	-0.000150421675	-0.000215569523	-0.000309225824	-0.000441601703	-0.000614580516	-0.000798741536	-0.000914545532	-0.000880989824	-0.00071411181	-0.000510355495	-0.000341433642	-0.00022383229	-0.000147614688	-9.91523781e-05	-6.81449919e-05	-4.79462809e-05	-3.41906557e-05	-2.61665189e-05	-1.91498465e-05	-1.45074695e-05	-1.11485805e-05	-8.49926864e-06	-6.14535316e-06	-3.86308831e-06	-1.85250579e-06	-5.40280097e-07	-2.90367418e-07	-3.57162383e-06	1.74501133e-06	-3.12091927e-06	-6.3269687e-06	-1.06084328e-05	-1.35897639e-05	-8.63200032e-06	2.05903779e-06	5.72277289e-06	3.44470801e-06	9.19788491e-07	-4.10577236e-07	-9.65945001e-07	-1.17558801e-06	-1.24396786e-06	-1.24396786e-06	-1.17558801e-06	-9.65945001e-07	-4.10577236e-07	9.19788492e-07	3.44470801e-06	5.72277289e-06	2.05903779e-06	-8.63200032e-06	-1.35897639e-05	-1.06084328e-05	-6.3269687e-06	-3.12091927e-06	1.74501133e-06	-3.57162383e-06	-2.90367418e-07	-5.40280097e-07	-1.85250579e-06	-3.86308831e-06	-6.14535316e-06	-8.49926864e-06	-1.11485805e-05	-1.45074695e-05	-1.91498465e-05	-2.61665189e-05	-3.41906557e-05	-4.79462809e-05	-6.81449919e-05	-9.91523781e-05	-0.000147614688	-0.00022383229	-0.000341433642	-0.000510355495	-0.00071411181	-0.000880989824	-0.000914545532	-0.000798741536	-0.000614580516	-0.000441601703	-0.000309225824	-0.000215569523	-0.000150421675	-0.000104628542	-7.18995784e-05	-4.82678053e-05	-3.12338214e-05	-1.91256037e-05	-1.07203833e-05	-5.06222318e-06	-1.39052027e-06	8.89090561e-07	2.22827466e-06	2.96612595e-06	3.36997564e-06	3.70240484e-06	4.38974259e-06	6.68190966e-06	1.60382724e-05	2.92893244e-05	-6.43923895e-05	-3.07247422e-05	-1.04705908e-05	-3.55075148e-06	2.51166573e-08	9.43214455e-07	3.63663511e-07	-4.67208318e-07	-1.13521044e-06	-1.62968474e-06	-2.00734829e-06	-2.31116437e-06	-2.56628723e-06	-2.78664488e-06	-2.97994045e-06	-3.15050809e-06	-3.30085119e-06	-3.43247017e-06	-3.54630703e-06	-3.64295844e-06	-3.72270669e-06	-3.78536742e-06	-3.82999404e-06	-3.85470957e-06	-3.85731362e-06	-3.83715095e-06	-3.79716871e-06	-3.74371199e-06	-3.68360098e-06	-3.62131472e-06	-3.55858536e-06	-3.49573977e-06	-3.43305404e-06	-3.37135019e-06	-3.31200178e-06	-3.25671259e-06	-3.20728105e-06	-3.16541709e-06	-3.13261321e-06	-3.11005615e-06	-3.09856769e-06
-3.71531108e-06	-3.72574035e-06	-3.746189e-06	-3.77585102e-06	-3.81355132e-06	-3.85778459e-06	-3.90676508e-06	-3.95848794e-06	-4.01080631e-06	-4.06153627e-06	-4.10861494e-06	-4.15035018e-06	-4.18578549e-06	-4.21507481e-06	-4.23940981e-06	-4.25967998e-06	-4.27376356e-06	-4.2748766e-06	-4.25436841e-06	-4.20732571e-06	-4.13466286e-06	-4.0401817e-06	-3.92717305e-06	-3.79730737e-06	-3.65096208e-06	-3.48769321e-06	-3.30637531e-06	-3.10494873e-06	-2.87971812e-06	-2.62402546e-06	-2.32619558e-06	-1.96819055e-06	-1.53469584e-06	-1.06787517e-06	-7.97649283e-07	-1.0875102e-06	-1.85938322e-06	-2.69232934e-06	-4.14908938e-06	-1.03634155e-05	-3.21908473e-05	1.26366272e-05	1.06595681e-05	4.33229872e-06	2.96208916e-06	2.52334796e-06	2.16220451e-06	1.56154091e-06	4.76902452e-07	-1.37971457e-06	-4.39060502e-06	-9.06432059e-06	-1.6053317e-05	-2.61548238e-05	-4.03053473e-05	-5.96136913e-05	-8.55195942e-05	-0.000120175684	-0.00016709658	-0.000231982055	-0.00032323767	-0.000450549321	-0.000617225146	-0.00080061799	-0.000931710843	-0.000926873578	-0.000780168772	-0.000575942886	-0.000394260464	-0.000262289615	-0.000174562742	-0.000117931046	-8.13611251e-05	-5.74074314e-05	-4.13415668e-05	-2.88721947e-05	-2.3678113e-05	-1.76930424e-05	-1.39968368e-05	-1.1611241e-05	-1.03711662e-05	-9.9061904e-06	-8.43978e-06	-1.92734445e-06	6.48334768e-06	5.50143793e-06	-9.14505118e-07	1.55562953e-06	-3.12091927e-06	-4.2264481e-06	-4.52043041e-06	-3.96377967e-06	-2.44541061e-06	-3.46051683e-07	1.04249842e-06	8.79313389e-07	-1.93969653e-07	-1.24620803e-06	-1.90931602e-06	-2.20084739e-06	-2.20084739e-06	-1.90931602e-06	-1.24620803e-06	-1.93969653e-07	8.79313389e-07	1.04249842e-06	-3.46051683e-07	-2.44541061e-06	-3.96377967e-06	-4.52043041e-06	-4.2264481e-06	-3.12091927e-06	1.55562953e-06	-9.14505119e-07	5.50143793e-06	6.48334768e-06	-1.92734445e-06	-8.43978e-06	-9.9061904e-06	-1.03711662e-05	-1.1611241e-05	-1.39968368e-05	-1.76930424e-05	-2.3678113e-05	-2.88721947e-05	-4.13415668e-05	-5.74074314e-05	-8.13611251e-05	-0.000117931046	-0.000174562742	-0.000262289615	-0.000394260464	-0.000575942886	-0.000780168771	-0.000926873578	-0.000931710843	-0.00080061799	-0.000617225146	-0.000450549321	-0.00032323767	-0.000231982055	-0.00016709658	-0.000120175684	-8.55195942e-05	-5.96136913e-05	-4.03053473e-05	-2.61548238e-05	-1.6053317e-05	-9.06432059e-06	-4.39060502e-06	-1.37971457e-06	4.76902452e-07	1.56154091e-06	2.16220451e-06	2.52334796e-06	2.96208916e-06	4.33229872e-06	1.06595681e-05	1.26366272e-05	-3.21908473e-05	-1.03634155e-05	-4.14908938e-06	-2.69232934e-06	-1.85938322e-06	-1.0875102e-06	-7.97649284e-07	-1.06787517e-06	-1.53469584e-06	-1.96819055e-06	-2.32619558e-06	-2.62402546e-06	-2.87971812e-06	-3.10494873e-06	-3.30637531e-06	-3.48769322e-06	-3.65096208e-06	-3.79730737e-06	-3.92717305e-06	-4.0401817e-06	-4.13466286e-06	-4.20732571e-06	-4.25436841e-06	-4.2748766e-06	-4.27376356e-06	-4.25967998e-06	-4.23940981e-06	-4.21507481e-06	-4.18578549e-06	-4.15035018e-06	-4.10861494e-06	-4.06153627e-06	-4.01080631e-06	-3.95848794e-06	-3.90676508e-06	-3.85778459e-06	-3.81355132e-06	-3.77585102e-06	-3.746189e-06	-3.72574035e-06	-3.71531108e-06
-4.40934793e-06	-4.41845294e-06	-4.43626968e-06	-4.46202553e-06	-4.49459538e-06	-4.53253961e-06	-4.57415067e-06	-4.61750557e-06	-4.66052165e-06	-4.7010143e-06	-4.73675828e-06	-4.7655614e-06	-4.78537382e-06	-4.79448256e-06	-4.79187145e-06	-4.77779189e-06	-4.7542655e-06	-4.72441134e-06	-4.6891759e-06	-4.6431648e-06	-4.57594831e-06	-4.48023755e-06	-4.35691479e-06	-4.21135514e-06	-4.0481098e-06	-3.86925906e-06	-3.6749633e-06	-3.46400416e-06	-3.23363986e-06	-2.97891552e-06	-2.69272519e-06	-2.37267198e-06	-2.04927147e-06	-1.81933013e-06	-1.75515379e-06	-1.74460379e-06	-1.65783164e-06	-1.57350374e-06	-1.82460693e-06	-3.77726158e-06	-1.34415275e-05	2.48424657e-06	7.27783298e-06	2.85525436e-06	1.88661556e-06	1.46996887e-06	9.57302676e-07	7.14874701e-08	-1.44388678e-06	-3.91455149e-06	-7.77822815e-06	-1.36090498e-05	-2.21194895e-05	-3.41310427e-05	-5.05239615e-05	-7.22246667e-05	-0.000100345226	-0.000136589813	-0.000183943382	-0.000247489677	-0.000334920188	-0.000455456601	-0.000613818482	-0.000794080534	-0.00093900486	-0.000966127139	-0.000847729389	-0.000649665042	-0.000456989964	-0.000309368983	-0.000208072022	-0.00014144488	-9.79402916e-05	-6.92532678e-05	-4.99859279e-05	-3.51869119e-05	-3.00485064e-05	-2.12054521e-05	-1.64579579e-05	-1.31172401e-05	-1.09372347e-05	-1.01598505e-05	-1.20926313e-05	-1.91517246e-05	-2.01903716e-05	8.78762768e-06	1.0298097e-05	-9.14505119e-07	1.74501133e-06	-1.87491116e-06	-1.80613761e-06	-1.41907373e-06	-9.49098128e-07	-4.96099508e-07	-1.31016418e-07	7.69057315e-08	8.27885881e-08	-8.52639215e-08	-3.1622538e-07	-4.74814855e-07	-4.74814855e-07	-3.1622538e-07	-8.52639215e-08	8.27885882e-08	7.69057316e-08	-1.31016418e-07	-4.96099508e-07	-9.49098128e-07	-1.41907373e-06	-1.80613761e-06	-1.87491116e-06	1.74501133e-06	-9.14505119e-07	1.0298097e-05	8.78762768e-06	-2.01903716e-05	-1.91517246e-05	-1.20926313e-05	-1.01598505e-05	-1.09372347e-05	-1.31172401e-05	-1.64579579e-05	-2.12054521e-05	-3.00485064e-05	-3.51869119e-05	-4.99859279e-05	-6.92532678e-05	-9.79402915e-05	-0.00014144488	-0.000208072022	-0.000309368983	-0.000456989964	-0.000649665042	-0.000847729389	-0.000966127139	-0.00093900486	-0.000794080534	-0.000613818482	-0.000455456601	-0.000334920188	-0.000247489677	-0.000183943382	-0.000136589813	-0.000100345226	-7.22246667e-05	-5.05239615e-05	-3.41310427e-05	-2.21194895e-05	-1.36090498e-05	-7.77822815e-06	-3.91455149e-06	-1.44388678e-06	7.14874702e-08	9.57302676e-07	1.46996887e-06	1.88661556e-06	2.85525436e-06	7.27783298e-06	2.48424657e-06	-1.34415275e-05	-3.77726158e-06	-1.82460693e-06	-1.57350374e-06	-1.65783164e-06	-1.74460379e-06	-1.75515379e-06	-1.81933013e-06	-2.04927147e-06	-2.37267198e-06	-2.69272519e-06	-2.97891552e-06	-3.23363986e-06	-3.46400416e-06	-3.6749633e-06	-3.86925906e-06	-4.0481098e-06	-4.21135514e-06	-4.35691479e-06	-4.48023755e-06	-4.57594831e-06	-4.6431648e-06	-4.6891759e-06	-4.72441134e-06	-4.7542655e-06	-4.77779189e-06	-4.79187145e-06	-4.79448256e-06	-4.78537382e-06	-4.7655614e-06	-4.73675828e-06	-4.7010143e-06	-4.66052165e-06	-4.61750557e-06	-4.57415067e-06	-4.53253961e-06	-4.49459538e-06	-4.46202553e-06	-4.43626968e-06	-4.41845294e-06	-4.40934793e-06
-5.18941501e-06	-5.19693783e-06	-5.21160465e-06	-5.23267201e-06	-5.25905931e-06	-5.28938767e-06	-5.32202775e-06	-5.35515343e-06	-5.38679811e-06	-5.41491064e-06	-5.43740818e-06	-5.45222463e-06	-5.45735572e-06	-5.45090624e-06	-5.43115702e-06	-5.39669636e-06	-5.34671438e-06	-5.28161002e-06	-5.20388149e-06	-5.11827846e-06	-5.02867506e-06	-4.93163687e-06	-4.81545984e-06	-4.67076105e-06	-4.49890205e-06	-4.30724249e-06	-4.10165168e-06	-3.88437955e-06	-3.65419817e-06	-3.40530975e-06	-3.12684328e-06	-2.81536298e-06	-2.50346079e-06	-2.23804404e-06	-2.00902002e-06	-1.7780057e-06	-1.54150696e-06	-1.33648042e-06	-1.27688976e-06	-1.85545914e-06	-5.60351463e-06	-1.53920612e-06	4.8570856e-06	1.7434059e-06	9.20725616e-07	4.14012345e-07	-3.21320925e-07	-1.55726509e-06	-3.57882422e-06	-6.76106488e-06	-1.16069673e-05	-1.87630486e-05	-2.90000513e-05	-4.31432906e-05	-6.19654708e-05	-8.61231728e-05	-0.000116290918	-0.000153627386	-0.000200543157	-0.000261533463	-0.000343662149	-0.00045576556	-0.00060386666	-0.000778346537	-0.000934368485	-0.000994863485	-0.00091304675	-0.000730222242	-0.000530512708	-0.000366784278	-0.000249810646	-0.000171035373	-0.000118891541	-8.42372038e-05	-6.0873189e-05	-4.46944424e-05	-3.26256008e-05	-2.61307499e-05	-1.988574e-05	-1.56214082e-05	-1.25169187e-05	-1.03748039e-05	-9.35618566e-06	-1.07305759e-05	-2.01909759e-05	-3.25105861e-05	8.78762768e-06	5.50143793e-06	-3.57162383e-06	1.93130068e-06	-1.35023513e-06	-1.16945235e-06	-9.18967504e-07	-6.97619253e-07	-5.26085008e-07	-4.07603941e-07	-3.38023494e-07	-3.07302133e-07	-3.00645057e-07	-3.02435197e-07	-3.02435197e-07	-3.00645057e-07	-3.07302133e-07	-3.38023494e-07	-4.07603941e-07	-5.26085008e-07	-6.97619253e-07	-9.18967504e-07	-1.16945235e-06	-1.35023513e-06	1.93130068e-06	-3.57162383e-06	5.50143793e-06	8.78762768e-06	-3.25105861e-05	-2.01909759e-05	-1.07305759e-05	-9.35618566e-06	-1.03748039e-05	-1.25169187e-05	-1.56214082e-05	-1.988574e-05	-2.61307499e-05	-3.26256008e-05	-4.46944424e-05	-6.0873189e-05	-8.42372038e-05	-0.000118891541	-0.000171035373	-0.000249810646	-0.000366784278	-0.000530512708	-0.000730222242	-0.00091304675	-0.000994863485	-0.000934368485	-0.000778346537	-0.00060386666	-0.00045576556	-0.000343662149	-0.000261533463	-0.000200543157	-0.000153627386	-0.000116290918	-8.61231728e-05	-6.19654708e-05	-4.31432906e-05	-2.90000513e-05	-1.87630486e-05	-1.16069673e-05	-6.76106488e-06	-3.57882421e-06	-1.55726509e-06	-3.21320925e-07	4.14012345e-07	9.20725617e-07	1.7434059e-06	4.8570856e-06	-1.53920612e-06	-5.60351463e-06	-1.85545914e-06	-1.27688976e-06	-1.33648042e-06	-1.54150696e-06	-1.7780057e-06	-2.00902002e-06	-2.23804404e-06	-2.50346079e-06	-2.81536298e-06	-3.12684328e-06	-3.40530975e-06	-3.65419817e-06	-3.88437955e-06	-4.10165168e-06	-4.30724249e-06	-4.49890205e-06	-4.67076105e-06	-4.81545984e-06	-4.93163687e-06	-5.02867506e-06	-5.11827846e-06	-5.20388149e-06	-5.28161002e-06	-5.34671438e-06	-5.39669636e-06	-5.43115702e-06	-5.45090624e-06	-5.45735572e-06	-5.45222463e-06	-5.43740818e-06	-5.41491064e-06	-5.38679811e-06	-5.35515343e-06	-5.32202775e-06	-5.28938767e-06	-5.25905931e-06	-5.23267201e-06	-5.21160465e-06	-5.19693783e-06	-5.18941501e-06
-6.0639781e-06	-6.06968866e-06	-6.08074382e-06	-6.09642606e-06	-6.11569422e-06	-6.13722313e-06	-6.15945234e-06	-6.18064116e-06	-6.19892658e-06	-6.21238099e-06	-6.21906702e-06	-6.21708755e-06	-6.20462989e-06	-6.18000381e-06	-6.14167378e-06	-6.08828781e-06	-6.01871381e-06	-5.93212053e-06	-5.82820564e-06	-5.70778673e-06	-5.57395361e-06	-5.43299926e-06	-5.29171495e-06	-5.14892572e-06	-4.99229331e-06	-4.81167752e-06	-4.60948955e-06	-4.38980036e-06	-4.14054035e-06	-3.82877059e-06	-3.44054411e-06	-3.04228016e-06	-2.71835596e-06	-2.46258601e-06	-2.22439551e-06	-1.9792527e-06	-1.72978203e-06	-1.49508012e-06	-1.32680213e-06	-1.42472697e-06	-2.80355995e-06	-2.64591655e-06	2.82457712e-06	7.79897167e-07	-3.46651516e-08	-6.98974583e-07	-1.71025392e-06	-3.35576704e-06	-5.96087085e-06	-9.9600137e-06	-1.59306788e-05	-2.4597266e-05	-3.67828037e-05	-5.32860051e-05	-7.47034983e-05	-0.000101314222	-0.000133235119	-0.000170999462	-0.000216448402	-0.000273581479	-0.000348972968	-0.000451158873	-0.000587264114	-0.000753223151	-0.000916432603	-0.0010092199	-0.000971107495	-0.000814778216	-0.000614992114	-0.000436272379	-0.000301782724	-0.000208415809	-0.000145527479	-0.000103322363	-7.47217957e-05	-5.50083541e-05	-3.92113439e-05	-3.39816409e-05	-2.43650531e-05	-1.90210462e-05	-1.50890968e-05	-1.21715308e-05	-1.01066093e-05	-9.04361589e-06	-1.02454008e-05	-2.01909759e-05	-2.01903716e-05	6.48334768e-06	-2.90367418e-07	-5.50084494e-06	1.62038092e-06	-1.37383916e-06	-1.19921075e-06	-9.94233905e-07	-8.2247838e-07	-6.87901406e-07	-5.87547402e-07	-5.17197147e-07	-4.72864166e-07	-4.51513336e-07	-4.51513336e-07	-4.72864166e-07	-5.17197147e-07	-5.87547402e-07	-6.87901406e-07	-8.2247838e-07	-9.94233905e-07	-1.19921075e-06	-1.37383916e-06	1.62038092e-06	-5.50084494e-06	-2.90367418e-07	6.48334768e-06	-2.01903716e-05	-2.01909759e-05	-1.02454008e-05	-9.04361589e-06	-1.01066093e-05	-1.21715308e-05	-1.50890968e-05	-1.90210462e-05	-2.43650531e-05	-3.39816409e-05	-3.92113439e-05	-5.50083541e-05	-7.47217957e-05	-0.000103322363	-0.000145527479	-0.000208415809	-0.000301782724	-0.000436272379	-0.000614992114	-0.000814778216	-0.000971107495	-0.0010092199	-0.000916432603	-0.000753223151	-0.000587264114	-0.000451158873	-0.000348972968	-0.000273581479	-0.000216448402	-0.000170999462	-0.000133235119	-0.000101314222	-7.47034983e-05	-5.32860051e-05	-3.67828037e-05	-2.4597266e-05	-1.59306788e-05	-9.9600137e-06	-5.96087085e-06	-3.35576704e-06	-1.71025392e-06	-6.98974583e-07	-3.46651515e-08	7.79897167e-07	2.82457712e-06	-2.64591655e-06	-2.80355995e-06	-1.42472697e-06	-1.32680213e-06	-1.49508012e-06	-1.72978203e-06	-1.9792527e-06	-2.22439551e-06	-2.46258601e-06	-2.71835596e-06	-3.04228016e-06	-3.44054411e-06	-3.82877059e-06	-4.14054035e-06	-4.38980036e-06	-4.60948955e-06	-4.81167752e-06	-4.99229331e-06	-5.14892572e-06	-5.29171495e-06	-5.43299926e-06	-5.57395361e-06	-5.70778673e-06	-5.82820564e-06	-5.93212053e-06	-6.01871381e-06	-6.08828781e-06	-6.14167378e-06	-6.18000381e-06	-6.20462989e-06	-6.21708755e-06	-6.21906702e-06	-6.21238099e-06	-6.19892658e-06	-6.18064116e-06	-6.15945234e-06	-6.13722313e-06	-6.11569422e-06	-6.09642606e-06	-6.08074383e-06	-6.06968866e-06	-6.0639781e-06
-7.04088391e-06	-7.04457466e-06	-7.05160192e-06	-7.06127192e-06	-7.07257973e-06	-7.08424967e-06	-7.09478508e-06	-7.10252459e-06	-7.10570154e-06	-7.10250327e-06	-7.09112781e-06	-7.06983621e-06	-7.03700031e-06	-6.99114642e-06	-6.93099533e-06	-6.85549834e-06	-6.76386847e-06	-6.65560793e-06	-6.53054206e-06	-6.38889713e-06	-6.23153093e-06	-6.06057606e-06	-5.88084004e-06	-5.70119951e-06	-5.53089615e-06	-5.36445748e-06	-5.16692972e-06	-4.88220239e-06	-4.47491843e-06	-4.00281717e-06	-3.59350342e-06	-3.29310939e-06	-3.04882563e-06	-2.80920093e-06	-2.55789655e-06	-2.29766791e-06	-2.03762781e-06	-1.79149193e-06	-1.58720475e-06	-1.51512119e-06	-1.99315976e-06	-2.72723443e-06	9.61007071e-07	-1.37064172e-07	-1.02591971e-06	-1.89772774e-06	-3.23312513e-06	-5.3490489e-06	-8.62148692e-06	-1.35542874e-05	-2.08087421e-05	-3.11912331e-05	-4.55657102e-05	-6.46613808e-05	-8.88099422e-05	-0.000117784184	-0.000151020669	-0.000188380665	-0.000231207298	-0.000283167826	-0.000350525826	-0.000441592903	-0.000564315176	-0.000719167496	-0.000884798087	-0.00100596861	-0.0010159383	-0.000898473988	-0.000709192878	-0.00051924004	-0.000366269285	-0.000255749211	-0.000179584138	-0.000127813771	-9.24947598e-05	-6.80959082e-05	-5.08617096e-05	-3.65769296e-05	-3.1349067e-05	-2.34157289e-05	-1.84897519e-05	-1.47901309e-05	-1.20103897e-05	-1.00259771e-05	-9.04361589e-06	-1.07305759e-05	-1.91517246e-05	-1.92734445e-06	-5.40280097e-07	-2.31964178e-06	-5.68434744e-06	5.57494117e-07	-1.48365461e-06	-1.32555814e-06	-1.1192812e-06	-9.49765661e-07	-8.17970387e-07	-7.21409144e-07	-6.58016802e-07	-6.26577498e-07	-6.26577498e-07	-6.58016802e-07	-7.21409144e-07	-8.17970387e-07	-9.49765661e-07	-1.1192812e-06	-1.32555814e-06	-1.48365461e-06	5.57494117e-07	-5.68434744e-06	-2.31964178e-06	-5.40280097e-07	-1.92734445e-06	-1.91517246e-05	-1.07305759e-05	-9.04361589e-06	-1.00259771e-05	-1.20103897e-05	-1.47901309e-05	-1.84897519e-05	-2.34157289e-05	-3.1349067e-05	-3.65769296e-05	-5.08617096e-05	-6.80959082e-05	-9.24947598e-05	-0.000127813771	-0.000179584138	-0.000255749211	-0.000366269285	-0.00051924004	-0.000709192878	-0.000898473988	-0.0010159383	-0.00100596861	-0.000884798087	-0.000719167496	-0.000564315176	-0.000441592903	-0.000350525826	-0.000283167826	-0.000231207298	-0.000188380665	-0.000151020669	-0.000117784184	-8.88099422e-05	-6.46613808e-05	-4.55657102e-05	-3.11912331e-05	-2.08087421e-05	-1.35542874e-05	-8.62148692e-06	-5.3490489e-06	-3.23312513e-06	-1.89772774e-06	-1.02591971e-06	-1.37064172e-07	9.61007071e-07	-2.72723443e-06	-1.99315976e-06	-1.51512119e-06	-1.58720475e-06	-1.79149193e-06	-2.03762781e-06	-2.29766791e-06	-2.55789655e-06	-2.80920093e-06	-3.04882563e-06	-3.29310939e-06	-3.59350342e-06	-4.00281717e-06	-4.47491843e-06	-4.88220239e-06	-5.16692972e-06	-5.36445748e-06	-5.53089615e-06	-5.70119951e-06	-5.88084004e-06	-6.06057606e-06	-6.23153093e-06	-6.38889713e-06	-6.53054206e-06	-6.65560793e-06	-6.76386847e-06	-6.85549834e-06	-6.93099533e-06	-6.99114642e-06	-7.03700031e-06	-7.06983621e-06	-7.09112781e-06	-7.10250327e-06	-7.10570154e-06	-7.10252459e-06	-7.09478508e-06	-7.08424967e-06	-7.07257973e-06	-7.06127192e-06	-7.05160192e-06	-7.04457466e-06	-7.04088391e-06
-8.12713835e-06	-8.12862953e-06	-8.131268e-06	-8.13438111e-06	-8.13699661e-06	-8.13788428e-06	-8.1356074e-06	-8.12858098e-06	-8.11513352e-06	-8.09356878e-06	-8.06222521e-06	-8.01953169e-06	-7.96406028e-06	-7.89457819e-06	-7.81010212e-06	-7.70995746e-06	-7.59384468e-06	-7.46191452e-06	-7.31485344e-06	-7.1539722e-06	-6.98124935e-06	-6.79913301e-06	-6.60945952e-06	-6.40983629e-06	-6.18510302e-06	-5.89805435e-06	-5.50825156e-06	-5.04098288e-06	-4.60311709e-06	-4.26409365e-06	-3.99551268e-06	-3.74430785e-06	-3.48459293e-06	-3.21300507e-06	-2.93480761e-06	-2.6575034e-06	-2.38959195e-06	-2.14194852e-06	-1.93312527e-06	-1.81069447e-06	-1.9596429e-06	-2.62861351e-06	-6.92632027e-07	-1.06305557e-06	-2.0777848e-06	-3.20119348e-06	-4.90961157e-06	-7.56174595e-06	-1.15945797e-05	-1.75921184e-05	-2.63091057e-05	-3.86362129e-05	-5.54600012e-05	-7.73817284e-05	-0.000104355763	-0.000135500708	-0.000169458218	-0.000205423251	-0.000244392372	-0.000289929672	-0.000348186985	-0.000427302096	-0.000535706909	-0.000677258496	-0.000840189409	-0.000983193831	-0.00104137786	-0.000974219902	-0.000809592985	-0.000616088561	-0.000445581941	-0.000315658442	-0.00022332233	-0.000159469888	-0.000115506948	-8.50077165e-05	-6.35505721e-05	-4.75621142e-05	-3.77388621e-05	-2.93505225e-05	-2.28929782e-05	-1.8235507e-05	-1.46931181e-05	-1.20103897e-05	-1.01066093e-05	-9.35618566e-06	-1.20926313e-05	-8.43978e-06	-1.85250579e-06	-2.99513194e-06	-2.86498274e-06	-4.13720787e-06	-1.24796647e-06	-1.81714762e-06	-1.49352929e-06	-1.26672302e-06	-1.09668264e-06	-9.73202676e-07	-8.92359084e-07	-8.52304559e-07	-8.52304559e-07	-8.92359084e-07	-9.73202676e-07	-1.09668264e-06	-1.26672302e-06	-1.49352929e-06	-1.81714762e-06	-1.24796647e-06	-4.13720787e-06	-2.86498274e-06	-2.99513194e-06	-1.85250579e-06	-8.43978e-06	-1.20926313e-05	-9.35618566e-06	-1.01066093e-05	-1.20103897e-05	-1.46931181e-05	-1.8235507e-05	-2.28929782e-05	-2.93505225e-05	-3.77388621e-05	-4.75621142e-05	-6.35505721e-05	-8.50077165e-05	-0.000115506948	-0.000159469888	-0.00022332233	-0.000315658442	-0.000445581941	-0.000616088561	-0.000809592985	-0.000974219902	-0.00104137786	-0.000983193831	-0.000840189409	-0.000677258496	-0.000535706909	-0.000427302096	-0.000348186985	-0.000289929672	-0.000244392372	-0.000205423251	-0.000169458218	-0.000135500708	-0.000104355763	-7.73817284e-05	-5.54600012e-05	-3.86362129e-05	-2.63091057e-05	-1.75921184e-05	-1.15945797e-05	-7.56174595e-06	-4.90961157e-06	-3.20119348e-06	-2.0777848e-06	-1.06305557e-06	-6.92632026e-07	-2.62861351e-06	-1.9596429e-06	-1.81069447e-06	-1.93312527e-06	-2.14194852e-06	-2.38959195e-06	-2.6575034e-06	-2.93480761e-06	-3.21300507e-06	-3.48459293e-06	-3.74430785e-06	-3.99551268e-06	-4.26409365e-06	-4.6031171e-06	-5.04098288e-06	-5.50825156e-06	-5.89805435e-06	-6.18510302e-06	-6.40983629e-06	-6.60945952e-06	-6.79913301e-06	-6.98124935e-06	-7.1539722e-06	-7.31485344e-06	-7.46191452e-06	-7.59384468e-06	-7.70995746e-06	-7.81010212e-06	-7.89457819e-06	-7.96406028e-06	-8.01953169e-06	-8.06222521e-06	-8.09356878e-06	-8.11513352e-06	-8.12858098e-06	-8.1356074e-06	-8.13788428e-06	-8.13699661e-06	-8.13438111e-06	-8.131268e-06	-8.12862953e-06	-8.12713835e-06
-9.32835638e-06	-9.32751261e-06	-9.32548947e-06	-9.32163159e-06	-9.3149944e-06	-9.30438803e-06	-9.28843166e-06	-9.26561568e-06	-9.23436793e-06	-9.19312109e-06	-9.14037858e-06	-9.07477878e-06	-8.99515954e-06	-8.90062843e-06	-8.79064546e-06	-8.66512489e-06	-8.52455822e-06	-8.3701429e-06	-8.20384422e-06	-8.02813285e-06	-7.84462288e-06	-7.64972893e-06	-7.42480357e-06	-7.1254329e-06	-6.70071283e-06	-6.17025175e-06	-5.65797113e-06	-5.27093307e-06	-5.0013058e-06	-4.77603755e-06	-4.5308042e-06	-4.24855321e-06	-3.94489793e-06	-3.6359631e-06	-3.33131094e-06	-3.03812052e-06	-2.76416318e-06	-2.51964403e-06	-2.32027453e-06	-2.19745814e-06	-2.24465503e-06	-2.70225651e-06	-2.04570721e-06	-2.03759254e-06	-3.2048572e-06	-4.62424162e-06	-6.75885992e-06	-1.0020598e-05	-1.49187442e-05	-2.21294864e-05	-3.25111629e-05	-4.70386703e-05	-6.65939424e-05	-9.15726764e-05	-0.000121412826	-0.000154414567	-0.00018833337	-0.000221776016	-0.000255630921	-0.00029363729	-0.000342026327	-0.000408773189	-0.000502436306	-0.000629079721	-0.000784420805	-0.000940835813	-0.00104229016	-0.00103313961	-0.000909493858	-0.000725118174	-0.000541475619	-0.000391085876	-0.000279598622	-0.000200634233	-0.000145555922	-0.000107098174	-7.99870415e-05	-6.05826212e-05	-4.43543145e-05	-3.85170619e-05	-2.87499174e-05	-2.27247628e-05	-1.8235507e-05	-1.47901309e-05	-1.21715308e-05	-1.03748039e-05	-1.01598505e-05	-9.9061904e-06	-3.86308831e-06	-3.9997006e-06	-3.62731889e-06	-3.10896658e-06	-2.68085589e-06	-3.65163424e-06	-2.34366249e-06	-2.26072432e-06	-1.55434455e-06	-1.34525336e-06	-1.22908837e-06	-1.17431964e-06	-1.17431964e-06	-1.22908837e-06	-1.34525336e-06	-1.55434455e-06	-2.26072432e-06	-2.34366249e-06	-3.65163424e-06	-2.68085589e-06	-3.10896658e-06	-3.62731889e-06	-3.9997006e-06	-3.86308831e-06	-9.9061904e-06	-1.01598505e-05	-1.03748039e-05	-1.21715308e-05	-1.47901309e-05	-1.8235507e-05	-2.27247628e-05	-2.87499174e-05	-3.85170619e-05	-4.43543145e-05	-6.05826212e-05	-7.99870415e-05	-0.000107098174	-0.000145555922	-0.000200634233	-0.000279598622	-0.000391085876	-0.000541475619	-0.000725118174	-0.000909493858	-0.00103313961	-0.00104229016	-0.000940835813	-0.000784420805	-0.000629079721	-0.000502436307	-0.000408773189	-0.000342026327	-0.00029363729	-0.000255630921	-0.000221776016	-0.00018833337	-0.000154414567	-0.000121412826	-9.15726764e-05	-6.65939424e-05	-4.70386703e-05	-3.25111629e-05	-2.21294864e-05	-1.49187442e-05	-1.0020598e-05	-6.75885992e-06	-4.62424162e-06	-3.2048572e-06	-2.03759254e-06	-2.04570721e-06	-2.70225651e-06	-2.24465503e-06	-2.19745813e-06	-2.32027453e-06	-2.51964403e-06	-2.76416318e-06	-3.03812052e-06	-3.33131094e-06	-3.6359631e-06	-3.94489793e-06	-4.24855321e-06	-4.5308042e-06	-4.77603755e-06	-5.0013058e-06	-5.27093307e-06	-5.65797113e-06	-6.17025175e-06	-6.70071283e-06	-7.1254329e-06	-7.42480357e-06	-7.64972893e-06	-7.84462288e-06	-8.02813285e-06	-8.20384422e-06	-8.3701429e-06	-8.52455822e-06	-8.66512489e-06	-8.79064546e-06	-8.90062843e-06	-8.99515954e-06	-9.07477878e-06	-9.14037858e-06	-9.19312109e-06	-9.23436793e-06	-9.26561568e-06	-9.28843166e-06	-9.30438803e-06	-9.3149944e-06	-9.32163159e-06	-9.32548947e-06	-9.32751261e-06	-9.32835638e-06
-1.06477966e-05	-1.06445543e-05	-1.06377396e-05	-1.06267096e-05	-1.06105417e-05	-1.0588081e-05	-1.05580012e-05	-1.05188731e-05	-1.04692413e-05	-1.04077034e-05	-1.0332992e-05	-1.02440597e-05	-1.01401718e-05	-1.00210138e-05	-9.88681821e-06	-9.73849074e-06	-9.57764873e-06	-9.40627194e-06	-9.22514848e-06	-9.02934857e-06	-8.79890094e-06	-8.49036857e-06	-8.05677e-06	-7.51561944e-06	-6.9781062e-06	-6.54403143e-06	-6.20898228e-06	-5.91397116e-06	-5.61953609e-06	-5.32181385e-06	-5.03058533e-06	-4.73489852e-06	-4.41449051e-06	-4.07808869e-06	-3.74763148e-06	-3.43716886e-06	-3.15620051e-06	-2.91564221e-06	-2.73138622e-06	-2.63006697e-06	-2.67030019e-06	-3.01023087e-06	-3.11700982e-06	-3.09549559e-06	-4.41608343e-06	-6.17958703e-06	-8.80077897e-06	-1.27558049e-05	-1.8639012e-05	-2.72325189e-05	-3.95090481e-05	-5.65245475e-05	-7.91177033e-05	-0.000107377624	-0.000140057241	-0.000174463936	-0.00020741779	-0.000237106806	-0.000264633667	-0.000294212572	-0.00033230713	-0.000386693225	-0.000465704391	-0.000576534703	-0.000720164922	-0.000880887617	-0.00101593136	-0.00106598641	-0.000998649006	-0.00084106673	-0.000654008876	-0.000484818784	-0.000351813577	-0.000254355358	-0.000185081278	-0.000136232725	-0.000101644941	-7.6895739e-05	-5.88943075e-05	-4.29663853e-05	-3.85532612e-05	-2.87499174e-05	-2.28929782e-05	-1.84897519e-05	-1.50890968e-05	-1.25169187e-05	-1.09372347e-05	-1.03711662e-05	-6.14535316e-06	-5.27431782e-06	-4.64732259e-06	-3.95453981e-06	-3.34571267e-06	-2.79598194e-06	-6.3085985e-07	-2.70127404e-06	-3.27498726e-06	-8.02876208e-06	-2.89471248e-06	-2.28915977e-06	-2.28915977e-06	-2.89471248e-06	-8.02876208e-06	-3.27498726e-06	-2.70127404e-06	-6.30859851e-07	-2.79598194e-06	-3.34571267e-06	-3.95453981e-06	-4.64732259e-06	-5.27431782e-06	-6.14535316e-06	-1.03711662e-05	-1.09372347e-05	-1.25169187e-05	-1.50890968e-05	-1.84897519e-05	-2.28929782e-05	-2.87499174e-05	-3.85532612e-05	-4.29663853e-05	-5.88943075e-05	-7.6895739e-05	-0.000101644941	-0.000136232725	-0.000185081278	-0.000254355358	-0.000351813577	-0.000484818784	-0.000654008876	-0.00084106673	-0.000998649006	-0.00106598641	-0.00101593136	-0.000880887617	-0.000720164922	-0.000576534703	-0.000465704391	-0.000386693225	-0.00033230713	-0.000294212572	-0.000264633667	-0.000237106806	-0.00020741779	-0.000174463936	-0.000140057241	-0.000107377624	-7.91177033e-05	-5.65245475e-05	-3.95090481e-05	-2.72325189e-05	-1.8639012e-05	-1.27558049e-05	-8.80077897e-06	-6.17958703e-06	-4.41608343e-06	-3.09549559e-06	-3.11700982e-06	-3.01023087e-06	-2.67030019e-06	-2.63006697e-06	-2.73138622e-06	-2.91564221e-06	-3.15620051e-06	-3.43716886e-06	-3.74763148e-06	-4.07808869e-06	-4.41449051e-06	-4.73489852e-06	-5.03058533e-06	-5.32181385e-06	-5.61953609e-06	-5.91397116e-06	-6.20898228e-06	-6.54403143e-06	-6.9781062e-06	-7.51561944e-06	-8.05677e-06	-8.49036857e-06	-8.79890094e-06	-9.02934857e-06	-9.22514848e-06	-9.40627194e-06	-9.57764873e-06	-9.73849074e-06	-9.88681821e-06	-1.00210138e-05	-1.01401718e-05	-1.02440597e-05	-1.0332992e-05	-1.04077034e-05	-1.04692413e-05	-1.05188731e-05	-1.05580012e-05	-1.0588081e-05	-1.06105417e-05	-1.06267096e-05	-1.06377396e-05	-1.06445543e-05	-1.06477966e-05
-1.20848003e-05	-1.2079207e-05	-1.20676937e-05	-1.20496259e-05	-1.20240998e-05	-1.19899971e-05	-1.19460559e-05	-1.1890955e-05	-1.18234096e-05	-1.17422767e-05	-1.16466698e-05	-1.15360822e-05	-1.14105132e-05	-1.12705668e-05	-1.11174103e-05	-1.0952254e-05	-1.07745039e-05	-1.05770283e-05	-1.03377268e-05	-1.00145948e-05	-9.56813141e-06	-9.01988672e-06	-8.47087626e-06	-8.01232512e-06	-7.64688772e-06	-7.32396312e-06	-7.00144859e-06	-6.6617985e-06	-6.30274434e-06	-5.92893459e-06	-5.55136477e-06	-5.18976192e-06	-4.8550186e-06	-4.52497876e-06	-4.18532132e-06	-3.85780372e-06	-3.56648377e-06	-3.32782513e-06	-3.15986688e-06	-3.08954769e-06	-3.16436064e-06	-3.490343e-06	-3.99707902e-06	-4.25420706e-06	-5.71733276e-06	-7.87831024e-06	-1.10563984e-05	-1.58018744e-05	-2.2808511e-05	-3.29802153e-05	-4.74156839e-05	-6.72447239e-05	-9.32097615e-05	-0.000124963926	-0.000160374719	-0.000195581626	-0.000226484169	-0.00025112676	-0.00027121804	-0.000291733306	-0.00031945689	-0.000361880276	-0.000426796086	-0.000521632543	-0.000650576341	-0.000807126403	-0.000962949335	-0.00106546256	-0.00106419485	-0.000953754171	-0.000779711466	-0.000598386524	-0.000443539414	-0.000324405374	-0.000237326186	-0.000174979903	-0.000130498336	-9.85778321e-05	-7.54225583e-05	-5.83432723e-05	-4.29663853e-05	-3.85170619e-05	-2.93505225e-05	-2.34157289e-05	-1.90210462e-05	-1.56214082e-05	-1.31172401e-05	-1.1611241e-05	-8.49926864e-06	-6.90398818e-06	-5.97134033e-06	-5.07032444e-06	-4.30206264e-06	-3.6643363e-06	-3.12354785e-06	-2.52824652e-06	7.15698812e-07	3.55738528e-06	-6.65218548e-07	-8.66202421e-07	-8.6620242e-07	-6.65218548e-07	3.55738528e-06	7.15698812e-07	-2.52824652e-06	-3.12354785e-06	-3.6643363e-06	-4.30206264e-06	-5.07032444e-06	-5.97134033e-06	-6.90398818e-06	-8.49926864e-06	-1.1611241e-05	-1.31172401e-05	-1.56214082e-05	-1.90210462e-05	-2.34157289e-05	-2.93505225e-05	-3.85170619e-05	-4.29663853e-05	-5.83432723e-05	-7.54225583e-05	-9.85778321e-05	-0.000130498336	-0.000174979903	-0.000237326186	-0.000324405373	-0.000443539414	-0.000598386524	-0.000779711466	-0.000953754171	-0.00106419485	-0.00106546256	-0.000962949335	-0.000807126403	-0.000650576341	-0.000521632543	-0.000426796086	-0.000361880276	-0.00031945689	-0.000291733306	-0.00027121804	-0.00025112676	-0.000226484169	-0.000195581626	-0.000160374719	-0.000124963926	-9.32097615e-05	-6.72447238e-05	-4.74156839e-05	-3.29802153e-05	-2.2808511e-05	-1.58018744e-05	-1.10563984e-05	-7.87831023e-06	-5.71733276e-06	-4.25420706e-06	-3.99707902e-06	-3.490343e-06	-3.16436064e-06	-3.08954769e-06	-3.15986688e-06	-3.32782513e-06	-3.56648377e-06	-3.85780372e-06	-4.18532132e-06	-4.52497876e-06	-4.8550186e-06	-5.18976192e-06	-5.55136477e-06	-5.92893459e-06	-6.30274434e-06	-6.6617985e-06	-7.00144859e-06	-7.32396312e-06	-7.64688772e-06	-8.01232512e-06	-8.47087626e-06	-9.01988672e-06	-9.56813141e-06	-1.00145948e-05	-1.03377268e-05	-1.05770283e-05	-1.07745039e-05	-1.0952254e-05	-1.11174103e-05	-1.12705668e-05	-1.14105132e-05	-1.15360822e-05	-1.16466698e-05	-1.17422767e-05	-1.18234096e-05	-1.1890955e-05	-1.19460559e-05	-1.19899971e-05	-1.20240998e-05	-1.20496259e-05	-1.20676937e-05	-1.2079207e-05	-1.20848003e-05
-1.36322295e-05	-1.36244993e-05	-1.36087159e-05	-1.35842573e-05	-1.35502488e-05	-1.35056333e-05	-1.34492618e-05	-1.33800057e-05	-1.32968877e-05	-1.31992242e-05	-1.30867628e-05	-1.29597574e-05	-1.28188289e-05	-1.266422e-05	-1.24936092e-05	-1.22973014e-05	-1.20512957e-05	-1.17167149e-05	-1.12643421e-05	-1.07213219e-05	-1.01758889e-05	-9.70347351e-06	-9.30841973e-06	-8.9506123e-06	-8.59369067e-06	-8.22075181e-06	-7.82864524e-06	-7.42023652e-06	-7.00009895e-06	-6.57281943e-06	-6.1428136e-06	-5.71616749e-06	-5.30674255e-06	-4.93771812e-06	-4.60978238e-06	-4.29407901e-06	-3.99809057e-06	-3.75826946e-06	-3.60480035e-06	-3.56892825e-06	-3.69737695e-06	-4.07478952e-06	-4.78983198e-06	-5.48670152e-06	-7.11498617e-06	-9.73043441e-06	-1.35480423e-05	-1.91983013e-05	-2.74902245e-05	-3.9467689e-05	-5.636786e-05	-7.93820667e-05	-0.000109085366	-0.000144531395	-0.000182468586	-0.00021770575	-0.000245324542	-0.000263613982	-0.000275323093	-0.000286422855	-0.000304024279	-0.000335208268	-0.000386965882	-0.000466285839	-0.000578866302	-0.000724438966	-0.000887508149	-0.00102869474	-0.00109346488	-0.00104795135	-0.000909333739	-0.000730004063	-0.00055746732	-0.000414984825	-0.000306410604	-0.000226811606	-0.000169294152	-0.000127767705	-9.75884298e-05	-7.54225583e-05	-5.88943075e-05	-4.43543145e-05	-3.77388621e-05	-3.1349067e-05	-2.43650531e-05	-1.988574e-05	-1.64579579e-05	-1.39968368e-05	-1.11485805e-05	-9.02990715e-06	-7.72224133e-06	-6.55476323e-06	-5.57752467e-06	-4.77705617e-06	-4.12776999e-06	-3.60217563e-06	-3.1654909e-06	-2.76514734e-06	-2.35075878e-06	-2.00971451e-06	-2.00971451e-06	-2.35075878e-06	-2.76514734e-06	-3.1654909e-06	-3.60217563e-06	-4.12776999e-06	-4.77705617e-06	-5.57752467e-06	-6.55476323e-06	-7.72224133e-06	-9.02990715e-06	-1.11485805e-05	-1.39968368e-05	-1.64579579e-05	-1.988574e-05	-2.43650531e-05	-3.1349067e-05	-3.77388621e-05	-4.43543145e-05	-5.88943075e-05	-7.54225583e-05	-9.75884298e-05	-0.000127767705	-0.000169294152	-0.000226811606	-0.000306410604	-0.000414984825	-0.00055746732	-0.000730004063	-0.000909333739	-0.00104795135	-0.00109346488	-0.00102869474	-0.000887508149	-0.000724438966	-0.000578866302	-0.000466285839	-0.000386965882	-0.000335208268	-0.000304024279	-0.000286422855	-0.000275323093	-0.000263613982	-0.000245324542	-0.00021770575	-0.000182468586	-0.000144531395	-0.000109085366	-7.93820667e-05	-5.636786e-05	-3.9467689e-05	-2.74902245e-05	-1.91983013e-05	-1.35480423e-05	-9.73043441e-06	-7.11498617e-06	-5.48670152e-06	-4.78983198e-06	-4.07478952e-06	-3.69737695e-06	-3.56892825e-06	-3.60480035e-06	-3.75826946e-06	-3.99809057e-06	-4.29407901e-06	-4.60978238e-06	-4.93771812e-06	-5.30674255e-06	-5.71616749e-06	-6.1428136e-06	-6.57281943e-06	-7.00009895e-06	-7.42023652e-06	-7.82864524e-06	-8.22075181e-06	-8.59369067e-06	-8.9506123e-06	-9.30841973e-06	-9.70347351e-06	-1.01758889e-05	-1.07213219e-05	-1.12643421e-05	-1.17167149e-05	-1.20512957e-05	-1.22973014e-05	-1.24936092e-05	-1.266422e-05	-1.28188289e-05	-1.29597574e-05	-1.30867628e-05	-1.31992242e-05	-1.32968877e-05	-1.33800057e-05	-1.34492618e-05	-1.35056333e-05	-1.35502488e-05	-1.35842573e-05	-1.36087159e-05	-1.36244993e-05	-1.36322295e-05
-1.52722905e-05	-1.52628917e-05	-1.52437874e-05	-1.52143967e-05	-1.51739278e-05	-1.51214726e-05	-1.50561304e-05	-1.49771496e-05	-1.48840602e-05	-1.47767177e-05	-1.46550632e-05	-1.45181663e-05	-1.43618015e-05	-1.4173942e-05	-1.39300488e-05	-1.35968497e-05	-1.31564917e-05	-1.26391329e-05	-1.21163568e-05	-1.1644668e-05	-1.12279292e-05	-1.08368992e-05	-1.04430854e-05	-1.00317507e-05	-9.59932314e-06	-9.14795887e-06	-8.68198731e-06	-8.2062557e-06	-7.72552156e-06	-7.24430353e-06	-6.76690352e-06	-6.29754331e-06	-5.84106568e-06	-5.40647492e-06	-5.01593694e-06	-4.69584802e-06	-4.43167074e-06	-4.20868376e-06	-4.06976394e-06	-4.0684009e-06	-4.2594914e-06	-4.72425293e-06	-5.58834017e-06	-6.74190453e-06	-8.62182526e-06	-1.17469004e-05	-1.63002876e-05	-2.29906124e-05	-3.27591284e-05	-4.68101596e-05	-6.65326753e-05	-9.31605728e-05	-0.000127007734	-0.000166323914	-0.000206471204	-0.000240794186	-0.000263771082	-0.000274434246	-0.000277014351	-0.000278627419	-0.000286629385	-0.000307537076	-0.000347345459	-0.000412154447	-0.000507930243	-0.000637962238	-0.000796386633	-0.000958628759	-0.00107820814	-0.00110593747	-0.00102641052	-0.000871578918	-0.000693181547	-0.000529689843	-0.000397081908	-0.000296218017	-0.000221794021	-0.000167459219	-0.000127767705	-9.85778321e-05	-7.6895739e-05	-6.05826212e-05	-4.75621142e-05	-3.65769296e-05	-3.39816409e-05	-2.61307499e-05	-2.12054521e-05	-1.76930424e-05	-1.45074695e-05	-1.18691776e-05	-1.00872146e-05	-8.56875261e-06	-7.31347006e-06	-6.29200498e-06	-5.47039457e-06	-4.81963044e-06	-4.31624389e-06	-3.9425896e-06	-3.68953237e-06	-3.55923436e-06	-3.55923436e-06	-3.68953237e-06	-3.9425896e-06	-4.31624389e-06	-4.81963044e-06	-5.47039457e-06	-6.29200498e-06	-7.31347006e-06	-8.56875261e-06	-1.00872146e-05	-1.18691776e-05	-1.45074695e-05	-1.76930424e-05	-2.12054521e-05	-2.61307499e-05	-3.39816409e-05	-3.65769296e-05	-4.75621142e-05	-6.05826212e-05	-7.6895739e-05	-9.85778321e-05	-0.000127767705	-0.000167459219	-0.000221794021	-0.000296218017	-0.000397081908	-0.000529689843	-0.000693181547	-0.000871578918	-0.00102641052	-0.00110593747	-0.00107820814	-0.000958628759	-0.000796386633	-0.000637962238	-0.000507930243	-0.000412154447	-0.000347345459	-0.000307537076	-0.000286629385	-0.000278627419	-0.000277014351	-0.000274434246	-0.000263771082	-0.000240794186	-0.000206471204	-0.000166323914	-0.000127007734	-9.31605728e-05	-6.65326753e-05	-4.68101596e-05	-3.27591284e-05	-2.29906124e-05	-1.63002876e-05	-1.17469004e-05	-8.62182526e-06	-6.74190453e-06	-5.58834017e-06	-4.72425293e-06	-4.2594914e-06	-4.0684009e-06	-4.06976394e-06	-4.20868376e-06	-4.43167074e-06	-4.69584802e-06	-5.01593694e-06	-5.40647492e-06	-5.84106568e-06	-6.29754331e-06	-6.76690352e-06	-7.24430353e-06	-7.72552156e-06	-8.2062557e-06	-8.68198731e-06	-9.14795887e-06	-9.59932314e-06	-1.00317507e-05	-1.04430854e-05	-1.08368992e-05	-1.12279292e-05	-1.1644668e-05	-1.21163568e-05	-1.26391329e-05	-1.31564917e-05	-1.35968497e-05	-1.39300488e-05	-1.4173942e-05	-1.43618015e-05	-1.45181663e-05	-1.46550632e-05	-1.47767177e-05	-1.48840602e-05	-1.49771496e-05	-1.50561304e-05	-1.51214726e-05	-1.51739278e-05	-1.52143967e-05	-1.52437874e-05	-1.52628917e-05	-1.52722905e-05
-1.69718312e-05	-1.69617479e-05	-1.69413433e-05	-1.69101857e-05	-1.68677361e-05	-1.68134571e-05	-1.67469076e-05	-1.6667717e-05	-1.65752136e-05	-1.64672775e-05	-1.63378706e-05	-1.61733384e-05	-1.5950338e-05	-1.5642632e-05	-1.52414271e-05	-1.47742506e-05	-1.42934128e-05	-1.3837895e-05	-1.34117468e-05	-1.29964011e-05	-1.25718325e-05	-1.21263234e-05	-1.16562339e-05	-1.1162862e-05	-1.06498757e-05	-1.01218614e-05	-9.58364916e-06	-9.04005609e-06	-8.4958384e-06	-7.95574668e-06	-7.42463834e-06	-6.90762429e-06	-6.41024635e-06	-5.93881284e-06	-5.50191796e-06	-5.11744149e-06	-4.82294837e-06	-4.64101973e-06	-4.55221768e-06	-4.59348599e-06	-4.85200489e-06	-5.42421101e-06	-6.44590454e-06	-8.00083438e-06	-1.02599468e-05	-1.39438477e-05	-1.93428806e-05	-2.72327401e-05	-3.8705315e-05	-5.51481352e-05	-7.81158319e-05	-0.000108857291	-0.000147302889	-0.000190645165	-0.000232559733	-0.000264843139	-0.000281718245	-0.000283556803	-0.000276478613	-0.000268785032	-0.000267914716	-0.000279656462	-0.000308882486	-0.000360552347	-0.000440098022	-0.000552308367	-0.000697406694	-0.000863424475	-0.00101823163	-0.00111318747	-0.00110896397	-0.0010059712	-0.000843515189	-0.000669086811	-0.000513641372	-0.000388466777	-0.000292918776	-0.000221794021	-0.000169294152	-0.000130498336	-0.000101644941	-7.99870415e-05	-6.35505721e-05	-5.08617096e-05	-3.92113439e-05	-3.26256008e-05	-3.00485064e-05	-2.3678113e-05	-1.91498465e-05	-1.57768758e-05	-1.33603093e-05	-1.13632386e-05	-9.72887893e-06	-8.40574661e-06	-7.34609294e-06	-6.51168891e-06	-5.87323649e-06	-5.40929428e-06	-5.10575828e-06	-4.9552546e-06	-4.9552546e-06	-5.10575828e-06	-5.40929428e-06	-5.87323649e-06	-6.51168891e-06	-7.34609294e-06	-8.40574661e-06	-9.72887893e-06	-1.13632386e-05	-1.33603093e-05	-1.57768758e-05	-1.91498465e-05	-2.3678113e-05	-3.00485064e-05	-3.26256008e-05	-3.92113439e-05	-5.08617096e-05	-6.35505721e-05	-7.99870415e-05	-0.000101644941	-0.000130498336	-0.000169294152	-0.000221794021	-0.000292918776	-0.000388466777	-0.000513641372	-0.000669086811	-0.000843515189	-0.0010059712	-0.00110896397	-0.00111318747	-0.00101823163	-0.000863424475	-0.000697406694	-0.000552308367	-0.000440098022	-0.000360552347	-0.000308882486	-0.000279656462	-0.000267914716	-0.000268785032	-0.000276478613	-0.000283556803	-0.000281718245	-0.000264843139	-0.000232559733	-0.000190645165	-0.000147302889	-0.000108857291	-7.81158319e-05	-5.51481352e-05	-3.8705315e-05	-2.72327401e-05	-1.93428806e-05	-1.39438477e-05	-1.02599468e-05	-8.00083438e-06	-6.44590454e-06	-5.42421101e-06	-4.85200489e-06	-4.59348599e-06	-4.55221768e-06	-4.64101973e-06	-4.82294837e-06	-5.11744149e-06	-5.50191796e-06	-5.93881284e-06	-6.41024635e-06	-6.90762429e-06	-7.42463834e-06	-7.95574668e-06	-8.4958384e-06	-9.04005609e-06	-9.58364916e-06	-1.01218614e-05	-1.06498757e-05	-1.1162862e-05	-1.16562339e-05	-1.21263234e-05	-1.25718325e-05	-1.29964011e-05	-1.34117468e-05	-1.3837895e-05	-1.42934128e-05	-1.47742506e-05	-1.52414271e-05	-1.5642632e-05	-1.5950338e-05	-1.61733384e-05	-1.63378706e-05	-1.64672775e-05	-1.65752136e-05	-1.6667717e-05	-1.67469076e-05	-1.68134571e-05	-1.68677361e-05	-1.69101857e-05	-1.69413433e-05	-1.69617479e-05	-1.69718312e-05
-1.8694237e-05	-1.86862229e-05	-1.86701732e-05	-1.86460631e-05	-1.8613848e-05	-1.85732816e-05	-1.85233179e-05	-1.84607398e-05	-1.83778058e-05	-1.82597132e-05	-1.80849265e-05	-1.78329056e-05	-1.74987695e-05	-1.71025132e-05	-1.66787724e-05	-1.62540664e-05	-1.58342924e-05	-1.54103019e-05	-1.49696025e-05	-1.45033777e-05	-1.40078828e-05	-1.34832979e-05	-1.29322384e-05	-1.23586579e-05	-1.17671814e-05	-1.11627384e-05	-1.05503791e-05	-9.93520668e-06	-9.32238714e-06	-8.71722555e-06	-8.12530541e-06	-7.55269673e-06	-7.00624104e-06	-6.4939221e-06	-6.02535651e-06	-5.61274045e-06	-5.27468983e-06	-5.05014874e-06	-4.99799958e-06	-5.13234448e-06	-5.48250774e-06	-6.17701527e-06	-7.38244629e-06	-9.28850844e-06	-1.20487141e-05	-1.63489553e-05	-2.27161855e-05	-3.19918587e-05	-4.5439145e-05	-6.46546039e-05	-9.13725808e-05	-0.000126818026	-0.000170379439	-0.000217879947	-0.000260977463	-0.000289910139	-0.000299145227	-0.000291064292	-0.000274010518	-0.000257391542	-0.000248503367	-0.000252248639	-0.000272312411	-0.000312417814	-0.000377028307	-0.000471064845	-0.000597839008	-0.000754055521	-0.000922059483	-0.00106491098	-0.00113618514	-0.00110758972	-0.00099059199	-0.000826405168	-0.000657216391	-0.000508398164	-0.000388466777	-0.000296218017	-0.000226811606	-0.000174979903	-0.000136232725	-0.000107098174	-8.50077165e-05	-6.80959082e-05	-5.50083541e-05	-4.46944424e-05	-3.51869119e-05	-2.88721947e-05	-2.61665189e-05	-2.32880493e-05	-1.85887552e-05	-1.54647758e-05	-1.3219103e-05	-1.14515939e-05	-1.00512939e-05	-8.95588777e-06	-8.12268039e-06	-7.52135237e-06	-7.13106538e-06	-6.93894199e-06	-6.93894199e-06	-7.13106538e-06	-7.52135237e-06	-8.12268039e-06	-8.95588777e-06	-1.00512939e-05	-1.14515939e-05	-1.3219103e-05	-1.54647758e-05	-1.85887552e-05	-2.32880493e-05	-2.61665189e-05	-2.88721947e-05	-3.51869119e-05	-4.46944424e-05	-5.50083541e-05	-6.80959082e-05	-8.50077165e-05	-0.000107098174	-0.000136232725	-0.000174979903	-0.000226811606	-0.000296218017	-0.000388466777	-0.000508398164	-0.000657216391	-0.000826405168	-0.00099059199	-0.00110758972	-0.00113618514	-0.00106491098	-0.000922059483	-0.000754055521	-0.000597839008	-0.000471064845	-0.000377028307	-0.000312417814	-0.000272312411	-0.000252248639	-0.000248503367	-0.000257391542	-0.000274010518	-0.000291064292	-0.000299145227	-0.000289910139	-0.000260977463	-0.000217879947	-0.000170379439	-0.000126818026	-9.13725808e-05	-6.46546039e-05	-4.5439145e-05	-3.19918587e-05	-2.27161855e-05	-1.63489553e-05	-1.20487141e-05	-9.28850844e-06	-7.38244629e-06	-6.17701527e-06	-5.48250774e-06	-5.13234448e-06	-4.99799958e-06	-5.05014874e-06	-5.27468983e-06	-5.61274045e-06	-6.02535651e-06	-6.4939221e-06	-7.00624104e-06	-7.55269673e-06	-8.12530541e-06	-8.71722555e-06	-9.32238714e-06	-9.93520668e-06	-1.05503791e-05	-1.11627384e-05	-1.17671814e-05	-1.23586579e-05	-1.29322384e-05	-1.34832979e-05	-1.40078828e-05	-1.45033777e-05	-1.49696025e-05	-1.54103019e-05	-1.58342924e-05	-1.62540664e-05	-1.66787724e-05	-1.71025132e-05	-1.74987695e-05	-1.78329056e-05	-1.80849265e-05	-1.82597132e-05	-1.83778058e-05	-1.84607398e-05	-1.85233179e-05	-1.85732816e-05	-1.8613848e-05	-1.86460631e-05	-1.86701732e-05	-1.86862229e-05	-1.8694237e-05
-2.04980922e-05	-2.04995603e-05	-2.05023085e-05	-2.05055693e-05	-2.05070934e-05	-2.05016241e-05	-2.04790061e-05	-2.04231174e-05	-2.03139254e-05	-2.01344274e-05	-1.98800461e-05	-1.95628363e-05	-1.92047569e-05	-1.88247544e-05	-1.84305846e-05	-1.80198182e-05	-1.75855381e-05	-1.71211643e-05	-1.66226074e-05	-1.60885409e-05	-1.55199192e-05	-1.49193768e-05	-1.42907233e-05	-1.36385625e-05	-1.29680163e-05	-1.22845305e-05	-1.15937502e-05	-1.09014599e-05	-1.02135889e-05	-9.5362855e-06	-8.87607026e-06	-8.24008265e-06	-7.6364449e-06	-7.07477582e-06	-6.56689954e-06	-6.12780877e-06	-5.77702701e-06	-5.54136139e-06	-5.46519813e-06	-5.63242616e-06	-6.12416795e-06	-6.99162603e-06	-8.41253327e-06	-1.06598867e-05	-1.39970595e-05	-1.90081853e-05	-2.64781714e-05	-3.73560369e-05	-5.30994986e-05	-7.55454234e-05	-0.000106622552	-0.000147478318	-0.000196755159	-0.000248523095	-0.000292062405	-0.000316142037	-0.000316138144	-0.000297157076	-0.000269994178	-0.000244968835	-0.000228968629	-0.000225870408	-0.000238159157	-0.000268334731	-0.000319726787	-0.000396620275	-0.00050332523	-0.000641357362	-0.000803918912	-0.000969030522	-0.00109812874	-0.00114980388	-0.00110538998	-0.000982439027	-0.000820672854	-0.000657216391	-0.000513641372	-0.000397081908	-0.000306410604	-0.000237326186	-0.000185081278	-0.000145555922	-0.000115506948	-9.24947598e-05	-7.47217957e-05	-6.0873189e-05	-4.99859279e-05	-4.13415668e-05	-3.41906557e-05	-2.71297373e-05	-2.31409314e-05	-2.0838073e-05	-1.87684164e-05	-1.69808548e-05	-1.5423038e-05	-1.3642554e-05	-1.2157849e-05	-1.1179572e-05	-1.05861778e-05	-1.03040125e-05	-1.03040125e-05	-1.05861778e-05	-1.1179572e-05	-1.2157849e-05	-1.3642554e-05	-1.5423038e-05	-1.69808548e-05	-1.87684164e-05	-2.0838073e-05	-2.31409314e-05	-2.71297373e-05	-3.41906557e-05	-4.13415668e-05	-4.99859279e-05	-6.0873189e-05	-7.47217957e-05	-9.24947598e-05	-0.000115506948	-0.000145555922	-0.000185081278	-0.000237326186	-0.000306410604	-0.000397081908	-0.000513641372	-0.000657216391	-0.000820672854	-0.000982439027	-0.00110538998	-0.00114980388	-0.00109812874	-0.000969030522	-0.000803918912	-0.000641357362	-0.00050332523	-0.000396620275	-0.000319726787	-0.000268334731	-0.000238159157	-0.000225870408	-0.000228968629	-0.000244968835	-0.000269994178	-0.000297157076	-0.000316138144	-0.000316142037	-0.000292062405	-0.000248523095	-0.000196755159	-0.000147478318	-0.000106622552	-7.55454234e-05	-5.30994986e-05	-3.73560369e-05	-2.64781714e-05	-1.90081853e-05	-1.39970595e-05	-1.06598867e-05	-8.41253327e-06	-6.99162603e-06	-6.12416795e-06	-5.63242616e-06	-5.46519813e-06	-5.54136139e-06	-5.77702701e-06	-6.12780877e-06	-6.56689954e-06	-7.07477582e-06	-7.6364449e-06	-8.24008265e-06	-8.87607026e-06	-9.5362855e-06	-1.02135889e-05	-1.09014599e-05	-1.15937502e-05	-1.22845305e-05	-1.29680163e-05	-1.36385625e-05	-1.42907233e-05	-1.49193768e-05	-1.55199192e-05	-1.60885409e-05	-1.66226074e-05	-1.71211643e-05	-1.75855381e-05	-1.80198182e-05	-1.84305846e-05	-1.88247544e-05	-1.92047569e-05	-1.95628363e-05	-1.98800461e-05	-2.01344274e-05	-2.03139254e-05	-2.04231174e-05	-2.04790061e-05	-2.05016241e-05	-2.05070934e-05	-2.05055693e-05	-2.05023085e-05	-2.04995603e-05	-2.04980922e-05
-2.26278253e-05	-2.26393213e-05	-2.2658781e-05	-2.26786459e-05	-2.26868426e-05	-2.26673072e-05	-2.26026626e-05	-2.24792211e-05	-2.22922532e-05	-2.2047767e-05	-2.17586547e-05	-2.14375773e-05	-2.10915559e-05	-2.07210023e-05	-2.03220246e-05	-1.98893902e-05	-1.94185643e-05	-1.89066202e-05	-1.83524326e-05	-1.77565613e-05	-1.71210477e-05	-1.64491998e-05	-1.57453755e-05	-1.50147668e-05	-1.42631931e-05	-1.34969194e-05	-1.27225163e-05	-1.19467778e-05	-1.1176707e-05	-1.04195832e-05	-9.68312378e-06	-8.97576179e-06	-8.30707001e-06	-7.68837898e-06	-7.13366156e-06	-6.66078995e-06	-6.29331479e-06	-6.06297257e-06	-6.01340899e-06	-6.20831416e-06	-6.75745248e-06	-7.82483707e-06	-9.54705887e-06	-1.21765695e-05	-1.61310964e-05	-2.19879355e-05	-3.07108261e-05	-4.34434402e-05	-6.18653011e-05	-8.80940047e-05	-0.000124270063	-0.000171391793	-0.000227093065	-0.000283219012	-0.000326285615	-0.000343809132	-0.000332912268	-0.000302153829	-0.000264884064	-0.000232039794	-0.000209817068	-0.000200952932	-0.00020675747	-0.000228587424	-0.000268646016	-0.000330250864	-0.00041749645	-0.000533851419	-0.000678912167	-0.000842986211	-0.00100176841	-0.00111791613	-0.00115607145	-0.00110443397	-0.000982439027	-0.000826405168	-0.000669086811	-0.000529689843	-0.000414984825	-0.000324405374	-0.000254355358	-0.000200634233	-0.000159469888	-0.000127813771	-0.000103322363	-8.42372038e-05	-6.92532678e-05	-5.74074314e-05	-4.79462809e-05	-4.02953216e-05	-3.4234684e-05	-2.93060131e-05	-2.52180631e-05	-2.16374262e-05	-1.84928515e-05	-1.6641834e-05	-1.55982885e-05	-1.48107162e-05	-1.42569686e-05	-1.39705969e-05	-1.39705969e-05	-1.42569686e-05	-1.48107162e-05	-1.55982885e-05	-1.6641834e-05	-1.84928515e-05	-2.16374262e-05	-2.52180631e-05	-2.93060131e-05	-3.4234684e-05	-4.02953216e-05	-4.79462809e-05	-5.74074314e-05	-6.92532678e-05	-8.42372038e-05	-0.000103322363	-0.000127813771	-0.000159469888	-0.000200634233	-0.000254355358	-0.000324405373	-0.000414984825	-0.000529689843	-0.000669086811	-0.000826405168	-0.000982439027	-0.00110443397	-0.00115607145	-0.00111791613	-0.00100176841	-0.000842986211	-0.000678912167	-0.000533851419	-0.00041749645	-0.000330250864	-0.000268646016	-0.000228587424	-0.00020675747	-0.000200952932	-0.000209817068	-0.000232039794	-0.000264884064	-0.000302153829	-0.000332912268	-0.000343809132	-0.000326285615	-0.000283219012	-0.000227093065	-0.000171391793	-0.000124270063	-8.80940047e-05	-6.18653011e-05	-4.34434402e-05	-3.07108261e-05	-2.19879355e-05	-1.61310964e-05	-1.21765695e-05	-9.54705887e-06	-7.82483707e-06	-6.75745248e-06	-6.20831416e-06	-6.01340899e-06	-6.06297257e-06	-6.29331479e-06	-6.66078995e-06	-7.13366156e-06	-7.68837898e-06	-8.30707001e-06	-8.97576179e-06	-9.68312378e-06	-1.04195832e-05	-1.1176707e-05	-1.19467778e-05	-1.27225163e-05	-1.34969194e-05	-1.42631931e-05	-1.50147668e-05	-1.57453755e-05	-1.64491998e-05	-1.71210477e-05	-1.77565613e-05	-1.83524326e-05	-1.89066202e-05	-1.94185643e-05	-1.98893902e-05	-2.03220246e-05	-2.07210023e-05	-2.10915559e-05	-2.14375773e-05	-2.17586547e-05	-2.2047767e-05	-2.22922532e-05	-2.24792211e-05	-2.26026626e-05	-2.26673072e-05	-2.26868426e-05	-2.26786459e-05	-2.2658781e-05	-2.26393213e-05	-2.26278253e-05
-2.49294837e-05	-2.49263135e-05	-2.49146995e-05	-2.48853038e-05	-2.48271458e-05	-2.47308614e-05	-2.45916797e-05	-2.44105764e-05	-2.41927599e-05	-2.39443139e-05	-2.36690096e-05	-2.33668844e-05	-2.30347357e-05	-2.26676103e-05	-2.2260303e-05	-2.18083671e-05	-2.13086065e-05	-2.075923e-05	-2.01598564e-05	-1.95114854e-05	-1.88164633e-05	-1.80784269e-05	-1.73022004e-05	-1.64936381e-05	-1.56594288e-05	-1.48068923e-05	-1.39438031e-05	-1.30782679e-05	-1.22186806e-05	-1.13737717e-05	-1.05527732e-05	-9.76572212e-06	-9.02394085e-06	-8.34075113e-06	-7.7325109e-06	-7.22011115e-06	-6.8311397e-06	-6.60301291e-06	-6.58748999e-06	-6.85715061e-06	-7.51549918e-06	-8.72145061e-06	-1.07368865e-05	-1.38680098e-05	-1.85117079e-05	-2.5365249e-05	-3.55251818e-05	-5.04109912e-05	-7.19690674e-05	-0.000102650511	-0.000144831405	-0.000199268539	-0.000262250739	-0.000322816109	-0.000364302986	-0.000373347702	-0.000349836094	-0.000306491696	-0.000259189747	-0.000219113235	-0.000191485206	-0.0001778157	-0.000178289009	-0.0001932319	-0.000223822803	-0.000272354126	-0.000342145325	-0.000436913108	-0.000559105538	-0.00070659925	-0.000867908333	-0.00101856213	-0.00112447909	-0.00115607145	-0.00110538998	-0.00099059199	-0.000843515189	-0.000693181547	-0.00055746732	-0.000443539414	-0.000351813577	-0.000279598622	-0.00022332233	-0.000179584138	-0.000145527479	-0.000118891541	-9.79402915e-05	-8.13611251e-05	-6.81449919e-05	-5.75174225e-05	-4.90580658e-05	-4.22453041e-05	-3.6748752e-05	-3.23351734e-05	-2.88229112e-05	-2.60734302e-05	-2.39829839e-05	-2.24758019e-05	-2.14989428e-05	-2.1018732e-05	-2.1018732e-05	-2.14989428e-05	-2.24758019e-05	-2.39829839e-05	-2.60734302e-05	-2.88229112e-05	-3.23351734e-05	-3.6748752e-05	-4.22453041e-05	-4.90580658e-05	-5.75174225e-05	-6.81449919e-05	-8.13611251e-05	-9.79402915e-05	-0.000118891541	-0.000145527479	-0.000179584138	-0.00022332233	-0.000279598622	-0.000351813577	-0.000443539414	-0.00055746732	-0.000693181547	-0.000843515189	-0.00099059199	-0.00110538998	-0.00115607145	-0.00112447909	-0.00101856213	-0.000867908333	-0.00070659925	-0.000559105538	-0.000436913108	-0.000342145325	-0.000272354126	-0.000223822803	-0.0001932319	-0.000178289009	-0.0001778157	-0.000191485206	-0.000219113235	-0.000259189747	-0.000306491696	-0.000349836094	-0.000373347702	-0.000364302986	-0.000322816109	-0.000262250739	-0.000199268539	-0.000144831405	-0.000102650511	-7.19690674e-05	-5.04109912e-05	-3.55251818e-05	-2.5365249e-05	-1.85117079e-05	-1.38680098e-05	-1.07368865e-05	-8.72145061e-06	-7.51549918e-06	-6.85715061e-06	-6.58748999e-06	-6.60301291e-06	-6.8311397e-06	-7.22011115e-06	-7.7325109e-06	-8.34075113e-06	-9.02394085e-06	-9.76572212e-06	-1.05527732e-05	-1.13737717e-05	-1.22186806e-05	-1.30782679e-05	-1.39438031e-05	-1.48068923e-05	-1.56594288e-05	-1.64936381e-05	-1.73022004e-05	-1.80784269e-05	-1.88164633e-05	-1.95114854e-05	-2.01598564e-05	-2.075923e-05	-2.13086065e-05	-2.18083671e-05	-2.2260303e-05	-2.26676103e-05	-2.30347357e-05	-2.33668844e-05	-2.36690096e-05	-2.39443139e-05	-2.41927599e-05	-2.44105764e-05	-2.45916797e-05	-2.47308614e-05	-2.48271458e-05	-2.48853038e-05	-2.49146995e-05	-2.49263135e-05	-2.49294837e-05
-2.68324998e-05	-2.68128309e-05	-2.67717195e-05	-2.67065708e-05	-2.66153574e-05	-2.64976482e-05	-2.63546407e-05	-2.61881456e-05	-2.599911e-05	-2.578649e-05	-2.55469542e-05	-2.52753753e-05	-2.49657259e-05	-2.46119822e-05	-2.42087992e-05	-2.37519047e-05	-2.32382678e-05	-2.26661441e-05	-2.20350906e-05	-2.13460025e-05	-2.06011754e-05	-1.98043513e-05	-1.89607026e-05	-1.80767259e-05	-1.71600561e-05	-1.62192356e-05	-1.52634876e-05	-1.43025381e-05	-1.33465205e-05	-1.24059931e-05	-1.14920944e-05	-1.06168658e-05	-9.79378674e-06	-9.03858713e-06	-8.37044204e-06	-7.81370855e-06	-7.40045266e-06	-7.17413895e-06	-7.19503053e-06	-7.54808062e-06	-8.35440254e-06	-9.78804063e-06	-1.21048115e-05	-1.57106326e-05	-2.11833755e-05	-2.92267081e-05	-4.10668273e-05	-5.84620881e-05	-8.3710867e-05	-0.000119664725	-0.000168969978	-0.000232026438	-0.000303347893	-0.000368442358	-0.000407026178	-0.000405415034	-0.000367460945	-0.000310730782	-0.000253468999	-0.000206681027	-0.00017434891	-0.000156691055	-0.000152825602	-0.00016217053	-0.000185019517	-0.000222726135	-0.000277681595	-0.000353041702	-0.000451948809	-0.000575816698	-0.000721308549	-0.000876474057	-0.00101856213	-0.00111791613	-0.00114980388	-0.00110758972	-0.0010059712	-0.000871578918	-0.000730004063	-0.000598386524	-0.000484818784	-0.000391085876	-0.000315658442	-0.000255749211	-0.000208415809	-0.000171035373	-0.00014144488	-0.000117931046	-9.91523781e-05	-8.40639735e-05	-7.19933792e-05	-6.22756096e-05	-5.44426127e-05	-4.81575001e-05	-4.31597967e-05	-3.92508806e-05	-3.62816032e-05	-3.41425754e-05	-3.27570685e-05	-3.20762206e-05	-3.20762206e-05	-3.27570685e-05	-3.41425754e-05	-3.62816032e-05	-3.92508806e-05	-4.31597967e-05	-4.81575001e-05	-5.44426127e-05	-6.22756096e-05	-7.19933792e-05	-8.40639735e-05	-9.91523781e-05	-0.000117931046	-0.00014144488	-0.000171035373	-0.000208415809	-0.000255749211	-0.000315658442	-0.000391085876	-0.000484818784	-0.000598386524	-0.000730004063	-0.000871578918	-0.0010059712	-0.00110758972	-0.00114980388	-0.00111791613	-0.00101856213	-0.000876474057	-0.000721308549	-0.000575816698	-0.000451948809	-0.000353041702	-0.000277681595	-0.000222726135	-0.000185019517	-0.00016217053	-0.000152825602	-0.000156691055	-0.00017434891	-0.000206681027	-0.000253468999	-0.000310730782	-0.000367460945	-0.000405415034	-0.000407026178	-0.000368442358	-0.000303347893	-0.000232026438	-0.000168969978	-0.000119664725	-8.3710867e-05	-5.84620881e-05	-4.10668273e-05	-2.92267081e-05	-2.11833755e-05	-1.57106326e-05	-1.21048115e-05	-9.78804063e-06	-8.35440254e-06	-7.54808062e-06	-7.19503053e-06	-7.17413895e-06	-7.40045266e-06	-7.81370855e-06	-8.37044204e-06	-9.03858713e-06	-9.79378674e-06	-1.06168658e-05	-1.14920944e-05	-1.24059931e-05	-1.33465205e-05	-1.43025381e-05	-1.52634876e-05	-1.62192356e-05	-1.71600561e-05	-1.80767259e-05	-1.89607026e-05	-1.98043513e-05	-2.06011754e-05	-2.13460025e-05	-2.20350906e-05	-2.26661441e-05	-2.32382678e-05	-2.37519047e-05	-2.42087992e-05	-2.46119822e-05	-2.49657259e-05	-2.52753753e-05	-2.55469542e-05	-2.578649e-05	-2.599911e-05	-2.61881456e-05	-2.63546407e-05	-2.64976482e-05	-2.66153574e-05	-2.67065708e-05	-2.67717195e-05	-2.68128309e-05	-2.68324998e-05
-2.83048178e-05	-2.82866682e-05	-2.82505927e-05	-2.8197124e-05	-2.81270944e-05	-2.80413378e-05	-2.79400926e-05	-2.78223155e-05	-2.76852082e-05	-2.75241503e-05	-2.73330383e-05	-2.71048825e-05	-2.68324738e-05	-2.65089775e-05	-2.61283796e-05	-2.56857679e-05	-2.51774737e-05	-2.46011268e-05	-2.39556909e-05	-2.32415336e-05	-2.24605441e-05	-2.16162653e-05	-2.07139737e-05	-1.97606509e-05	-1.87648329e-05	-1.77363645e-05	-1.66861195e-05	-1.56257482e-05	-1.45675109e-05	-1.35242388e-05	-1.25094591e-05	-1.15377253e-05	-1.06252013e-05	-9.79057652e-06	-9.05643193e-06	-8.45124079e-06	-8.01229061e-06	-7.78996188e-06	-7.85401732e-06	-8.30287254e-06	-9.27728601e-06	-1.09805967e-05	-1.37086518e-05	-1.78953911e-05	-2.42004925e-05	-3.36275435e-05	-4.75115701e-05	-6.78567998e-05	-9.74730317e-05	-0.000139711779	-0.000197539512	-0.000270858338	-0.000351858441	-0.000421610686	-0.000455721331	-0.000440963908	-0.000386562391	-0.000315569178	-0.000248333853	-0.000195228998	-0.000158744512	-0.000137756584	-0.000130375405	-0.00013522257	-0.000151849923	-0.000180815702	-0.000223639395	-0.0002826596	-0.000360680363	-0.000460166413	-0.000581668001	-0.000721308549	-0.000867908333	-0.00100176841	-0.00109812874	-0.00113618514	-0.00110896397	-0.00102641052	-0.000909333739	-0.000779711466	-0.000654008876	-0.000541475619	-0.000445581941	-0.000366269285	-0.000301782724	-0.000249810646	-0.000208072022	-0.000174562742	-0.000147614688	-0.000125875667	-0.000108380409	-9.42609266e-05	-8.28647127e-05	-7.37105718e-05	-6.64256572e-05	-6.07244627e-05	-5.63917814e-05	-5.32693957e-05	-5.12462887e-05	-5.0251887e-05	-5.0251887e-05	-5.12462887e-05	-5.32693957e-05	-5.63917814e-05	-6.07244627e-05	-6.64256572e-05	-7.37105718e-05	-8.28647127e-05	-9.42609266e-05	-0.000108380409	-0.000125875667	-0.000147614688	-0.000174562742	-0.000208072022	-0.000249810646	-0.000301782724	-0.000366269285	-0.000445581941	-0.000541475619	-0.000654008876	-0.000779711466	-0.000909333739	-0.00102641052	-0.00110896397	-0.00113618514	-0.00109812874	-0.00100176841	-0.000867908333	-0.000721308549	-0.000581668001	-0.000460166413	-0.000360680363	-0.0002826596	-0.000223639395	-0.000180815702	-0.000151849923	-0.00013522257	-0.000130375405	-0.000137756584	-0.000158744512	-0.000195228998	-0.000248333853	-0.000315569178	-0.000386562391	-0.000440963908	-0.000455721331	-0.000421610686	-0.000351858441	-0.000270858338	-0.000197539512	-0.000139711779	-9.74730317e-05	-6.78567998e-05	-4.75115701e-05	-3.36275435e-05	-2.42004925e-05	-1.78953911e-05	-1.37086518e-05	-1.09805967e-05	-9.27728601e-06	-8.30287254e-06	-7.85401732e-06	-7.78996188e-06	-8.01229061e-06	-8.45124079e-06	-9.05643193e-06	-9.79057652e-06	-1.06252013e-05	-1.15377253e-05	-1.25094591e-05	-1.35242388e-05	-1.45675109e-05	-1.56257482e-05	-1.66861195e-05	-1.77363646e-05	-1.87648329e-05	-1.97606509e-05	-2.07139737e-05	-2.16162653e-05	-2.24605441e-05	-2.32415336e-05	-2.39556909e-05	-2.46011268e-05	-2.51774737e-05	-2.56857679e-05	-2.61283796e-05	-2.65089775e-05	-2.68324738e-05	-2.71048825e-05	-2.73330383e-05	-2.75241503e-05	-2.76852082e-05	-2.78223155e-05	-2.79400926e-05	-2.80413378e-05	-2.81270944e-05	-2.8197124e-05	-2.82505927e-05	-2.82866682e-05	-2.83048178e-05
-2.94834034e-05	-2.94753111e-05	-2.94594861e-05	-2.94364538e-05	-2.94065303e-05	-2.93693214e-05	-2.93232161e-05	-2.926502e-05	-2.91898381e-05	-2.90912309e-05	-2.89615864e-05	-2.87926158e-05	-2.85758817e-05	-2.83032918e-05	-2.79675147e-05	-2.75622926e-05	-2.70826429e-05	-2.65249686e-05	-2.58871217e-05	-2.51684856e-05	-2.43701183e-05	-2.34949496e-05	-2.25479686e-05	-2.15363143e-05	-2.04692101e-05	-1.93577445e-05	-1.82145521e-05	-1.70534803e-05	-1.58893241e-05	-1.47376984e-05	-1.36151045e-05	-1.25392431e-05	-1.15296349e-05	-1.06086387e-05	-9.8030032e-06	-9.1461631e-06	-8.68160948e-06	-8.4678374e-06	-8.58563585e-06	-9.14887556e-06	-1.03205502e-05	-1.23367678e-05	-1.55428316e-05	-2.04475415e-05	-2.78042565e-05	-3.87383906e-05	-5.49786003e-05	-7.89118901e-05	-0.000113739546	-0.000163521667	-0.000231635816	-0.000317318078	-0.000409734982	-0.000484366436	-0.000512148639	-0.000481347872	-0.000408203265	-0.000321876596	-0.000244474689	-0.000185263625	-0.000145001615	-0.000121174376	-0.000110930443	-0.00011218797	-0.000123882613	-0.000145926672	-0.000179106901	-0.000224967653	-0.000285630314	-0.000363427682	-0.000460166413	-0.000575816698	-0.00070659925	-0.000842986211	-0.000969030522	-0.00106491098	-0.00111318747	-0.00110593747	-0.00104795135	-0.000953754171	-0.00084106673	-0.000725118174	-0.000616088561	-0.00051924004	-0.000436272379	-0.000366784278	-0.000309368983	-0.000262289615	-0.00022383229	-0.000192458035	-0.000166949942	-0.00014622321	-0.000129412504	-0.000115857449	-0.000105038457	-9.65524678e-05	-9.00925668e-05	-8.54314197e-05	-8.24087079e-05	-8.09222233e-05	-8.09222233e-05	-8.24087079e-05	-8.54314197e-05	-9.00925668e-05	-9.65524678e-05	-0.000105038457	-0.000115857449	-0.000129412504	-0.00014622321	-0.000166949942	-0.000192458035	-0.00022383229	-0.000262289615	-0.000309368983	-0.000366784278	-0.000436272379	-0.00051924004	-0.000616088561	-0.000725118174	-0.00084106673	-0.000953754171	-0.00104795135	-0.00110593747	-0.00111318747	-0.00106491098	-0.000969030522	-0.000842986211	-0.00070659925	-0.000575816698	-0.000460166413	-0.000363427682	-0.000285630314	-0.000224967653	-0.000179106901	-0.000145926672	-0.000123882613	-0.00011218797	-0.000110930443	-0.000121174376	-0.000145001615	-0.000185263625	-0.000244474689	-0.000321876596	-0.000408203265	-0.000481347872	-0.000512148639	-0.000484366436	-0.000409734982	-0.000317318078	-0.000231635816	-0.000163521667	-0.000113739546	-7.89118901e-05	-5.49786003e-05	-3.87383906e-05	-2.78042565e-05	-2.04475415e-05	-1.55428316e-05	-1.23367678e-05	-1.03205502e-05	-9.14887556e-06	-8.58563585e-06	-8.4678374e-06	-8.68160948e-06	-9.1461631e-06	-9.8030032e-06	-1.06086387e-05	-1.15296349e-05	-1.25392431e-05	-1.36151045e-05	-1.47376984e-05	-1.58893241e-05	-1.70534803e-05	-1.82145521e-05	-1.93577445e-05	-2.04692101e-05	-2.15363143e-05	-2.25479686e-05	-2.34949496e-05	-2.43701183e-05	-2.51684856e-05	-2.58871217e-05	-2.65249686e-05	-2.70826429e-05	-2.75622926e-05	-2.79675147e-05	-2.83032918e-05	-2.85758817e-05	-2.87926158e-05	-2.89615864e-05	-2.90912309e-05	-2.91898381e-05	-2.926502e-05	-2.93232161e-05	-2.93693214e-05	-2.94065303e-05	-2.94364538e-05	-2.94594861e-05	-2.94753111e-05	-2.94834034e-05
-3.03744314e-05	-3.03781702e-05	-3.03856799e-05	-3.03968151e-05	-3.04108872e-05	-3.04262379e-05	-3.04398647e-05	-3.04471937e-05	-3.04420446e-05	-3.04167833e-05	-3.03626213e-05	-3.02700083e-05	-3.01290755e-05	-2.9930091e-05	-2.96638976e-05	-2.93223012e-05	-2.88983769e-05	-2.83866778e-05	-2.7783363e-05	-2.70862985e-05	-2.62952023e-05	-2.54118746e-05	-2.44404817e-05	-2.33877992e-05	-2.22633028e-05	-2.10790496e-05	-1.98493745e-05	-1.85904895e-05	-1.73201038e-05	-1.60571701e-05	-1.4821849e-05	-1.36357676e-05	-1.25226504e-05	-1.1509432e-05	-1.06280032e-05	-9.9178381e-06	-9.42987597e-06	-9.23224272e-06	-9.41870412e-06	-1.01212183e-05	-1.15286959e-05	-1.39152591e-05	-1.76831553e-05	-2.3428205e-05	-3.20389449e-05	-4.48423144e-05	-6.38143168e-05	-9.19197446e-05	-0.000133094058	-0.00019201611	-0.000272658149	-0.000373428487	-0.000479575456	-0.000559494152	-0.000578762811	-0.000528475381	-0.000433833186	-0.000330757714	-0.000242709199	-0.000177358059	-0.000133489447	-0.000107138442	-9.45168028e-05	-9.29059502e-05	-0.000100723718	-0.000117365987	-0.000143038581	-0.00017862374	-0.000225554336	-0.000285630314	-0.000360680363	-0.000451948809	-0.000559105538	-0.000678912167	-0.000803918912	-0.000922059483	-0.00101823163	-0.00107820814	-0.00109346488	-0.00106419485	-0.000998649006	-0.000909493858	-0.000809592985	-0.000709192878	-0.000614992114	-0.000530512708	-0.000456989964	-0.000394260464	-0.000341433642	-0.000297320202	-0.000260766256	-0.000230633589	-0.000205923039	-0.000185824017	-0.000169672359	-0.000156936683	-0.000147202828	-0.000140158683	-0.000135581413	-0.000133327793	-0.000133327793	-0.000135581413	-0.000140158683	-0.000147202828	-0.000156936683	-0.000169672359	-0.000185824017	-0.000205923039	-0.000230633589	-0.000260766256	-0.000297320202	-0.000341433642	-0.000394260464	-0.000456989964	-0.000530512708	-0.000614992114	-0.000709192878	-0.000809592985	-0.000909493858	-0.000998649006	-0.00106419485	-0.00109346488	-0.00107820814	-0.00101823163	-0.000922059483	-0.000803918912	-0.000678912167	-0.000559105538	-0.000451948809	-0.000360680363	-0.000285630314	-0.000225554336	-0.00017862374	-0.000143038581	-0.000117365987	-0.000100723718	-9.29059502e-05	-9.45168028e-05	-0.000107138442	-0.000133489447	-0.000177358059	-0.000242709199	-0.000330757714	-0.000433833186	-0.000528475381	-0.000578762811	-0.000559494152	-0.000479575456	-0.000373428487	-0.000272658149	-0.00019201611	-0.000133094058	-9.19197446e-05	-6.38143168e-05	-4.48423144e-05	-3.20389449e-05	-2.3428205e-05	-1.76831553e-05	-1.39152591e-05	-1.15286959e-05	-1.01212183e-05	-9.41870412e-06	-9.23224272e-06	-9.42987597e-06	-9.9178381e-06	-1.06280032e-05	-1.1509432e-05	-1.25226504e-05	-1.36357676e-05	-1.4821849e-05	-1.60571701e-05	-1.73201038e-05	-1.85904895e-05	-1.98493745e-05	-2.10790496e-05	-2.22633028e-05	-2.33877992e-05	-2.44404817e-05	-2.54118746e-05	-2.62952023e-05	-2.70862985e-05	-2.7783363e-05	-2.83866778e-05	-2.88983769e-05	-2.93223012e-05	-2.96638976e-05	-2.9930091e-05	-3.01290755e-05	-3.02700083e-05	-3.03626213e-05	-3.04167833e-05	-3.04420446e-05	-3.04471937e-05	-3.04398647e-05	-3.04262379e-05	-3.04108872e-05	-3.03968151e-05	-3.03856799e-05	-3.03781702e-05	-3.03744314e-05
-3.09313027e-05	-3.09467857e-05	-3.09774954e-05	-3.10227461e-05	-3.10811269e-05	-3.11501638e-05	-3.12260294e-05	-3.13033616e-05	-3.13752217e-05	-3.14331866e-05	-3.14675535e-05	-3.14676326e-05	-3.14221096e-05	-3.13194629e-05	-3.11484177e-05	-3.08984078e-05	-3.05600054e-05	-3.01252724e-05	-2.95880106e-05	-2.89439299e-05	-2.81908031e-05	-2.73286938e-05	-2.63602947e-05	-2.52913179e-05	-2.41308038e-05	-2.28912104e-05	-2.15882305e-05	-2.02403918e-05	-1.88685744e-05	-1.74956023e-05	-1.6146053e-05	-1.48464048e-05	-1.36256351e-05	-1.25163985e-05	-1.15569709e-05	-1.07942357e-05	-1.02881493e-05	-1.01183592e-05	-1.03940197e-05	-1.12684246e-05	-1.29609828e-05	-1.57905313e-05	-2.02263121e-05	-2.69664382e-05	-3.70581975e-05	-5.20781021e-05	-7.43853903e-05	-0.000107476942	-0.000156176872	-0.000226305138	-0.000322381313	-0.00044181285	-0.000564842708	-0.000650807511	-0.000659005123	-0.000585041768	-0.000465447853	-0.000343661796	-0.000244066915	-0.000172224432	-0.000124681867	-9.59346574e-05	-8.12516447e-05	-7.73130591e-05	-8.20859324e-05	-9.45497915e-05	-0.000114463383	-0.000142199852	-0.00017862374	-0.000224967653	-0.0002826596	-0.000353041702	-0.000436913108	-0.000533851419	-0.000641357362	-0.000754055521	-0.000863424475	-0.000958628759	-0.00102869474	-0.00106546256	-0.00106598641	-0.00103313961	-0.000974219902	-0.000898473988	-0.000814778216	-0.000730222242	-0.000649665042	-0.000575942886	-0.000510355495	-0.000453169371	-0.000404110202	-0.000362546969	-0.000327717226	-0.000298895136	-0.000275415646	-0.000256703457	-0.000242284453	-0.00023178669	-0.000224936969	-0.000221556333	-0.000221556333	-0.000224936969	-0.00023178669	-0.000242284453	-0.000256703457	-0.000275415646	-0.000298895136	-0.000327717226	-0.000362546969	-0.000404110202	-0.000453169371	-0.000510355495	-0.000575942886	-0.000649665042	-0.000730222242	-0.000814778216	-0.000898473988	-0.000974219902	-0.00103313961	-0.00106598641	-0.00106546256	-0.00102869474	-0.000958628759	-0.000863424475	-0.000754055521	-0.000641357362	-0.000533851419	-0.000436913108	-0.000353041702	-0.0002826596	-0.000224967653	-0.00017862374	-0.000142199852	-0.000114463383	-9.45497915e-05	-8.20859324e-05	-7.73130591e-05	-8.12516447e-05	-9.59346574e-05	-0.000124681867	-0.000172224432	-0.000244066915	-0.000343661796	-0.000465447853	-0.000585041768	-0.000659005123	-0.000650807511	-0.000564842708	-0.00044181285	-0.000322381313	-0.000226305138	-0.000156176872	-0.000107476942	-7.43853903e-05	-5.20781021e-05	-3.70581975e-05	-2.69664382e-05	-2.02263121e-05	-1.57905313e-05	-1.29609828e-05	-1.12684246e-05	-1.03940197e-05	-1.01183592e-05	-1.02881493e-05	-1.07942357e-05	-1.15569709e-05	-1.25163985e-05	-1.36256351e-05	-1.48464048e-05	-1.6146053e-05	-1.74956023e-05	-1.88685744e-05	-2.02403918e-05	-2.15882305e-05	-2.28912104e-05	-2.41308038e-05	-2.52913179e-05	-2.63602947e-05	-2.73286938e-05	-2.81908031e-05	-2.89439299e-05	-2.95880106e-05	-3.01252724e-05	-3.05600054e-05	-3.08984078e-05	-3.11484177e-05	-3.13194629e-05	-3.14221096e-05	-3.14676326e-05	-3.14675535e-05	-3.14331866e-05	-3.13752217e-05	-3.13033616e-05	-3.12260294e-05	-3.11501638e-05	-3.10811269e-05	-3.10227461e-05	-3.09774954e-05	-3.09467857e-05	-3.09313027e-05
-3.11127681e-05	-3.11393729e-05	-3.11921689e-05	-3.12701907e-05	-3.13716813e-05	-3.14938166e-05	-3.16324554e-05	-3.17819633e-05	-3.1935131e-05	-3.20831893e-05	-3.22159114e-05	-3.23217974e-05	-3.23883391e-05	-3.24023683e-05	-3.2350488e-05	-3.22195714e-05	-3.19972951e-05	-3.16726508e-05	-3.1236377e-05	-3.06812772e-05	-3.00024492e-05	-2.9197516e-05	-2.82669624e-05	-2.7214614e-05	-2.60481666e-05	-2.47795822e-05	-2.34251834e-05	-2.20053999e-05	-2.05442674e-05	-1.9068873e-05	-1.76089638e-05	-1.61969109e-05	-1.48682032e-05	-1.36626412e-05	-1.26264571e-05	-1.18156829e-05	-1.13012692e-05	-1.11767395e-05	-1.15696016e-05	-1.26584354e-05	-1.46986866e-05	-1.80620041e-05	-2.32968719e-05	-3.12227288e-05	-4.3075784e-05	-6.07304525e-05	-8.70168445e-05	-0.000126130349	-0.00018401883	-0.000267705992	-0.000382959393	-0.000525844498	-0.000670143319	-0.000763552167	-0.000757733254	-0.00065488558	-0.000505845677	-0.000362565425	-0.000249927736	-0.000170825649	-0.000119251355	-8.80219251e-05	-7.14148224e-05	-6.55086515e-05	-6.78548144e-05	-7.70872549e-05	-9.26241891e-05	-0.000114463383	-0.000143038581	-0.000179106901	-0.000223639395	-0.000277681595	-0.000342145325	-0.00041749645	-0.00050332523	-0.000597839008	-0.000697406694	-0.000796386633	-0.000887508149	-0.000962949335	-0.00101593136	-0.00104229016	-0.00104137786	-0.0010159383	-0.000971107495	-0.00091304675	-0.000847729389	-0.000780168772	-0.00071411181	-0.000652061305	-0.000595551066	-0.000545324431	-0.000501579714	-0.000464239539	-0.000433057355	-0.000407715567	-0.000387891036	-0.00037329521	-0.000363697696	-0.000358939419	-0.000358939419	-0.000363697696	-0.00037329521	-0.000387891036	-0.000407715567	-0.000433057355	-0.000464239539	-0.000501579714	-0.000545324431	-0.000595551066	-0.000652061305	-0.00071411181	-0.000780168772	-0.000847729389	-0.00091304675	-0.000971107495	-0.0010159383	-0.00104137786	-0.00104229016	-0.00101593136	-0.000962949335	-0.000887508149	-0.000796386633	-0.000697406694	-0.000597839008	-0.00050332523	-0.00041749645	-0.000342145325	-0.000277681595	-0.000223639395	-0.000179106901	-0.000143038581	-0.000114463383	-9.26241891e-05	-7.70872549e-05	-6.78548144e-05	-6.55086515e-05	-7.14148224e-05	-8.80219251e-05	-0.000119251355	-0.000170825649	-0.000249927736	-0.000362565425	-0.000505845677	-0.00065488558	-0.000757733254	-0.000763552167	-0.000670143319	-0.000525844498	-0.000382959393	-0.000267705992	-0.00018401883	-0.000126130349	-8.70168445e-05	-6.07304525e-05	-4.3075784e-05	-3.12227288e-05	-2.32968719e-05	-1.80620041e-05	-1.46986866e-05	-1.26584354e-05	-1.15696016e-05	-1.11767395e-05	-1.13012692e-05	-1.18156829e-05	-1.26264571e-05	-1.36626412e-05	-1.48682032e-05	-1.61969109e-05	-1.76089638e-05	-1.9068873e-05	-2.05442674e-05	-2.20053999e-05	-2.34251834e-05	-2.47795822e-05	-2.60481666e-05	-2.7214614e-05	-2.82669624e-05	-2.9197516e-05	-3.00024492e-05	-3.06812772e-05	-3.1236377e-05	-3.16726508e-05	-3.19972951e-05	-3.22195714e-05	-3.2350488e-05	-3.24023683e-05	-3.23883391e-05	-3.23217974e-05	-3.22159114e-05	-3.20831893e-05	-3.1935131e-05	-3.17819633e-05	-3.16324554e-05	-3.14938166e-05	-3.13716813e-05	-3.12701907e-05	-3.11921689e-05	-3.11393729e-05	-3.11127681e-05
-3.08998751e-05	-3.09365881e-05	-3.10095658e-05	-3.11177971e-05	-3.12595084e-05	-3.14319237e-05	-3.16310336e-05	-3.18514052e-05	-3.20860528e-05	-3.23263717e-05	-3.25621375e-05	-3.2781572e-05	-3.29714885e-05	-3.31175316e-05	-3.32045286e-05	-3.32169584e-05	-3.31395265e-05	-3.29578019e-05	-3.26588473e-05	-3.22317663e-05	-3.16681208e-05	-3.09622505e-05	-3.01116086e-05	-2.91172454e-05	-2.79844756e-05	-2.67235956e-05	-2.53504039e-05	-2.38863156e-05	-2.23580401e-05	-2.07969841e-05	-1.92386596e-05	-1.77223972e-05	-1.6291637e-05	-1.49950533e-05	-1.38887959e-05	-1.3040238e-05	-1.25338116e-05	-1.24798446e-05	-1.30278308e-05	-1.43864082e-05	-1.68536721e-05	-2.0863681e-05	-2.70586349e-05	-3.64018504e-05	-5.03546153e-05	-7.11485849e-05	-0.000102184985	-0.000148547983	-0.000217513142	-0.000318003954	-0.000457017995	-0.000629689141	-0.00080155203	-0.000904949039	-0.000881854182	-0.000743543362	-0.000559043896	-0.000390274055	-0.000262247154	-0.00017455106	-0.000118211165	-8.41501409e-05	-6.5548189e-05	-5.78405636e-05	-5.81686361e-05	-6.48663303e-05	-7.70872549e-05	-9.45497915e-05	-0.000117365987	-0.000145926672	-0.000180815702	-0.000222726135	-0.000272354126	-0.000330250864	-0.000396620275	-0.000471064845	-0.000552308367	-0.000637962238	-0.000724438966	-0.000807126403	-0.000880887617	-0.000940835813	-0.000983193831	-0.00100596861	-0.0010092199	-0.000994863485	-0.000966127139	-0.000926873578	-0.000880989824	-0.00083194795	-0.000782639286	-0.000735259851	-0.000691332078	-0.00065190119	-0.000617618357	-0.000588852058	-0.000565784216	-0.000548484138	-0.000536962281	-0.000531206959	-0.000531206959	-0.000536962281	-0.000548484138	-0.000565784216	-0.000588852058	-0.000617618357	-0.00065190119	-0.000691332078	-0.000735259851	-0.000782639286	-0.00083194795	-0.000880989824	-0.000926873578	-0.000966127139	-0.000994863485	-0.0010092199	-0.00100596861	-0.000983193831	-0.000940835813	-0.000880887617	-0.000807126403	-0.000724438966	-0.000637962238	-0.000552308367	-0.000471064845	-0.000396620275	-0.000330250864	-0.000272354126	-0.000222726135	-0.000180815702	-0.000145926672	-0.000117365987	-9.45497915e-05	-7.70872549e-05	-6.48663303e-05	-5.81686361e-05	-5.78405636e-05	-6.5548189e-05	-8.41501409e-05	-0.000118211165	-0.00017455106	-0.000262247154	-0.000390274055	-0.000559043896	-0.000743543362	-0.000881854182	-0.000904949039	-0.00080155203	-0.000629689141	-0.000457017995	-0.000318003954	-0.000217513142	-0.000148547983	-0.000102184985	-7.11485849e-05	-5.03546153e-05	-3.64018504e-05	-2.70586349e-05	-2.0863681e-05	-1.68536721e-05	-1.43864082e-05	-1.30278308e-05	-1.24798446e-05	-1.25338116e-05	-1.3040238e-05	-1.38887959e-05	-1.49950533e-05	-1.6291637e-05	-1.77223972e-05	-1.92386596e-05	-2.07969841e-05	-2.23580401e-05	-2.38863156e-05	-2.53504039e-05	-2.67235956e-05	-2.79844756e-05	-2.91172454e-05	-3.01116086e-05	-3.09622505e-05	-3.16681208e-05	-3.22317663e-05	-3.26588473e-05	-3.29578019e-05	-3.31395265e-05	-3.32169584e-05	-3.32045286e-05	-3.31175316e-05	-3.29714885e-05	-3.2781572e-05	-3.25621375e-05	-3.23263717e-05	-3.20860528e-05	-3.18514052e-05	-3.16310336e-05	-3.14319237e-05	-3.12595084e-05	-3.11177971e-05	-3.10095658e-05	-3.09365881e-05	-3.08998751e-05
-3.02991603e-05	-3.03445551e-05	-3.04349552e-05	-3.05694844e-05	-3.0746607e-05	-3.0963912e-05	-3.12178902e-05	-3.15037293e-05	-3.18151395e-05	-3.21442165e-05	-3.24813422e-05	-3.28151333e-05	-3.31324517e-05	-3.34185027e-05	-3.36570499e-05	-3.38307756e-05	-3.39218005e-05	-3.39123525e-05	-3.37855377e-05	-3.35261272e-05	-3.31212605e-05	-3.25610053e-05	-3.18388071e-05	-3.09519733e-05	-2.99023602e-05	-2.86972987e-05	-2.73505718e-05	-2.58831151e-05	-2.43231819e-05	-2.27059647e-05	-2.10729304e-05	-1.94712703e-05	-1.7953891e-05	-1.6580342e-05	-1.54190787e-05	-1.45515435e-05	-1.40787547e-05	-1.41314661e-05	-1.48855802e-05	-1.65854989e-05	-1.95797502e-05	-2.43759592e-05	-3.1726731e-05	-4.27651712e-05	-5.92192687e-05	-8.3746923e-05	-0.000120437985	-0.000175484681	-0.000257808843	-0.000378838542	-0.00054770151	-0.000758454793	-0.000966791568	-0.00108487203	-0.00104123915	-0.000859116815	-0.000630957692	-0.000430921737	-0.000283926841	-0.000185500245	-0.000123139898	-8.554179e-05	-6.46048901e-05	-5.50331981e-05	-5.35368844e-05	-5.81686361e-05	-6.78548144e-05	-8.20859324e-05	-0.000100723718	-0.000123882613	-0.000151849923	-0.000185019517	-0.000223822803	-0.000268646016	-0.000319726787	-0.000377028307	-0.000440098022	-0.000507930243	-0.000578866302	-0.000650576341	-0.000720164922	-0.000784420805	-0.000840189409	-0.000884798087	-0.000916432603	-0.000934368485	-0.00093900486	-0.000931710843	-0.000914545532	-0.000889922695	-0.000860365375	-0.0008282469	-0.000795589126	-0.000764105591	-0.000735157402	-0.000709779769	-0.000688731025	-0.000672544637	-0.00066157629	-0.000656041509	-0.000656041509	-0.00066157629	-0.000672544637	-0.000688731025	-0.000709779769	-0.000735157402	-0.000764105591	-0.000795589126	-0.0008282469	-0.000860365375	-0.000889922695	-0.000914545532	-0.000931710843	-0.00093900486	-0.000934368485	-0.000916432603	-0.000884798087	-0.000840189409	-0.000784420805	-0.000720164922	-0.000650576341	-0.000578866302	-0.000507930243	-0.000440098022	-0.000377028307	-0.000319726787	-0.000268646016	-0.000223822803	-0.000185019517	-0.000151849923	-0.000123882613	-0.000100723718	-8.20859324e-05	-6.78548144e-05	-5.81686361e-05	-5.35368844e-05	-5.50331981e-05	-6.46048901e-05	-8.554179e-05	-0.000123139898	-0.000185500245	-0.000283926841	-0.000430921737	-0.000630957692	-0.000859116814	-0.00104123915	-0.00108487203	-0.000966791568	-0.000758454793	-0.00054770151	-0.000378838542	-0.000257808843	-0.000175484681	-0.000120437985	-8.3746923e-05	-5.92192687e-05	-4.27651712e-05	-3.1726731e-05	-2.43759592e-05	-1.95797502e-05	-1.65854989e-05	-1.48855802e-05	-1.41314661e-05	-1.40787547e-05	-1.45515435e-05	-1.54190787e-05	-1.6580342e-05	-1.7953891e-05	-1.94712703e-05	-2.10729304e-05	-2.27059647e-05	-2.43231819e-05	-2.58831151e-05	-2.73505718e-05	-2.86972987e-05	-2.99023602e-05	-3.09519733e-05	-3.18388071e-05	-3.25610053e-05	-3.31212605e-05	-3.35261272e-05	-3.37855377e-05	-3.39123525e-05	-3.39218005e-05	-3.38307756e-05	-3.36570499e-05	-3.34185027e-05	-3.31324517e-05	-3.28151333e-05	-3.24813422e-05	-3.21442165e-05	-3.18151395e-05	-3.15037293e-05	-3.12178902e-05	-3.0963912e-05	-3.0746607e-05	-3.05694844e-05	-3.04349552e-05	-3.03445551e-05	-3.02991603e-05
-2.93409171e-05	-2.93931943e-05	-2.9497481e-05	-2.96531587e-05	-2.98591051e-05	-3.01134992e-05	-3.04136072e-05	-3.07555691e-05	-3.11341941e-05	-3.15427693e-05	-3.19728812e-05	-3.2414259e-05	-3.28546535e-05	-3.32797794e-05	-3.36733558e-05	-3.40172888e-05	-3.42920339e-05	-3.44771678e-05	-3.45521641e-05	-3.44973228e-05	-3.42947544e-05	-3.39292918e-05	-3.33892473e-05	-3.26670522e-05	-3.17599581e-05	-3.06710125e-05	-2.94103485e-05	-2.79965298e-05	-2.64575126e-05	-2.48309096e-05	-2.31635928e-05	-2.15110316e-05	-1.99369502e-05	-1.85139213e-05	-1.73254904e-05	-1.64704776e-05	-1.60702994e-05	-1.62805595e-05	-1.7308878e-05	-1.9442123e-05	-2.30881992e-05	-2.88408803e-05	-3.75817252e-05	-5.0642146e-05	-7.00624605e-05	-9.90027568e-05	-0.000142372742	-0.000207708359	-0.000306066067	-0.000451865957	-0.000657951425	-0.000917805798	-0.0011754278	-0.00131640997	-0.00124997118	-0.00101361258	-0.000730511329	-0.000490806688	-0.000319435047	-0.000206953946	-0.000136548438	-9.41833003e-05	-7.01886395e-05	-5.83978056e-05	-5.50331981e-05	-5.78405636e-05	-6.55086515e-05	-7.73130591e-05	-9.29059502e-05	-0.00011218797	-0.00013522257	-0.00016217053	-0.0001932319	-0.000228587424	-0.000268334731	-0.000312417814	-0.000360552347	-0.000412154447	-0.000466285839	-0.000521632543	-0.000576534703	-0.000629079721	-0.000677258496	-0.000719167496	-0.000753223151	-0.000778346537	-0.000794080534	-0.00080061799	-0.000798741536	-0.000789683933	-0.000775008519	-0.000756431776	-0.000735585443	-0.000714029414	-0.000693144205	-0.000674090374	-0.000657801624	-0.00064499366	-0.000636180765	-0.000631693617	-0.000631693617	-0.000636180765	-0.00064499366	-0.000657801624	-0.000674090374	-0.000693144205	-0.000714029414	-0.000735585443	-0.000756431776	-0.000775008519	-0.000789683933	-0.000798741536	-0.00080061799	-0.000794080534	-0.000778346537	-0.000753223151	-0.000719167496	-0.000677258496	-0.000629079721	-0.000576534703	-0.000521632543	-0.000466285839	-0.000412154447	-0.000360552347	-0.000312417814	-0.000268334731	-0.000228587424	-0.0001932319	-0.00016217053	-0.00013522257	-0.00011218797	-9.29059502e-05	-7.73130591e-05	-6.55086515e-05	-5.78405636e-05	-5.50331981e-05	-5.83978056e-05	-7.01886395e-05	-9.41833003e-05	-0.000136548438	-0.000206953946	-0.000319435047	-0.000490806688	-0.000730511329	-0.00101361258	-0.00124997118	-0.00131640997	-0.0011754278	-0.000917805798	-0.000657951425	-0.000451865957	-0.000306066067	-0.000207708359	-0.000142372742	-9.90027568e-05	-7.00624605e-05	-5.0642146e-05	-3.75817252e-05	-2.88408803e-05	-2.30881992e-05	-1.9442123e-05	-1.7308878e-05	-1.62805595e-05	-1.60702995e-05	-1.64704776e-05	-1.73254904e-05	-1.85139213e-05	-1.99369502e-05	-2.15110316e-05	-2.31635928e-05	-2.48309096e-05	-2.64575126e-05	-2.79965298e-05	-2.94103485e-05	-3.06710125e-05	-3.17599581e-05	-3.26670522e-05	-3.33892473e-05	-3.39292918e-05	-3.42947544e-05	-3.44973228e-05	-3.45521641e-05	-3.44771678e-05	-3.42920339e-05	-3.40172888e-05	-3.36733558e-05	-3.32797794e-05	-3.28546535e-05	-3.2414259e-05	-3.19728812e-05	-3.15427693e-05	-3.11341941e-05	-3.07555691e-05	-3.04136072e-05	-3.01134992e-05	-2.98591051e-05	-2.96531587e-05	-2.9497481e-05	-2.93931943e-05	-2.93409171e-05
-2.80747234e-05	-2.81318295e-05	-2.82459304e-05	-2.84167313e-05	-2.86436213e-05	-2.89254986e-05	-2.92605717e-05	-2.96461502e-05	-3.00784292e-05	-3.05522688e-05	-3.10609642e-05	-3.15960113e-05	-3.21468776e-05	-3.27008001e-05	-3.32426453e-05	-3.3754877e-05	-3.42176867e-05	-3.46093436e-05	-3.49068058e-05	-3.50866045e-05	-3.51259525e-05	-3.50039638e-05	-3.4702834e-05	-3.42088678e-05	-3.3513396e-05	-3.26138015e-05	-3.15149221e-05	-3.0230865e-05	-2.8786875e-05	-2.72206778e-05	-2.55829196e-05	-2.39368296e-05	-2.23577158e-05	-2.09331563e-05	-1.97647932e-05	-1.89726559e-05	-1.87030962e-05	-1.9141834e-05	-2.05344186e-05	-2.32178089e-05	-2.76691463e-05	-3.45818145e-05	-4.49856612e-05	-6.04395171e-05	-8.33419533e-05	-0.000117431346	-0.000168570168	-0.000245882242	-0.000363044327	-0.000538423828	-0.00078984294	-0.0011126264	-0.00143771066	-0.00161625491	-0.00152768772	-0.00122492028	-0.000871438911	-0.000579794885	-0.000375859389	-0.000244170231	-0.000162491644	-0.000113306552	-8.49564579e-05	-7.01886395e-05	-6.46048901e-05	-6.5548189e-05	-7.14148224e-05	-8.12516447e-05	-9.45168028e-05	-0.000110930443	-0.000130375405	-0.000152825602	-0.000178289009	-0.00020675747	-0.000238159157	-0.000272312411	-0.000308882486	-0.000347345459	-0.000386965882	-0.000426796086	-0.000465704391	-0.000502436307	-0.000535706909	-0.000564315176	-0.000587264114	-0.00060386666	-0.000613818482	-0.000617225146	-0.000614580516	-0.000606690844	-0.000594620251	-0.000579600439	-0.000562808265	-0.000545420214	-0.000528515765	-0.000513030768	-0.000499740153	-0.000489253598	-0.000482019032	-0.000478329457	-0.000478329457	-0.000482019032	-0.000489253598	-0.000499740153	-0.000513030768	-0.000528515765	-0.000545420214	-0.000562808265	-0.000579600439	-0.000594620251	-0.000606690844	-0.000614580516	-0.000617225146	-0.000613818482	-0.00060386666	-0.000587264114	-0.000564315176	-0.000535706909	-0.000502436307	-0.000465704391	-0.000426796086	-0.000386965882	-0.000347345459	-0.000308882486	-0.000272312411	-0.000238159157	-0.00020675747	-0.000178289009	-0.000152825602	-0.000130375405	-0.000110930443	-9.45168028e-05	-8.12516447e-05	-7.14148224e-05	-6.5548189e-05	-6.46048901e-05	-7.01886395e-05	-8.49564579e-05	-0.000113306552	-0.000162491644	-0.000244170231	-0.000375859389	-0.000579794885	-0.000871438911	-0.00122492028	-0.00152768772	-0.00161625491	-0.00143771066	-0.0011126264	-0.00078984294	-0.000538423828	-0.000363044327	-0.000245882242	-0.000168570168	-0.000117431346	-8.33419533e-05	-6.04395171e-05	-4.49856612e-05	-3.45818145e-05	-2.76691463e-05	-2.32178089e-05	-2.05344186e-05	-1.9141834e-05	-1.87030962e-05	-1.89726559e-05	-1.97647932e-05	-2.09331563e-05	-2.23577158e-05	-2.39368296e-05	-2.55829196e-05	-2.72206778e-05	-2.8786875e-05	-3.0230865e-05	-3.15149221e-05	-3.26138015e-05	-3.3513396e-05	-3.42088678e-05	-3.4702834e-05	-3.50039638e-05	-3.51259525e-05	-3.50866045e-05	-3.49068058e-05	-3.46093436e-05	-3.42176867e-05	-3.3754877e-05	-3.32426453e-05	-3.27008001e-05	-3.21468776e-05	-3.15960113e-05	-3.10609642e-05	-3.05522688e-05	-3.00784292e-05	-2.96461502e-05	-2.92605717e-05	-2.89254986e-05	-2.86436213e-05	-2.84167313e-05	-2.82459304e-05	-2.81318295e-05	-2.80747234e-05
-2.65633338e-05	-2.66231252e-05	-2.67427616e-05	-2.69222898e-05	-2.71616361e-05	-2.74604556e-05	-2.7817956e-05	-2.82327064e-05	-2.87024327e-05	-2.92237939e-05	-2.97921362e-05	-3.04012187e-05	-3.10429164e-05	-3.17069129e-05	-3.23804078e-05	-3.30478799e-05	-3.36909607e-05	-3.42884871e-05	-3.48168074e-05	-3.52504087e-05	-3.55628922e-05	-3.5728266e-05	-3.57224313e-05	-3.55246901e-05	-3.51191352e-05	-3.44959696e-05	-3.36530291e-05	-3.25978332e-05	-3.13501746e-05	-2.99447418e-05	-2.8433015e-05	-2.68840063e-05	-2.53841378e-05	-2.40372089e-05	-2.29657318e-05	-2.23150046e-05	-2.22614002e-05	-2.30267299e-05	-2.49013963e-05	-2.82806318e-05	-3.37208884e-05	-4.20281985e-05	-5.43984699e-05	-7.26434461e-05	-9.95585671e-05	-0.00013952285	-0.000199460406	-0.000290290773	-0.000428742216	-0.000638176728	-0.000943077661	-0.00134440143	-0.00176133326	-0.00200250007	-0.00190063895	-0.00151931276	-0.00107508094	-0.000713650552	-0.000464694208	-0.000305734644	-0.000207593536	-0.000148202675	-0.000113306552	-9.41833003e-05	-8.554179e-05	-8.41501409e-05	-8.80219251e-05	-9.59346574e-05	-0.000107138442	-0.000121174376	-0.000137756584	-0.000156691055	-0.0001778157	-0.000200952932	-0.000225870408	-0.000252248639	-0.000279656462	-0.000307537076	-0.000335208268	-0.000361880276	-0.000386693225	-0.000408773189	-0.000427302096	-0.000441592903	-0.000451158873	-0.00045576556	-0.000455456601	-0.000450549321	-0.000441601703	-0.000429344751	-0.000414645506	-0.000398473543	-0.000381683079	-0.000365114506	-0.000349528131	-0.00033557363	-0.000323785172	-0.000314583026	-0.000308277728	-0.000305074151	-0.000305074151	-0.000308277728	-0.000314583026	-0.000323785172	-0.00033557363	-0.000349528131	-0.000365114506	-0.000381683079	-0.000398473543	-0.000414645506	-0.000429344751	-0.000441601703	-0.000450549321	-0.000455456601	-0.00045576556	-0.000451158873	-0.000441592903	-0.000427302096	-0.000408773189	-0.000386693225	-0.000361880276	-0.000335208268	-0.000307537076	-0.000279656462	-0.000252248639	-0.000225870408	-0.000200952932	-0.0001778157	-0.000156691055	-0.000137756584	-0.000121174376	-0.000107138442	-9.59346574e-05	-8.80219251e-05	-8.41501409e-05	-8.554179e-05	-9.41833003e-05	-0.000113306552	-0.000148202675	-0.000207593536	-0.000305734644	-0.000464694208	-0.000713650552	-0.00107508094	-0.00151931276	-0.00190063895	-0.00200250007	-0.00176133326	-0.00134440143	-0.000943077661	-0.000638176728	-0.000428742216	-0.000290290773	-0.000199460406	-0.00013952285	-9.95585671e-05	-7.26434461e-05	-5.43984699e-05	-4.20281985e-05	-3.37208884e-05	-2.82806318e-05	-2.49013963e-05	-2.30267299e-05	-2.22614002e-05	-2.23150046e-05	-2.29657318e-05	-2.40372089e-05	-2.53841378e-05	-2.68840063e-05	-2.8433015e-05	-2.99447418e-05	-3.13501746e-05	-3.25978332e-05	-3.36530291e-05	-3.44959696e-05	-3.51191352e-05	-3.55246901e-05	-3.57224313e-05	-3.5728266e-05	-3.55628922e-05	-3.52504087e-05	-3.48168074e-05	-3.42884871e-05	-3.36909607e-05	-3.30478799e-05	-3.23804078e-05	-3.17069129e-05	-3.10429164e-05	-3.04012187e-05	-2.97921362e-05	-2.92237939e-05	-2.87024327e-05	-2.82327064e-05	-2.7817956e-05	-2.74604556e-05	-2.71616361e-05	-2.69222898e-05	-2.67427616e-05	-2.66231252e-05	-2.65633338e-05
-2.48760427e-05	-2.49364535e-05	-2.50574832e-05	-2.52394981e-05	-2.54829296e-05	-2.57881492e-05	-2.61553231e-05	-2.65842504e-05	-2.70741877e-05	-2.76236498e-05	-2.82301802e-05	-2.88900809e-05	-2.95980975e-05	-3.03470636e-05	-3.11275162e-05	-3.19273089e-05	-3.27312652e-05	-3.35209348e-05	-3.42745338e-05	-3.49671649e-05	-3.55714112e-05	-3.60583635e-05	-3.63990681e-05	-3.65662842e-05	-3.65363616e-05	-3.62910921e-05	-3.58196058e-05	-3.51206544e-05	-3.42056623e-05	-3.31024783e-05	-3.18590958e-05	-3.05463533e-05	-2.92591835e-05	-2.81170122e-05	-2.72647917e-05	-2.68765854e-05	-2.71637992e-05	-2.83904717e-05	-3.08988662e-05	-3.51503111e-05	-4.1789348e-05	-5.17447175e-05	-6.63902116e-05	-8.78047546e-05	-0.000119198512	-0.000165615358	-0.000235080413	-0.00034039368	-0.000501567158	-0.000747663743	-0.00111220355	-0.00160547807	-0.00214383758	-0.00248744627	-0.00239867695	-0.00193371036	-0.00137418486	-0.000917691419	-0.000604781048	-0.000405789815	-0.000282746837	-0.000207593536	-0.000162491644	-0.000136548438	-0.000123139898	-0.000118211165	-0.000119251355	-0.000124681867	-0.000133489447	-0.000145001615	-0.000158744512	-0.00017434891	-0.000191485206	-0.000209817068	-0.000228968629	-0.000248503367	-0.000267914716	-0.000286629385	-0.000304024279	-0.00031945689	-0.00033230713	-0.000342026327	-0.000348186985	-0.000350525826	-0.000348972968	-0.000343662149	-0.000334920188	-0.00032323767	-0.000309225824	-0.000293553691	-0.000276921769	-0.000260077506	-0.000243593938	-0.000228011831	-0.000213803858	-0.000201360266	-0.00019100006	-0.000182982596	-0.000177513198	-0.000174739259	-0.000174739259	-0.000177513198	-0.000182982596	-0.00019100006	-0.000201360266	-0.000213803858	-0.000228011831	-0.000243593938	-0.000260077506	-0.000276921769	-0.000293553691	-0.000309225824	-0.00032323767	-0.000334920188	-0.000343662149	-0.000348972968	-0.000350525826	-0.000348186985	-0.000342026327	-0.00033230713	-0.00031945689	-0.000304024279	-0.000286629385	-0.000267914716	-0.000248503367	-0.000228968629	-0.000209817068	-0.000191485206	-0.00017434891	-0.000158744512	-0.000145001615	-0.000133489447	-0.000124681867	-0.000119251355	-0.000118211165	-0.000123139898	-0.000136548438	-0.000162491644	-0.000207593536	-0.000282746837	-0.000405789815	-0.000604781048	-0.000917691419	-0.00137418486	-0.00193371036	-0.00239867695	-0.00248744627	-0.00214383758	-0.00160547807	-0.00111220355	-0.000747663743	-0.000501567158	-0.00034039368	-0.000235080413	-0.000165615358	-0.000119198512	-8.78047546e-05	-6.63902116e-05	-5.17447175e-05	-4.1789348e-05	-3.51503111e-05	-3.08988662e-05	-2.83904717e-05	-2.71637992e-05	-2.68765854e-05	-2.72647917e-05	-2.81170122e-05	-2.92591835e-05	-3.05463533e-05	-3.18590958e-05	-3.31024783e-05	-3.42056623e-05	-3.51206544e-05	-3.58196058e-05	-3.62910921e-05	-3.65363616e-05	-3.65662842e-05	-3.63990681e-05	-3.60583635e-05	-3.55714112e-05	-3.49671649e-05	-3.42745338e-05	-3.35209348e-05	-3.27312652e-05	-3.19273089e-05	-3.11275162e-05	-3.03470636e-05	-2.95980975e-05	-2.88900809e-05	-2.82301802e-05	-2.76236498e-05	-2.70741877e-05	-2.65842504e-05	-2.61553231e-05	-2.57881492e-05	-2.54829296e-05	-2.52394981e-05	-2.50574832e-05	-2.49364535e-05	-2.48760427e-05
-2.3082579e-05	-2.31417632e-05	-2.32604696e-05	-2.34393355e-05	-2.36792239e-05	-2.39811266e-05	-2.43460526e-05	-2.47749057e-05	-2.5268351e-05	-2.58266616e-05	-2.64495347e-05	-2.71358642e-05	-2.7883461e-05	-2.86887136e-05	-2.95461902e-05	-3.04481917e-05	-3.13842772e-05	-3.23408046e-05	-3.33005497e-05	-3.42424967e-05	-3.51419132e-05	-3.59708334e-05	-3.66990467e-05	-3.72956139e-05	-3.77308278e-05	-3.79784448e-05	-3.80180749e-05	-3.7837868e-05	-3.743795e-05	-3.68350141e-05	-3.6067828e-05	-3.52025634e-05	-3.43366928e-05	-3.360112e-05	-3.3161684e-05	-3.32223328e-05	-3.40328437e-05	-3.59043264e-05	-3.92364855e-05	-4.45623051e-05	-5.26191296e-05	-6.44611225e-05	-8.16387018e-05	-0.000106489068	-0.000142613705	-0.000195671124	-0.000274690459	-0.000394184976	-0.000577225382	-0.000858521052	-0.0012818534	-0.00187296449	-0.00255689018	-0.00305922288	-0.00304200136	-0.00251213385	-0.00181618355	-0.00123154768	-0.000826588769	-0.000567413665	-0.000405789815	-0.000305734644	-0.000244170231	-0.000206953946	-0.000185500245	-0.00017455106	-0.000170825649	-0.000172224432	-0.000177358059	-0.000185263626	-0.000195228998	-0.000206681027	-0.000219113235	-0.000232039794	-0.000244968835	-0.000257391542	-0.000268785032	-0.000278627419	-0.000286422855	-0.000291733306	-0.000294212572	-0.00029363729	-0.000289929672	-0.000283167826	-0.000273581479	-0.000261533463	-0.000247489677	-0.000231982055	-0.000215569523	-0.00019878884	-0.000182141352	-0.000166154672	-0.000151148519	-0.000137404547	-0.000125152284	-0.000114561647	-0.000105771429	-9.89248208e-05	-9.41941355e-05	-9.17644548e-05	-9.17644548e-05	-9.41941355e-05	-9.89248208e-05	-0.000105771429	-0.000114561647	-0.000125152284	-0.000137404547	-0.000151148519	-0.000166154672	-0.000182141352	-0.00019878884	-0.000215569523	-0.000231982055	-0.000247489677	-0.000261533463	-0.000273581479	-0.000283167826	-0.000289929672	-0.00029363729	-0.000294212572	-0.000291733306	-0.000286422855	-0.000278627419	-0.000268785032	-0.000257391542	-0.000244968835	-0.000232039794	-0.000219113235	-0.000206681027	-0.000195228998	-0.000185263625	-0.000177358059	-0.000172224432	-0.000170825649	-0.00017455106	-0.000185500245	-0.000206953946	-0.000244170231	-0.000305734644	-0.000405789815	-0.000567413665	-0.000826588769	-0.00123154768	-0.00181618355	-0.00251213385	-0.00304200136	-0.00305922288	-0.00255689018	-0.00187296449	-0.0012818534	-0.000858521052	-0.000577225382	-0.000394184976	-0.000274690459	-0.000195671124	-0.000142613705	-0.000106489068	-8.16387018e-05	-6.44611225e-05	-5.26191296e-05	-4.45623051e-05	-3.92364855e-05	-3.59043264e-05	-3.40328437e-05	-3.32223328e-05	-3.3161684e-05	-3.360112e-05	-3.43366928e-05	-3.52025634e-05	-3.6067828e-05	-3.68350141e-05	-3.743795e-05	-3.7837868e-05	-3.80180749e-05	-3.79784449e-05	-3.77308278e-05	-3.72956139e-05	-3.66990467e-05	-3.59708334e-05	-3.51419132e-05	-3.42424967e-05	-3.33005497e-05	-3.23408046e-05	-3.13842772e-05	-3.04481917e-05	-2.95461902e-05	-2.86887136e-05	-2.7883461e-05	-2.71358642e-05	-2.64495347e-05	-2.58266616e-05	-2.5268351e-05	-2.47749057e-05	-2.43460526e-05	-2.39811266e-05	-2.36792239e-05	-2.34393355e-05	-2.32604696e-05	-2.31417632e-05	-2.3082579e-05
-2.12483264e-05	-2.13047542e-05	-2.14180469e-05	-2.15890492e-05	-2.18189598e-05	-2.21092621e-05	-2.24616474e-05	-2.28779361e-05	-2.33599947e-05	-2.39096413e-05	-2.45285284e-05	-2.52179903e-05	-2.59788428e-05	-2.68111222e-05	-2.77137576e-05	-2.86841688e-05	-2.97177936e-05	-3.08075594e-05	-3.19433301e-05	-3.31113879e-05	-3.42940406e-05	-3.54694786e-05	-3.66120235e-05	-3.76929019e-05	-3.86816136e-05	-3.95478635e-05	-4.0263963e-05	-4.08077061e-05	-4.1166044e-05	-4.13401869e-05	-4.13525267e-05	-4.12547899e-05	-4.11357859e-05	-4.11271869e-05	-4.14072852e-05	-4.22047034e-05	-4.3805525e-05	-4.65681048e-05	-5.09505445e-05	-5.75573368e-05	-6.72149077e-05	-8.10919354e-05	-0.000100891467	-0.000129161537	-0.000169805225	-0.000228928994	-0.00031625906	-0.000447465286	-0.000647713454	-0.00095591827	-0.00142496993	-0.00209963724	-0.00293222687	-0.00364674679	-0.00380393015	-0.00328338422	-0.00245673289	-0.00171083481	-0.0011761692	-0.000826588769	-0.000604781048	-0.000464694208	-0.000375859389	-0.000319435047	-0.000283926841	-0.000262247154	-0.000249927736	-0.000244066915	-0.000242709199	-0.000244474689	-0.000248333853	-0.000253468999	-0.000259189747	-0.000264884064	-0.000269994178	-0.000274010519	-0.000276478613	-0.000277014351	-0.000275323093	-0.00027121804	-0.000264633667	-0.000255630921	-0.000244392372	-0.000231207298	-0.000216448402	-0.000200543157	-0.000183943382	-0.00016709658	-0.000150421675	-0.000134277984	-0.000118963856	-0.000104820137	-9.19728057e-05	-8.05162575e-05	-7.05081399e-05	-6.19428913e-05	-5.47730711e-05	-4.89770477e-05	-4.4696575e-05	-4.23368937e-05	-4.23368937e-05	-4.4696575e-05	-4.89770477e-05	-5.47730711e-05	-6.19428913e-05	-7.05081399e-05	-8.05162575e-05	-9.19728057e-05	-0.000104820137	-0.000118963856	-0.000134277984	-0.000150421675	-0.00016709658	-0.000183943382	-0.000200543157	-0.000216448402	-0.000231207298	-0.000244392372	-0.000255630921	-0.000264633667	-0.00027121804	-0.000275323093	-0.000277014351	-0.000276478613	-0.000274010518	-0.000269994178	-0.000264884064	-0.000259189747	-0.000253468999	-0.000248333853	-0.000244474689	-0.000242709199	-0.000244066915	-0.000249927736	-0.000262247154	-0.000283926841	-0.000319435047	-0.000375859389	-0.000464694208	-0.000604781048	-0.000826588769	-0.0011761692	-0.00171083481	-0.00245673289	-0.00328338422	-0.00380393015	-0.00364674679	-0.00293222687	-0.00209963724	-0.00142496993	-0.00095591827	-0.000647713454	-0.000447465286	-0.00031625906	-0.000228928994	-0.000169805225	-0.000129161537	-0.000100891467	-8.10919354e-05	-6.72149077e-05	-5.75573368e-05	-5.09505445e-05	-4.65681048e-05	-4.3805525e-05	-4.22047034e-05	-4.14072852e-05	-4.11271869e-05	-4.11357859e-05	-4.12547899e-05	-4.13525267e-05	-4.13401869e-05	-4.1166044e-05	-4.08077061e-05	-4.0263963e-05	-3.95478635e-05	-3.86816136e-05	-3.76929019e-05	-3.66120235e-05	-3.54694786e-05	-3.42940406e-05	-3.31113879e-05	-3.19433301e-05	-3.08075594e-05	-2.97177936e-05	-2.86841688e-05	-2.77137576e-05	-2.68111222e-05	-2.59788428e-05	-2.52179903e-05	-2.45285284e-05	-2.39096413e-05	-2.33599947e-05	-2.28779361e-05	-2.24616474e-05	-2.21092621e-05	-2.18189598e-05	-2.15890492e-05	-2.14180469e-05	-2.13047542e-05	-2.12483264e-05
-1.94312806e-05	-1.94837877e-05	-1.95893049e-05	-1.97488182e-05	-1.99637601e-05	-2.02359664e-05	-2.05676339e-05	-2.09612846e-05	-2.14197357e-05	-2.19460697e-05	-2.25435969e-05	-2.32157971e-05	-2.3966231e-05	-2.47984099e-05	-2.57156099e-05	-2.67206209e-05	-2.78154174e-05	-2.90007454e-05	-3.02756225e-05	-3.16367673e-05	-3.30779925e-05	-3.45896283e-05	-3.6158078e-05	-3.77656362e-05	-3.93907054e-05	-4.10085142e-05	-4.25923922e-05	-4.41156837e-05	-4.5554617e-05	-4.68928817e-05	-4.81288982e-05	-4.92861425e-05	-5.04253615e-05	-5.16562605e-05	-5.31467311e-05	-5.51299619e-05	-5.79124594e-05	-6.18879006e-05	-6.7562927e-05	-7.56024049e-05	-8.69045223e-05	-0.000102721789	-0.000124854675	-0.000155963779	-0.000200080021	-0.000263449846	-0.000355945718	-0.00049339966	-0.000701280887	-0.00101960961	-0.00150582693	-0.00222080597	-0.00315867585	-0.00409331535	-0.00454574157	-0.00419424453	-0.00331877443	-0.0024097751	-0.00171083481	-0.00123154768	-0.000917691419	-0.000713650552	-0.000579794885	-0.000490806688	-0.000430921737	-0.000390274055	-0.000362565425	-0.000343661796	-0.000330757714	-0.000321876596	-0.000315569178	-0.000310730782	-0.000306491696	-0.000302153829	-0.000297157076	-0.000291064292	-0.000283556803	-0.000274434246	-0.000263613982	-0.00025112676	-0.000237106806	-0.000221776016	-0.000205423251	-0.000188380665	-0.000170999462	-0.000153627386	-0.000136589813	-0.000120175684	-0.000104628542	-9.01297356e-05	-7.68025501e-05	-6.48526861e-05	-5.42802953e-05	-4.5071709e-05	-3.72087718e-05	-3.06121435e-05	-2.51089521e-05	-2.04200496e-05	-1.63768686e-05	-1.363595e-05	-1.363595e-05	-1.63768686e-05	-2.04200496e-05	-2.51089521e-05	-3.06121435e-05	-3.72087718e-05	-4.5071709e-05	-5.42802953e-05	-6.48526861e-05	-7.68025501e-05	-9.01297356e-05	-0.000104628542	-0.000120175684	-0.000136589813	-0.000153627386	-0.000170999462	-0.000188380665	-0.000205423251	-0.000221776016	-0.000237106806	-0.00025112676	-0.000263613982	-0.000274434246	-0.000283556803	-0.000291064292	-0.000297157076	-0.000302153829	-0.000306491696	-0.000310730782	-0.000315569178	-0.000321876596	-0.000330757714	-0.000343661796	-0.000362565425	-0.000390274055	-0.000430921737	-0.000490806688	-0.000579794885	-0.000713650552	-0.000917691419	-0.00123154768	-0.00171083481	-0.0024097751	-0.00331877443	-0.00419424453	-0.00454574157	-0.00409331535	-0.00315867585	-0.00222080597	-0.00150582693	-0.00101960961	-0.000701280887	-0.00049339966	-0.000355945718	-0.000263449846	-0.000200080021	-0.000155963779	-0.000124854675	-0.000102721789	-8.69045223e-05	-7.56024049e-05	-6.7562927e-05	-6.18879006e-05	-5.79124594e-05	-5.51299619e-05	-5.31467311e-05	-5.16562605e-05	-5.04253615e-05	-4.92861425e-05	-4.81288982e-05	-4.68928817e-05	-4.5554617e-05	-4.41156837e-05	-4.25923922e-05	-4.10085142e-05	-3.93907054e-05	-3.77656362e-05	-3.6158078e-05	-3.45896283e-05	-3.30779925e-05	-3.16367673e-05	-3.02756225e-05	-2.90007454e-05	-2.78154174e-05	-2.67206209e-05	-2.57156099e-05	-2.47984099e-05	-2.3966231e-05	-2.32157971e-05	-2.25435969e-05	-2.19460697e-05	-2.14197357e-05	-2.09612846e-05	-2.05676339e-05	-2.02359664e-05	-1.99637601e-05	-1.97488182e-05	-1.95893049e-05	-1.94837877e-05	-1.94312806e-05
-1.76808023e-05	-1.77285969e-05	-1.78247249e-05	-1.79702517e-05	-1.81667488e-05	-1.84162736e-05	-1.8721359e-05	-1.90850168e-05	-1.95107597e-05	-2.00026363e-05	-2.05652751e-05	-2.12039322e-05	-2.19245336e-05	-2.27337089e-05	-2.36388057e-05	-2.46478783e-05	-2.57696359e-05	-2.70133366e-05	-2.83886078e-05	-2.99051716e-05	-3.15724549e-05	-3.3399066e-05	-3.53921289e-05	-3.75564782e-05	-3.98937279e-05	-4.24012375e-05	-4.50710088e-05	-4.78886412e-05	-5.08327576e-05	-5.38759267e-05	-5.69888529e-05	-6.01497548e-05	-6.33595759e-05	-6.66612362e-05	-7.01594009e-05	-7.4037945e-05	-7.85751812e-05	-8.4160275e-05	-9.13169911e-05	-0.000100743182	-0.000113377286	-0.000130507965	-0.000153952046	-0.000186342424	-0.00023159683	-0.000295688611	-0.000387923171	-0.000523043223	-0.000724585492	-0.00102964773	-0.00149320707	-0.00218213032	-0.00312861627	-0.00420131061	-0.00497658793	-0.00502561981	-0.00429334082	-0.00331877443	-0.00245673289	-0.00181618355	-0.00137418486	-0.00107508094	-0.000871438911	-0.000730511329	-0.000630957692	-0.000559043896	-0.000505845677	-0.000465447853	-0.000433833186	-0.000408203265	-0.000386562391	-0.000367460945	-0.000349836094	-0.000332912268	-0.000316138144	-0.000299145227	-0.000281718245	-0.000263771082	-0.000245324542	-0.000226484169	-0.00020741779	-0.00018833337	-0.000169458218	-0.000151020669	-0.000133235119	-0.000116290918	-0.000100345226	-8.55195942e-05	-7.18995784e-05	-5.95240151e-05	-4.83864829e-05	-3.86087355e-05	-3.01132516e-05	-2.28166916e-05	-1.6666803e-05	-1.15705654e-05	-7.34555851e-06	-3.63994034e-06	-4.70203943e-08	2.83268311e-06	2.83268311e-06	-4.70203942e-08	-3.63994034e-06	-7.34555851e-06	-1.15705654e-05	-1.6666803e-05	-2.28166916e-05	-3.01132516e-05	-3.86087355e-05	-4.83864829e-05	-5.95240151e-05	-7.18995784e-05	-8.55195942e-05	-0.000100345226	-0.000116290918	-0.000133235119	-0.000151020669	-0.000169458218	-0.00018833337	-0.00020741779	-0.000226484169	-0.000245324542	-0.000263771082	-0.000281718245	-0.000299145227	-0.000316138144	-0.000332912268	-0.000349836094	-0.000367460945	-0.000386562391	-0.000408203265	-0.000433833186	-0.000465447853	-0.000505845677	-0.000559043896	-0.000630957692	-0.000730511329	-0.000871438911	-0.00107508094	-0.00137418486	-0.00181618355	-0.00245673289	-0.00331877443	-0.00429334082	-0.00502561981	-0.00497658793	-0.00420131061	-0.00312861627	-0.00218213032	-0.00149320707	-0.00102964773	-0.000724585492	-0.000523043223	-0.000387923171	-0.000295688611	-0.00023159683	-0.000186342424	-0.000153952046	-0.000130507965	-0.000113377286	-0.000100743182	-9.13169911e-05	-8.4160275e-05	-7.85751812e-05	-7.4037945e-05	-7.01594009e-05	-6.66612362e-05	-6.33595759e-05	-6.01497548e-05	-5.69888529e-05	-5.38759267e-05	-5.08327576e-05	-4.78886412e-05	-4.50710088e-05	-4.24012375e-05	-3.98937279e-05	-3.75564782e-05	-3.5392129e-05	-3.3399066e-05	-3.15724549e-05	-2.99051716e-05	-2.83886078e-05	-2.70133366e-05	-2.57696359e-05	-2.46478783e-05	-2.36388057e-05	-2.27337089e-05	-2.19245336e-05	-2.12039322e-05	-2.05652751e-05	-2.00026363e-05	-1.95107597e-05	-1.90850168e-05	-1.8721359e-05	-1.84162736e-05	-1.81667488e-05	-1.79702517e-05	-1.78247249e-05	-1.77285969e-05	-1.76808023e-05
-1.60379932e-05	-1.60806344e-05	-1.61664664e-05	-1.62965831e-05	-1.64726159e-05	-1.66967339e-05	-1.69716605e-05	-1.73007131e-05	-1.76878711e-05	-1.81378715e-05	-1.8656334e-05	-1.92499133e-05	-1.99264821e-05	-2.06953471e-05	-2.15675024e-05	-2.25559237e-05	-2.36759061e-05	-2.49454426e-05	-2.6385634e-05	-2.80211072e-05	-2.98803981e-05	-3.19962241e-05	-3.440552e-05	-3.71490452e-05	-4.02702779e-05	-4.3813202e-05	-4.78185113e-05	-5.2317785e-05	-5.73255609e-05	-6.28302184e-05	-6.87863139e-05	-7.51129404e-05	-8.17033156e-05	-8.8448685e-05	-9.52750611e-05	-0.000102186873	-0.000109309978	-0.000116928595	-0.000125515891	-0.00013576469	-0.000148631629	-0.000165414204	-0.000187887004	-0.000218534562	-0.000260939104	-0.000320418802	-0.000405074462	-0.000527494932	-0.000707462532	-0.000975887109	-0.00137906628	-0.00197769368	-0.00282198863	-0.00386791667	-0.00484669297	-0.00526687163	-0.00502561981	-0.00419424453	-0.00328338422	-0.00251213385	-0.00193371036	-0.00151931276	-0.00122492028	-0.00101361258	-0.000859116815	-0.000743543362	-0.00065488558	-0.000585041768	-0.000528475381	-0.000481347872	-0.000440963908	-0.000405415034	-0.000373347702	-0.000343809132	-0.000316142037	-0.000289910139	-0.000264843139	-0.000240794186	-0.00021770575	-0.000195581626	-0.000174463936	-0.000154414567	-0.000135500708	-0.000117784184	-0.000101314222	-8.61231728e-05	-7.22246667e-05	-5.96136913e-05	-4.82678052e-05	-3.81362584e-05	-2.91336707e-05	-2.13474987e-05	-1.46632694e-05	-8.95029701e-06	-4.13815776e-06	-1.3191444e-07	3.21221777e-06	6.09686033e-06	8.64642383e-06	1.0420929e-05	1.0420929e-05	8.64642383e-06	6.09686033e-06	3.21221777e-06	-1.3191444e-07	-4.13815776e-06	-8.95029701e-06	-1.46632694e-05	-2.13474987e-05	-2.91336707e-05	-3.81362584e-05	-4.82678052e-05	-5.96136913e-05	-7.22246667e-05	-8.61231728e-05	-0.000101314222	-0.000117784184	-0.000135500708	-0.000154414567	-0.000174463936	-0.000195581626	-0.00021770575	-0.000240794186	-0.000264843139	-0.000289910139	-0.000316142037	-0.000343809132	-0.000373347702	-0.000405415034	-0.000440963908	-0.000481347872	-0.000528475381	-0.000585041768	-0.00065488558	-0.000743543362	-0.000859116815	-0.00101361258	-0.00122492028	-0.00151931276	-0.00193371036	-0.00251213385	-0.00328338422	-0.00419424453	-0.00502561981	-0.00526687163	-0.00484669297	-0.00386791667	-0.00282198863	-0.00197769368	-0.00137906628	-0.000975887109	-0.000707462532	-0.000527494932	-0.000405074462	-0.000320418802	-0.000260939104	-0.000218534562	-0.000187887004	-0.000165414204	-0.000148631629	-0.00013576469	-0.000125515891	-0.000116928595	-0.000109309978	-0.000102186873	-9.52750611e-05	-8.8448685e-05	-8.17033156e-05	-7.51129404e-05	-6.87863139e-05	-6.28302184e-05	-5.73255609e-05	-5.2317785e-05	-4.78185113e-05	-4.3813202e-05	-4.02702779e-05	-3.71490452e-05	-3.440552e-05	-3.19962241e-05	-2.98803981e-05	-2.80211072e-05	-2.6385634e-05	-2.49454426e-05	-2.36759061e-05	-2.25559237e-05	-2.15675024e-05	-2.06953471e-05	-1.99264821e-05	-1.92499133e-05	-1.8656334e-05	-1.81378715e-05	-1.76878711e-05	-1.73007131e-05	-1.69716605e-05	-1.66967339e-05	-1.64726159e-05	-1.62965831e-05	-1.61664664e-05	-1.60806344e-05	-1.60379932e-05
-1.45374494e-05	-1.45748103e-05	-1.46500746e-05	-1.47643278e-05	-1.49192034e-05	-1.51169007e-05	-1.53602242e-05	-1.56526546e-05	-1.59984568e-05	-1.64028311e-05	-1.68721119e-05	-1.74140223e-05	-1.80379967e-05	-1.87555878e-05	-1.95809792e-05	-2.05316325e-05	-2.16290992e-05	-2.29000345e-05	-2.43774473e-05	-2.61022147e-05	-2.81248649e-05	-3.05075806e-05	-3.33262772e-05	-3.66724341e-05	-4.06540664e-05	-4.53947932e-05	-5.10293773e-05	-5.76935152e-05	-6.55054015e-05	-7.45374308e-05	-8.4779378e-05	-9.6100134e-05	-0.000108222423	-0.000120729799	-0.000133121885	-0.000144919111	-0.000155796278	-0.000165707493	-0.000174966797	-0.000184271948	-0.000194690594	-0.000207650427	-0.000224980858	-0.000249050915	-0.000283050279	-0.000331478215	-0.00040094426	-0.000501445489	-0.000648346471	-0.000865228773	-0.0011871449	-0.00166127879	-0.0023349436	-0.00320970884	-0.00415173372	-0.00484669297	-0.00497658793	-0.00454574157	-0.00380393015	-0.00304200136	-0.00239867695	-0.00190063895	-0.00152768772	-0.00124997118	-0.00104123915	-0.000881854182	-0.000757733254	-0.000659005123	-0.000578762811	-0.000512148639	-0.000455721331	-0.000407026178	-0.000364302986	-0.000326285615	-0.000292062405	-0.000260977463	-0.000232559733	-0.000206471204	-0.000182468586	-0.000160374719	-0.000140057241	-0.000121412826	-0.000104355763	-8.88099422e-05	-7.47034983e-05	-6.19654708e-05	-5.05239615e-05	-4.03053473e-05	-3.12338214e-05	-2.32179775e-05	-1.61351503e-05	-1.00802196e-05	-4.93769213e-06	-5.49269343e-07	3.14762459e-06	6.22091493e-06	8.7479125e-06	1.07938688e-05	1.23472325e-05	1.32391403e-05	1.32391403e-05	1.23472325e-05	1.07938688e-05	8.7479125e-06	6.22091493e-06	3.14762459e-06	-5.49269343e-07	-4.93769213e-06	-1.00802196e-05	-1.61351503e-05	-2.32179775e-05	-3.12338214e-05	-4.03053473e-05	-5.05239615e-05	-6.19654708e-05	-7.47034983e-05	-8.88099422e-05	-0.000104355763	-0.000121412826	-0.000140057241	-0.000160374719	-0.000182468586	-0.000206471204	-0.000232559733	-0.000260977463	-0.000292062405	-0.000326285615	-0.000364302986	-0.000407026178	-0.000455721331	-0.000512148639	-0.000578762811	-0.000659005123	-0.000757733254	-0.000881854182	-0.00104123915	-0.00124997118	-0.00152768772	-0.00190063895	-0.00239867695	-0.00304200136	-0.00380393015	-0.00454574157	-0.00497658793	-0.00484669297	-0.00415173372	-0.00320970884	-0.0023349436	-0.00166127879	-0.0011871449	-0.000865228773	-0.000648346471	-0.000501445489	-0.00040094426	-0.000331478215	-0.000283050279	-0.000249050915	-0.000224980858	-0.000207650427	-0.000194690594	-0.000184271948	-0.000174966797	-0.000165707493	-0.000155796278	-0.000144919111	-0.000133121885	-0.000120729799	-0.000108222423	-9.6100134e-05	-8.4779378e-05	-7.45374308e-05	-6.55054015e-05	-5.76935152e-05	-5.10293773e-05	-4.53947932e-05	-4.06540664e-05	-3.66724341e-05	-3.33262772e-05	-3.05075806e-05	-2.81248649e-05	-2.61022147e-05	-2.43774473e-05	-2.29000345e-05	-2.16290992e-05	-2.05316325e-05	-1.95809792e-05	-1.87555878e-05	-1.80379967e-05	-1.74140223e-05	-1.68721119e-05	-1.64028311e-05	-1.59984568e-05	-1.56526546e-05	-1.53602242e-05	-1.51169007e-05	-1.49192034e-05	-1.47643278e-05	-1.46500746e-05	-1.45748103e-05	-1.45374494e-05
-1.32102337e-05	-1.32424618e-05	-1.33074435e-05	-1.34062352e-05	-1.354044e-05	-1.37122392e-05	-1.39244524e-05	-1.41806335e-05	-1.44852143e-05	-1.48437042e-05	-1.52629571e-05	-1.57515222e-05	-1.6320103e-05	-1.6982156e-05	-1.77546765e-05	-1.86592275e-05	-1.97232933e-05	-2.09820527e-05	-2.2480696e-05	-2.4277428e-05	-2.64473103e-05	-2.90870748e-05	-3.2320951e-05	-3.63073251e-05	-4.1245572e-05	-4.73815123e-05	-5.50084213e-05	-6.44582288e-05	-7.60746999e-05	-9.01581781e-05	-0.000106872894	-0.000126117981	-0.00014738704	-0.000169675822	-0.000191523416	-0.000211252382	-0.000227383741	-0.000239081871	-0.000246432975	-0.000250446256	-0.00025283032	-0.000255707548	-0.000261423727	-0.000272537045	-0.000292008109	-0.000323597524	-0.00037250302	-0.00044631394	-0.000556399041	-0.000719789974	-0.000961212792	-0.00131347724	-0.00181078056	-0.00246391871	-0.00320970884	-0.00386791667	-0.00420131061	-0.00409331535	-0.00364674679	-0.00305922288	-0.00248744627	-0.00200250007	-0.00161625491	-0.00131640997	-0.00108487203	-0.000904949039	-0.000763552167	-0.000650807511	-0.000559494152	-0.000484366436	-0.000421610686	-0.000368442358	-0.000322816109	-0.000283219012	-0.000248523095	-0.000217879947	-0.000190645165	-0.000166323914	-0.000144531395	-0.000124963926	-0.000107377624	-9.15726764e-05	-7.73817284e-05	-6.46613808e-05	-5.32860051e-05	-4.31432906e-05	-3.41310427e-05	-2.61548238e-05	-1.91256037e-05	-1.2943681e-05	-7.47331511e-06	-2.84506141e-06	1.03233192e-06	4.34288018e-06	7.1320903e-06	9.43924311e-06	1.1302591e-05	1.27447705e-05	1.37552004e-05	1.42857392e-05	1.42857392e-05	1.37552004e-05	1.27447705e-05	1.1302591e-05	9.43924311e-06	7.1320903e-06	4.34288018e-06	1.03233192e-06	-2.84506141e-06	-7.47331511e-06	-1.2943681e-05	-1.91256037e-05	-2.61548238e-05	-3.41310427e-05	-4.31432906e-05	-5.32860051e-05	-6.46613808e-05	-7.73817284e-05	-9.15726764e-05	-0.000107377624	-0.000124963926	-0.000144531395	-0.000166323914	-0.000190645165	-0.000217879947	-0.000248523095	-0.000283219012	-0.000322816109	-0.000368442358	-0.000421610686	-0.000484366436	-0.000559494152	-0.000650807511	-0.000763552167	-0.000904949039	-0.00108487203	-0.00131640997	-0.00161625491	-0.00200250007	-0.00248744627	-0.00305922288	-0.00364674679	-0.00409331535	-0.00420131061	-0.00386791667	-0.00320970884	-0.00246391871	-0.00181078056	-0.00131347724	-0.000961212792	-0.000719789974	-0.000556399041	-0.00044631394	-0.00037250302	-0.000323597524	-0.000292008109	-0.000272537045	-0.000261423727	-0.000255707548	-0.00025283032	-0.000250446256	-0.000246432975	-0.000239081871	-0.000227383741	-0.000211252382	-0.000191523416	-0.000169675822	-0.00014738704	-0.000126117981	-0.000106872894	-9.01581781e-05	-7.60746999e-05	-6.44582288e-05	-5.50084213e-05	-4.73815123e-05	-4.1245572e-05	-3.63073251e-05	-3.2320951e-05	-2.90870748e-05	-2.64473103e-05	-2.4277428e-05	-2.2480696e-05	-2.09820527e-05	-1.97232933e-05	-1.86592275e-05	-1.77546765e-05	-1.6982156e-05	-1.6320103e-05	-1.57515222e-05	-1.52629571e-05	-1.48437042e-05	-1.44852143e-05	-1.41806335e-05	-1.39244524e-05	-1.37122392e-05	-1.354044e-05	-1.34062352e-05	-1.33074435e-05	-1.32424618e-05	-1.32102337e-05
-1.20881063e-05	-1.21155884e-05	-1.21710609e-05	-1.22555507e-05	-1.23706269e-05	-1.25184452e-05	-1.27018236e-05	-1.29243602e-05	-1.31906083e-05	-1.35063189e-05	-1.38787719e-05	-1.43172193e-05	-1.48334783e-05	-1.5442725e-05	-1.61645623e-05	-1.70244603e-05	-1.80557079e-05	-1.93020619e-05	-2.08213454e-05	-2.26903314e-05	-2.50113395e-05	-2.79210697e-05	-3.16022446e-05	-3.62985401e-05	-4.23328475e-05	-5.01277369e-05	-6.02243834e-05	-7.32911311e-05	-9.01041125e-05	-0.000111469797	-0.000138047181	-0.000170030053	-0.000206696883	-0.000245959098	-0.000284213896	-0.000316874548	-0.000339666325	-0.000350164488	-0.000348671303	-0.000337926316	-0.000321991018	-0.000305086056	-0.000290920234	-0.000282591402	-0.000282886225	-0.000294799295	-0.000322187713	-0.000370566004	-0.00044808634	-0.000566687491	-0.00074307343	-0.000998266909	-0.00135258996	-0.00181078056	-0.0023349436	-0.00282198863	-0.00312861627	-0.00315867585	-0.00293222687	-0.00255689018	-0.00214383758	-0.00176133326	-0.00143771066	-0.0011754278	-0.000966791568	-0.00080155203	-0.000670143319	-0.000564842708	-0.000479575456	-0.000409734982	-0.000351858441	-0.000303347893	-0.000262250739	-0.000227093065	-0.000196755159	-0.000170379439	-0.000147302889	-0.000127007734	-0.000109085366	-9.32097615e-05	-7.91177033e-05	-6.65939424e-05	-5.54600012e-05	-4.55657102e-05	-3.67828037e-05	-2.90000513e-05	-2.21194895e-05	-1.6053317e-05	-1.07203833e-05	-6.02760886e-06	-1.83376178e-06	1.6769726e-06	4.55123085e-06	7.01457846e-06	9.09824775e-06	1.08194925e-05	1.21972627e-05	1.32426246e-05	1.39531417e-05	1.43150505e-05	1.43150505e-05	1.39531417e-05	1.32426246e-05	1.21972627e-05	1.08194925e-05	9.09824775e-06	7.01457846e-06	4.55123085e-06	1.6769726e-06	-1.83376178e-06	-6.02760886e-06	-1.07203833e-05	-1.6053317e-05	-2.21194895e-05	-2.90000513e-05	-3.67828037e-05	-4.55657102e-05	-5.54600012e-05	-6.65939424e-05	-7.91177033e-05	-9.32097615e-05	-0.000109085366	-0.000127007734	-0.000147302889	-0.000170379439	-0.000196755159	-0.000227093065	-0.000262250739	-0.000303347893	-0.000351858441	-0.000409734982	-0.000479575456	-0.000564842708	-0.000670143319	-0.00080155203	-0.000966791568	-0.0011754278	-0.00143771066	-0.00176133326	-0.00214383758	-0.00255689018	-0.00293222687	-0.00315867585	-0.00312861627	-0.00282198863	-0.0023349436	-0.00181078056	-0.00135258996	-0.000998266909	-0.00074307343	-0.000566687491	-0.00044808634	-0.000370566004	-0.000322187713	-0.000294799295	-0.000282886225	-0.000282591402	-0.000290920234	-0.000305086056	-0.000321991018	-0.000337926316	-0.000348671303	-0.000350164488	-0.000339666325	-0.000316874548	-0.000284213896	-0.000245959098	-0.000206696883	-0.000170030053	-0.000138047181	-0.000111469797	-9.01041125e-05	-7.32911311e-05	-6.02243834e-05	-5.01277369e-05	-4.23328475e-05	-3.62985401e-05	-3.16022446e-05	-2.79210697e-05	-2.50113395e-05	-2.26903314e-05	-2.08213454e-05	-1.93020619e-05	-1.80557079e-05	-1.70244603e-05	-1.61645623e-05	-1.5442725e-05	-1.48334783e-05	-1.43172193e-05	-1.38787719e-05	-1.35063189e-05	-1.31906083e-05	-1.29243602e-05	-1.27018236e-05	-1.25184452e-05	-1.23706269e-05	-1.22555507e-05	-1.21710609e-05	-1.21155884e-05	-1.20881063e-05
-1.12091414e-05	-1.12324758e-05	-1.12796508e-05	-1.13516912e-05	-1.14501704e-05	-1.15772625e-05	-1.17358296e-05	-1.1929559e-05	-1.21631644e-05	-1.24426724e-05	-1.2775816e-05	-1.31725735e-05	-1.36458999e-05	-1.42127258e-05	-1.48953275e-05	-1.57232156e-05	-1.67357551e-05	-1.79858187e-05	-1.95449051e-05	-2.15103337e-05	-2.40153787e-05	-2.72435322e-05	-3.14484827e-05	-3.69817925e-05	-4.43304116e-05	-5.41655025e-05	-6.74011809e-05	-8.52538848e-05	-0.000109274998	-0.00014129372	-0.00018314986	-0.000236037079	-0.000299306775	-0.000368899717	-0.00043632645	-0.000489828542	-0.000518560872	-0.000517746307	-0.000490803097	-0.000446870447	-0.000396295276	-0.000347400062	-0.000305572892	-0.000273876126	-0.000254135174	-0.00024796224	-0.000257594056	-0.000286601094	-0.000340541904	-0.000427533051	-0.000558406239	-0.000745504355	-0.000998266909	-0.00131347724	-0.00166127879	-0.00197769368	-0.00218213032	-0.00222080597	-0.00209963724	-0.00187296449	-0.00160547807	-0.00134440143	-0.0011126264	-0.000917805798	-0.000758454793	-0.000629689141	-0.000525844498	-0.00044181285	-0.000373428487	-0.000317318078	-0.000270858338	-0.000232026438	-0.000199268539	-0.000171391793	-0.000147478318	-0.000126818026	-0.000108857291	-9.31605728e-05	-7.93820667e-05	-6.72447238e-05	-5.65245475e-05	-4.70386703e-05	-3.86362129e-05	-3.11912331e-05	-2.4597266e-05	-1.87630486e-05	-1.36090498e-05	-9.06432059e-06	-5.06222318e-06	-1.51879251e-06	1.7174603e-06	4.39494755e-06	6.48846995e-06	8.29668481e-06	9.84399038e-06	1.1128507e-05	1.21561182e-05	1.29313673e-05	1.34533231e-05	1.37167252e-05	1.37167252e-05	1.34533231e-05	1.29313673e-05	1.21561182e-05	1.1128507e-05	9.84399038e-06	8.29668481e-06	6.48846995e-06	4.39494755e-06	1.7174603e-06	-1.51879251e-06	-5.06222318e-06	-9.06432059e-06	-1.36090498e-05	-1.87630486e-05	-2.4597266e-05	-3.11912331e-05	-3.86362129e-05	-4.70386703e-05	-5.65245475e-05	-6.72447238e-05	-7.93820667e-05	-9.31605728e-05	-0.000108857291	-0.000126818026	-0.000147478318	-0.000171391793	-0.000199268539	-0.000232026438	-0.000270858338	-0.000317318078	-0.000373428487	-0.00044181285	-0.000525844498	-0.000629689141	-0.000758454793	-0.000917805798	-0.0011126264	-0.00134440143	-0.00160547807	-0.00187296449	-0.00209963724	-0.00222080597	-0.00218213032	-0.00197769368	-0.00166127879	-0.00131347724	-0.000998266909	-0.000745504355	-0.000558406239	-0.000427533051	-0.000340541904	-0.000286601094	-0.000257594056	-0.00024796224	-0.000254135174	-0.000273876126	-0.000305572892	-0.000347400062	-0.000396295276	-0.000446870447	-0.000490803097	-0.000517746307	-0.000518560872	-0.000489828542	-0.00043632645	-0.000368899717	-0.000299306775	-0.000236037079	-0.00018314986	-0.00014129372	-0.000109274998	-8.52538848e-05	-6.74011809e-05	-5.41655025e-05	-4.43304116e-05	-3.69817925e-05	-3.14484828e-05	-2.72435322e-05	-2.40153787e-05	-2.15103337e-05	-1.95449051e-05	-1.79858187e-05	-1.67357551e-05	-1.57232156e-05	-1.48953275e-05	-1.42127258e-05	-1.36458999e-05	-1.31725735e-05	-1.2775816e-05	-1.24426724e-05	-1.21631644e-05	-1.1929559e-05	-1.17358296e-05	-1.15772625e-05	-1.14501704e-05	-1.13516912e-05	-1.12796508e-05	-1.12324758e-05	-1.12091414e-05
-1.06233237e-05	-1.06433356e-05	-1.06839034e-05	-1.07461254e-05	-1.08316804e-05	-1.0942878e-05	-1.10827514e-05	-1.12552072e-05	-1.1465257e-05	-1.17193506e-05	-1.20258436e-05	-1.23956431e-05	-1.28430979e-05	-1.33872281e-05	-1.40534372e-05	-1.48759125e-05	-1.59010196e-05	-1.71921394e-05	-1.88366181e-05	-2.09558262e-05	-2.3719817e-05	-2.73688056e-05	-3.22447516e-05	-3.88377883e-05	-4.78540631e-05	-6.03132208e-05	-7.7683517e-05	-0.000102055299	-0.000136326711	-0.000184301654	-0.000250433625	-0.000338660366	-0.000449524906	-0.000575331354	-0.0006958157	-0.000780929213	-0.000805192903	-0.000764200791	-0.000676249244	-0.000568441478	-0.000462748113	-0.00037133265	-0.000298604579	-0.000244856357	-0.000209018613	-0.000190251267	-0.000188773231	-0.000206302869	-0.000246302891	-0.000314019878	-0.000416005221	-0.000558406239	-0.00074307343	-0.000961212792	-0.0011871449	-0.00137906628	-0.00149320707	-0.00150582693	-0.00142496993	-0.0012818534	-0.00111220355	-0.000943077661	-0.00078984294	-0.000657951425	-0.00054770151	-0.000457017995	-0.000382959393	-0.000322381313	-0.000272658149	-0.000231635816	-0.000197539512	-0.000168969978	-0.000144831405	-0.000124270063	-0.000106622552	-9.13725808e-05	-7.81158319e-05	-6.65326753e-05	-5.636786e-05	-4.74156839e-05	-3.95090481e-05	-3.25111629e-05	-2.63091057e-05	-2.08087421e-05	-1.59306788e-05	-1.16069673e-05	-7.77822815e-06	-4.39060502e-06	-1.39052027e-06	1.30164565e-06	3.86200765e-06	5.95749198e-06	7.44109864e-06	8.73636792e-06	9.87411497e-06	1.08323487e-05	1.16045568e-05	1.21888468e-05	1.25822788e-05	1.27806039e-05	1.27806039e-05	1.25822788e-05	1.21888468e-05	1.16045568e-05	1.08323487e-05	9.87411497e-06	8.73636792e-06	7.44109864e-06	5.95749198e-06	3.86200765e-06	1.30164565e-06	-1.39052027e-06	-4.39060502e-06	-7.77822815e-06	-1.16069673e-05	-1.59306788e-05	-2.08087421e-05	-2.63091057e-05	-3.25111629e-05	-3.95090481e-05	-4.74156839e-05	-5.636786e-05	-6.65326753e-05	-7.81158319e-05	-9.13725808e-05	-0.000106622552	-0.000124270063	-0.000144831405	-0.000168969978	-0.000197539512	-0.000231635816	-0.000272658149	-0.000322381313	-0.000382959393	-0.000457017995	-0.00054770151	-0.000657951425	-0.00078984294	-0.000943077661	-0.00111220355	-0.0012818534	-0.00142496993	-0.00150582693	-0.00149320707	-0.00137906628	-0.0011871449	-0.000961212792	-0.00074307343	-0.000558406239	-0.000416005221	-0.000314019878	-0.000246302891	-0.000206302869	-0.000188773231	-0.000190251267	-0.000209018613	-0.000244856357	-0.000298604579	-0.00037133265	-0.000462748113	-0.000568441478	-0.000676249244	-0.000764200791	-0.000805192903	-0.000780929213	-0.0006958157	-0.000575331354	-0.000449524906	-0.000338660366	-0.000250433625	-0.000184301654	-0.000136326711	-0.000102055299	-7.7683517e-05	-6.03132208e-05	-4.78540631e-05	-3.88377883e-05	-3.22447516e-05	-2.73688056e-05	-2.3719817e-05	-2.09558262e-05	-1.88366181e-05	-1.71921394e-05	-1.59010196e-05	-1.48759125e-05	-1.40534372e-05	-1.33872281e-05	-1.28430979e-05	-1.23956431e-05	-1.20258436e-05	-1.17193506e-05	-1.1465257e-05	-1.12552072e-05	-1.10827514e-05	-1.0942878e-05	-1.08316804e-05	-1.07461254e-05	-1.06839034e-05	-1.06433356e-05	-1.06233237e-05
-1.03870036e-05	-1.04052779e-05	-1.04424434e-05	-1.04997375e-05	-1.05790336e-05	-1.06828868e-05	-1.08146321e-05	-1.09785579e-05	-1.11801791e-05	-1.1426636e-05	-1.17272558e-05	-1.20943324e-05	-1.25442074e-05	-1.30987804e-05	-1.3787634e-05	-1.46510575e-05	-1.57443911e-05	-1.71443326e-05	-1.89581938e-05	-2.13376322e-05	-2.44992458e-05	-2.8755796e-05	-3.45640156e-05	-4.25984338e-05	-5.38659761e-05	-6.98837553e-05	-9.29516758e-05	-0.000126556512	-0.000175923177	-0.000248615052	-0.000354708016	-0.000505110071	-0.000705005103	-0.000939401922	-0.00115705815	-0.00127964166	-0.00125466817	-0.00110158565	-0.000888843978	-0.000678635641	-0.00050226497	-0.00036676592	-0.000268062711	-0.000199379461	-0.000154845096	-0.000130595765	-0.000124906309	-0.000138005081	-0.000171780646	-0.000229331146	-0.000314019878	-0.000427533051	-0.000566687491	-0.000719789974	-0.000865228773	-0.000975887109	-0.00102964773	-0.00101960961	-0.00095591827	-0.000858521052	-0.000747663743	-0.000638176728	-0.000538423828	-0.000451865957	-0.000378838542	-0.000318003954	-0.000267705992	-0.000226305138	-0.00019201611	-0.000163521667	-0.000139711779	-0.000119664725	-0.000102650511	-8.80940047e-05	-7.55454234e-05	-6.46546039e-05	-5.51481352e-05	-4.68101596e-05	-3.9467689e-05	-3.29802153e-05	-2.72325189e-05	-2.21294864e-05	-1.75921184e-05	-1.35542874e-05	-9.9600137e-06	-6.76106488e-06	-3.91455149e-06	-1.37971457e-06	8.89090561e-07	2.97642016e-06	5.10803428e-06	6.85399483e-06	7.84577299e-06	8.71548792e-06	9.5274933e-06	1.02345904e-05	1.08148488e-05	1.12583695e-05	1.15584925e-05	1.17100309e-05	1.17100309e-05	1.15584925e-05	1.12583695e-05	1.08148488e-05	1.02345904e-05	9.5274933e-06	8.71548792e-06	7.84577299e-06	6.85399483e-06	5.10803428e-06	2.97642016e-06	8.89090561e-07	-1.37971457e-06	-3.91455149e-06	-6.76106488e-06	-9.9600137e-06	-1.35542874e-05	-1.75921184e-05	-2.21294864e-05	-2.72325189e-05	-3.29802153e-05	-3.9467689e-05	-4.68101596e-05	-5.51481352e-05	-6.46546039e-05	-7.55454234e-05	-8.80940047e-05	-0.000102650511	-0.000119664725	-0.000139711779	-0.000163521667	-0.00019201611	-0.000226305138	-0.000267705992	-0.000318003954	-0.000378838542	-0.000451865957	-0.000538423828	-0.000638176728	-0.000747663743	-0.000858521052	-0.00095591827	-0.00101960961	-0.00102964773	-0.000975887109	-0.000865228773	-0.000719789974	-0.000566687491	-0.000427533051	-0.000314019878	-0.000229331146	-0.000171780646	-0.000138005081	-0.000124906309	-0.000130595765	-0.000154845096	-0.000199379461	-0.000268062711	-0.00036676592	-0.00050226497	-0.000678635641	-0.000888843978	-0.00110158565	-0.00125466817	-0.00127964166	-0.00115705815	-0.000939401922	-0.000705005103	-0.000505110071	-0.000354708016	-0.000248615052	-0.000175923177	-0.000126556512	-9.29516758e-05	-6.98837553e-05	-5.38659761e-05	-4.25984338e-05	-3.45640156e-05	-2.8755796e-05	-2.44992458e-05	-2.13376322e-05	-1.89581938e-05	-1.71443326e-05	-1.57443911e-05	-1.46510575e-05	-1.3787634e-05	-1.30987804e-05	-1.25442074e-05	-1.20943324e-05	-1.17272558e-05	-1.1426636e-05	-1.11801791e-05	-1.09785579e-05	-1.08146321e-05	-1.06828868e-05	-1.05790336e-05	-1.04997375e-05	-1.04424434e-05	-1.04052779e-05	-1.03870036e-05
-1.05307314e-05	-1.05525408e-05	-1.05964652e-05	-1.06632387e-05	-1.07542231e-05	-1.08716314e-05	-1.10187524e-05	-1.12001962e-05	-1.14222068e-05	-1.16931033e-05	-1.20239175e-05	-1.24293088e-05	-1.29288714e-05	-1.35489948e-05	-1.43255286e-05	-1.53076251e-05	-1.65633422e-05	-1.81879088e-05	-2.03160756e-05	-2.31408307e-05	-2.69421729e-05	-3.21320333e-05	-3.93255131e-05	-4.94556375e-05	-6.39609278e-05	-8.50956665e-05	-0.00011644607	-0.00016378276	-0.000236418705	-0.000349149823	-0.000524165081	-0.000789658729	-0.00116508321	-0.00161705272	-0.00200309726	-0.0021194108	-0.00190079827	-0.00149220941	-0.0010753239	-0.000739762558	-0.00049745934	-0.000330791521	-0.000218883662	-0.000145609772	-0.000100336846	-7.68688813e-05	-7.22808629e-05	-8.59254808e-05	-0.000118609762	-0.000171780646	-0.000246302891	-0.000340541904	-0.00044808634	-0.000556399041	-0.000648346471	-0.000707462532	-0.000724585492	-0.000701280887	-0.000647713454	-0.000577225382	-0.000501567158	-0.000428742216	-0.000363044327	-0.000306066067	-0.000257808843	-0.000217513142	-0.00018401883	-0.000156176872	-0.000133094058	-0.000113739546	-9.74730317e-05	-8.3710867e-05	-7.19690674e-05	-6.18653011e-05	-5.30994986e-05	-4.5439145e-05	-3.8705315e-05	-3.27591284e-05	-2.74902245e-05	-2.2808511e-05	-1.8639012e-05	-1.49187442e-05	-1.15945797e-05	-8.62148692e-06	-5.96087085e-06	-3.57882421e-06	-1.44388678e-06	4.76902453e-07	2.22827466e-06	3.91370964e-06	5.8507719e-06	7.50177253e-06	8.07281362e-06	8.5394965e-06	9.06197159e-06	9.55638896e-06	9.97621628e-06	1.02996831e-05	1.0516857e-05	1.06251248e-05	1.06251248e-05	1.0516857e-05	1.02996831e-05	9.97621628e-06	9.55638896e-06	9.06197159e-06	8.5394965e-06	8.07281362e-06	7.50177253e-06	5.8507719e-06	3.91370964e-06	2.22827466e-06	4.76902453e-07	-1.44388678e-06	-3.57882421e-06	-5.96087085e-06	-8.62148692e-06	-1.15945797e-05	-1.49187442e-05	-1.8639012e-05	-2.2808511e-05	-2.74902245e-05	-3.27591284e-05	-3.8705315e-05	-4.5439145e-05	-5.30994986e-05	-6.18653011e-05	-7.19690674e-05	-8.3710867e-05	-9.74730317e-05	-0.000113739546	-0.000133094058	-0.000156176872	-0.00018401883	-0.000217513142	-0.000257808843	-0.000306066067	-0.000363044327	-0.000428742216	-0.000501567158	-0.000577225382	-0.000647713454	-0.000701280887	-0.000724585492	-0.000707462532	-0.000648346471	-0.000556399041	-0.00044808634	-0.000340541904	-0.000246302891	-0.000171780646	-0.000118609762	-8.59254808e-05	-7.22808629e-05	-7.68688813e-05	-0.000100336846	-0.000145609772	-0.000218883662	-0.000330791521	-0.00049745934	-0.000739762558	-0.0010753239	-0.00149220941	-0.00190079827	-0.0021194108	-0.00200309726	-0.00161705272	-0.00116508321	-0.000789658729	-0.000524165081	-0.000349149823	-0.000236418705	-0.00016378276	-0.00011644607	-8.50956665e-05	-6.39609278e-05	-4.94556375e-05	-3.93255131e-05	-3.21320333e-05	-2.69421729e-05	-2.31408307e-05	-2.03160756e-05	-1.81879088e-05	-1.65633422e-05	-1.53076251e-05	-1.43255286e-05	-1.35489948e-05	-1.29288714e-05	-1.24293088e-05	-1.20239175e-05	-1.16931033e-05	-1.14222068e-05	-1.12001962e-05	-1.10187524e-05	-1.08716314e-05	-1.07542231e-05	-1.06632387e-05	-1.05964652e-05	-1.05525408e-05	-1.05307314e-05
-1.11840788e-05	-1.12175197e-05	-1.12838186e-05	-1.13822463e-05	-1.15126095e-05	-1.16759312e-05	-1.18749852e-05	-1.21146869e-05	-1.24024451e-05	-1.27486185e-05	-1.31672123e-05	-1.36769498e-05	-1.43028773e-05	-1.50787178e-05	-1.60503042e-05	-1.72806006e-05	-1.88571174e-05	-2.09029995e-05	-2.35938564e-05	-2.7183733e-05	-3.20459142e-05	-3.87382951e-05	-4.81103106e-05	-6.14817403e-05	-8.09485894e-05	-0.000109918245	-0.000154064599	-0.000223054199	-0.000333647101	-0.000514976086	-0.000815878362	-0.00130724803	-0.00204621339	-0.00293147511	-0.00352797787	-0.00337763308	-0.00263168388	-0.00179700281	-0.00115148398	-0.000719622787	-0.000444498743	-0.000270837573	-0.000161198064	-9.28877974e-05	-5.29070413e-05	-3.43617212e-05	-3.41507915e-05	-5.13248886e-05	-8.59254808e-05	-0.000138005081	-0.000206302869	-0.000286601094	-0.000370566004	-0.00044631394	-0.000501445489	-0.000527494932	-0.000523043223	-0.00049339966	-0.000447465286	-0.000394184976	-0.00034039368	-0.000290290773	-0.000245882242	-0.000207708359	-0.000175484681	-0.000148547983	-0.000126130349	-0.000107476942	-9.19197446e-05	-7.89118901e-05	-6.78567998e-05	-5.84620881e-05	-5.04109912e-05	-4.34434402e-05	-3.73560369e-05	-3.19918587e-05	-2.72327401e-05	-2.29906124e-05	-1.91983013e-05	-1.58018744e-05	-1.27558049e-05	-1.0020598e-05	-7.56174595e-06	-5.3490489e-06	-3.35576704e-06	-1.55726509e-06	7.14874705e-08	1.56154091e-06	2.96612595e-06	4.42991243e-06	6.43700518e-06	8.3585835e-06	8.54985979e-06	8.53724388e-06	8.72998797e-06	8.98455823e-06	9.20839041e-06	9.36590811e-06	9.45700815e-06	9.49667083e-06	9.49667083e-06	9.45700815e-06	9.36590811e-06	9.20839041e-06	8.98455823e-06	8.72998797e-06	8.53724388e-06	8.54985979e-06	8.3585835e-06	6.43700518e-06	4.42991243e-06	2.96612595e-06	1.56154091e-06	7.14874704e-08	-1.55726509e-06	-3.35576704e-06	-5.3490489e-06	-7.56174595e-06	-1.0020598e-05	-1.27558049e-05	-1.58018744e-05	-1.91983013e-05	-2.29906124e-05	-2.72327401e-05	-3.19918587e-05	-3.73560369e-05	-4.34434402e-05	-5.04109912e-05	-5.84620881e-05	-6.78567998e-05	-7.89118901e-05	-9.19197446e-05	-0.000107476942	-0.000126130349	-0.000148547983	-0.000175484681	-0.000207708359	-0.000245882242	-0.000290290773	-0.00034039368	-0.000394184976	-0.000447465286	-0.00049339966	-0.000523043223	-0.000527494932	-0.000501445489	-0.00044631394	-0.000370566004	-0.000286601094	-0.000206302869	-0.000138005081	-8.59254808e-05	-5.13248886e-05	-3.41507915e-05	-3.43617212e-05	-5.29070413e-05	-9.28877974e-05	-0.000161198064	-0.000270837573	-0.000444498743	-0.000719622787	-0.00115148398	-0.00179700281	-0.00263168388	-0.00337763308	-0.00352797787	-0.00293147511	-0.00204621339	-0.00130724803	-0.000815878362	-0.000514976086	-0.000333647101	-0.000223054199	-0.000154064599	-0.000109918245	-8.09485894e-05	-6.14817403e-05	-4.81103106e-05	-3.87382951e-05	-3.20459142e-05	-2.71837331e-05	-2.35938564e-05	-2.09029995e-05	-1.88571174e-05	-1.72806006e-05	-1.60503042e-05	-1.50787178e-05	-1.43028773e-05	-1.36769498e-05	-1.31672123e-05	-1.27486185e-05	-1.24024451e-05	-1.21146869e-05	-1.18749852e-05	-1.16759312e-05	-1.15126095e-05	-1.13822463e-05	-1.12838186e-05	-1.12175197e-05	-1.11840788e-05
-1.29041611e-05	-1.29480307e-05	-1.30357231e-05	-1.31674473e-05	-1.33441804e-05	-1.35682596e-05	-1.38439671e-05	-1.41780966e-05	-1.45805605e-05	-1.50651472e-05	-1.56505672e-05	-1.63619591e-05	-1.72330794e-05	-1.83094915e-05	-1.96532285e-05	-2.13496653e-05	-2.35177649e-05	-2.63255787e-05	-3.00140982e-05	-3.49346622e-05	-4.16088775e-05	-5.08268611e-05	-6.38124742e-05	-8.25090683e-05	-0.000110088709	-0.000151888886	-0.000217191399	-0.000322697563	-0.000499421973	-0.000806050921	-0.00135120776	-0.00230747428	-0.00379739889	-0.00538923707	-0.00582155833	-0.0046627903	-0.00304556751	-0.00181947812	-0.00106220814	-0.000618783201	-0.000357925316	-0.000201313112	-0.000105968677	-4.87313194e-05	-1.73698462e-05	-5.90006429e-06	-1.18144681e-05	-3.41507915e-05	-7.22808629e-05	-0.000124906309	-0.000188773231	-0.000257594056	-0.000322187713	-0.00037250302	-0.00040094426	-0.000405074462	-0.000387923171	-0.000355945718	-0.00031625906	-0.000274690459	-0.000235080413	-0.000199460406	-0.000168570168	-0.000142372742	-0.000120437985	-0.000102184985	-8.70168445e-05	-7.43853903e-05	-6.38143168e-05	-5.49786003e-05	-4.75115701e-05	-4.10668273e-05	-3.55251818e-05	-3.07108261e-05	-2.64781714e-05	-2.27161855e-05	-1.93428806e-05	-1.63002876e-05	-1.35480423e-05	-1.10563984e-05	-8.80077897e-06	-6.75885992e-06	-4.90961157e-06	-3.23312513e-06	-1.71025392e-06	-3.21320925e-07	9.57302676e-07	2.16220451e-06	3.36997564e-06	4.80605515e-06	7.26079549e-06	1.01288108e-05	1.00051168e-05	9.22174823e-06	8.83653514e-06	8.6197147e-06	8.42891018e-06	8.26408204e-06	8.15701056e-06	8.10969412e-06	8.10969412e-06	8.15701056e-06	8.26408204e-06	8.42891018e-06	8.6197147e-06	8.83653514e-06	9.22174823e-06	1.00051168e-05	1.01288108e-05	7.26079549e-06	4.80605515e-06	3.36997564e-06	2.16220451e-06	9.57302676e-07	-3.21320925e-07	-1.71025392e-06	-3.23312513e-06	-4.90961157e-06	-6.75885992e-06	-8.80077897e-06	-1.10563984e-05	-1.35480423e-05	-1.63002876e-05	-1.93428806e-05	-2.27161855e-05	-2.64781714e-05	-3.07108261e-05	-3.55251818e-05	-4.10668273e-05	-4.75115701e-05	-5.49786003e-05	-6.38143168e-05	-7.43853903e-05	-8.70168445e-05	-0.000102184985	-0.000120437985	-0.000142372742	-0.000168570168	-0.000199460406	-0.000235080413	-0.000274690459	-0.00031625906	-0.000355945718	-0.000387923171	-0.000405074462	-0.00040094426	-0.00037250302	-0.000322187713	-0.000257594056	-0.000188773231	-0.000124906309	-7.22808629e-05	-3.41507915e-05	-1.18144681e-05	-5.90006429e-06	-1.73698462e-05	-4.87313194e-05	-0.000105968677	-0.000201313112	-0.000357925316	-0.000618783201	-0.00106220814	-0.00181947812	-0.00304556751	-0.0046627903	-0.00582155833	-0.00538923707	-0.00379739889	-0.00230747428	-0.00135120776	-0.000806050921	-0.000499421973	-0.000322697563	-0.000217191399	-0.000151888886	-0.000110088709	-8.25090683e-05	-6.38124742e-05	-5.08268611e-05	-4.16088775e-05	-3.49346622e-05	-3.00140982e-05	-2.63255787e-05	-2.35177649e-05	-2.13496653e-05	-1.96532285e-05	-1.83094915e-05	-1.72330794e-05	-1.63619591e-05	-1.56505672e-05	-1.50651472e-05	-1.45805605e-05	-1.41780966e-05	-1.38439671e-05	-1.35682596e-05	-1.33441804e-05	-1.31674473e-05	-1.30357231e-05	-1.29480307e-05	-1.29041611e-05
-1.63252119e-05	-1.63838351e-05	-1.65022362e-05	-1.66828655e-05	-1.6929738e-05	-1.72488191e-05	-1.76485345e-05	-1.81404361e-05	-1.87400848e-05	-1.94682454e-05	-2.0352532e-05	-2.14297124e-05	-2.27489741e-05	-2.43766161e-05	-2.64028743e-05	-2.89519958e-05	-3.21973452e-05	-3.63844582e-05	-4.18669231e-05	-4.91634563e-05	-5.90509094e-05	-7.27199471e-05	-9.20434876e-05	-0.000120055077	-0.000161832829	-0.000226198158	-0.000329116986	-0.000500779341	-0.000800720021	-0.00134946246	-0.00238300357	-0.00425831156	-0.00695328796	-0.00872712919	-0.00754399364	-0.00485749719	-0.00274417252	-0.00151333936	-0.000843625131	-0.000473748932	-0.000261880712	-0.000136472434	-6.12632868e-05	-1.7625088e-05	3.78039295e-06	7.1365061e-06	-5.90006429e-06	-3.43617212e-05	-7.68688813e-05	-0.000130595765	-0.000190251267	-0.00024796224	-0.000294799295	-0.000323597524	-0.000331478215	-0.000320418802	-0.000295688611	-0.000263449846	-0.000228928994	-0.000195671124	-0.000165615358	-0.00013952285	-0.000117431346	-9.90027568e-05	-8.3746923e-05	-7.11485849e-05	-6.07304525e-05	-5.20781021e-05	-4.48423144e-05	-3.87383906e-05	-3.36275435e-05	-2.92267081e-05	-2.5365249e-05	-2.19879355e-05	-1.90081853e-05	-1.63489553e-05	-1.39438477e-05	-1.17469004e-05	-9.73043441e-06	-7.87831023e-06	-6.17958703e-06	-4.62424162e-06	-3.20119348e-06	-1.89772774e-06	-6.98974583e-07	4.14012346e-07	1.46996887e-06	2.52334796e-06	3.70240485e-06	5.39059416e-06	8.95114919e-06	1.42012332e-05	1.40011001e-05	1.1481353e-05	9.54104655e-06	8.12446005e-06	7.22557611e-06	6.80165182e-06	6.66087708e-06	6.63094157e-06	6.63094157e-06	6.66087708e-06	6.80165182e-06	7.22557611e-06	8.12446005e-06	9.54104655e-06	1.1481353e-05	1.40011001e-05	1.42012332e-05	8.95114919e-06	5.39059416e-06	3.70240484e-06	2.52334796e-06	1.46996887e-06	4.14012346e-07	-6.98974583e-07	-1.89772774e-06	-3.20119348e-06	-4.62424162e-06	-6.17958703e-06	-7.87831023e-06	-9.73043441e-06	-1.17469004e-05	-1.39438477e-05	-1.63489553e-05	-1.90081853e-05	-2.19879355e-05	-2.5365249e-05	-2.92267081e-05	-3.36275435e-05	-3.87383906e-05	-4.48423144e-05	-5.20781021e-05	-6.07304525e-05	-7.11485849e-05	-8.3746923e-05	-9.90027568e-05	-0.000117431346	-0.00013952285	-0.000165615358	-0.000195671124	-0.000228928994	-0.000263449846	-0.000295688611	-0.000320418802	-0.000331478215	-0.000323597524	-0.000294799295	-0.00024796224	-0.000190251267	-0.000130595765	-7.68688813e-05	-3.43617212e-05	-5.90006429e-06	7.1365061e-06	3.78039295e-06	-1.76250881e-05	-6.12632869e-05	-0.000136472434	-0.000261880712	-0.000473748932	-0.000843625131	-0.00151333936	-0.00274417252	-0.00485749719	-0.00754399364	-0.00872712919	-0.00695328796	-0.00425831156	-0.00238300357	-0.00134946246	-0.000800720021	-0.000500779341	-0.000329116986	-0.000226198158	-0.000161832829	-0.000120055077	-9.20434876e-05	-7.27199471e-05	-5.90509094e-05	-4.91634563e-05	-4.18669231e-05	-3.63844582e-05	-3.21973452e-05	-2.89519958e-05	-2.64028743e-05	-2.43766161e-05	-2.27489741e-05	-2.14297124e-05	-2.0352532e-05	-1.94682454e-05	-1.87400848e-05	-1.81404361e-05	-1.76485345e-05	-1.72488191e-05	-1.6929738e-05	-1.66828655e-05	-1.65022362e-05	-1.63838351e-05	-1.63252119e-05
-2.22967064e-05	-2.23890276e-05	-2.25759893e-05	-2.28623864e-05	-2.32558006e-05	-2.3767079e-05	-2.44110172e-05	-2.52073145e-05	-2.61819046e-05	-2.73688051e-05	-2.88127014e-05	-3.05725769e-05	-3.27268681e-05	-3.53808726e-05	-3.867755e-05	-4.28135228e-05	-4.80632069e-05	-5.48159258e-05	-6.36342504e-05	-7.53479393e-05	-9.12092985e-05	-0.000113157855	-0.000144286354	-0.0001896917	-0.000258092126	-0.000365034677	-0.00053953526	-0.000838319279	-0.00137652529	-0.00238740668	-0.00427861942	-0.00731864031	-0.0101235348	-0.00964764623	-0.00646085862	-0.00361108574	-0.00194264388	-0.00106181562	-0.000591373849	-0.00032913955	-0.000176601145	-8.53970238e-05	-3.11468837e-05	-1.49802931e-06	9.38303584e-06	3.78039295e-06	-1.73698462e-05	-5.29070413e-05	-0.000100336846	-0.000154845096	-0.000209018613	-0.000254135174	-0.000282886225	-0.000292008109	-0.000283050279	-0.000260939104	-0.00023159683	-0.000200080021	-0.000169805225	-0.000142613705	-0.000119198512	-9.95585671e-05	-8.33419533e-05	-7.00624605e-05	-5.92192687e-05	-5.03546153e-05	-4.3075784e-05	-3.70581975e-05	-3.20389449e-05	-2.78042565e-05	-2.42004925e-05	-2.11833755e-05	-1.85117078e-05	-1.61310964e-05	-1.39970595e-05	-1.20487141e-05	-1.02599468e-05	-8.62182526e-06	-7.11498617e-06	-5.71733276e-06	-4.41608343e-06	-3.2048572e-06	-2.0777848e-06	-1.02591971e-06	-3.46651514e-08	9.20725617e-07	1.88661556e-06	2.96208916e-06	4.38974259e-06	6.86839062e-06	1.27953648e-05	2.33988695e-05	2.36455546e-05	1.60673801e-05	1.00172861e-05	6.86819699e-06	5.75196009e-06	5.51311507e-06	5.52182034e-06	5.55616067e-06	5.55616067e-06	5.52182034e-06	5.51311507e-06	5.75196009e-06	6.86819699e-06	1.00172861e-05	1.60673801e-05	2.36455546e-05	2.33988695e-05	1.27953648e-05	6.86839062e-06	4.38974259e-06	2.96208916e-06	1.88661556e-06	9.20725617e-07	-3.46651514e-08	-1.02591971e-06	-2.0777848e-06	-3.2048572e-06	-4.41608343e-06	-5.71733276e-06	-7.11498617e-06	-8.62182526e-06	-1.02599468e-05	-1.20487141e-05	-1.39970595e-05	-1.61310964e-05	-1.85117078e-05	-2.11833755e-05	-2.42004925e-05	-2.78042565e-05	-3.20389449e-05	-3.70581975e-05	-4.3075784e-05	-5.03546153e-05	-5.92192687e-05	-7.00624605e-05	-8.33419533e-05	-9.95585671e-05	-0.000119198512	-0.000142613705	-0.000169805225	-0.000200080021	-0.00023159683	-0.000260939104	-0.000283050279	-0.000292008109	-0.000282886225	-0.000254135174	-0.000209018613	-0.000154845096	-0.000100336846	-5.29070413e-05	-1.73698462e-05	3.78039295e-06	9.38303584e-06	-1.49802931e-06	-3.11468837e-05	-8.53970238e-05	-0.000176601145	-0.00032913955	-0.000591373849	-0.00106181562	-0.00194264388	-0.00361108574	-0.00646085862	-0.00964764623	-0.0101235347	-0.00731864031	-0.00427861942	-0.00238740668	-0.00137652529	-0.000838319279	-0.00053953526	-0.000365034677	-0.000258092126	-0.0001896917	-0.000144286354	-0.000113157855	-9.12092985e-05	-7.53479393e-05	-6.36342504e-05	-5.48159258e-05	-4.80632069e-05	-4.28135228e-05	-3.867755e-05	-3.53808726e-05	-3.27268682e-05	-3.05725769e-05	-2.88127014e-05	-2.73688051e-05	-2.61819046e-05	-2.52073145e-05	-2.44110172e-05	-2.3767079e-05	-2.32558006e-05	-2.28623864e-05	-2.25759893e-05	-2.23890276e-05	-2.22967064e-05
-3.26275324e-05	-3.27874262e-05	-3.31113768e-05	-3.36079638e-05	-3.42906963e-05	-3.51788117e-05	-3.62984287e-05	-3.76841701e-05	-3.93814275e-05	-4.14495184e-05	-4.39661012e-05	-4.70333934e-05	-5.07870204e-05	-5.54087726e-05	-6.11452717e-05	-6.83357525e-05	-7.74541956e-05	-8.91745658e-05	-0.000104474171	-0.000124801603	-0.000152357283	-0.000190576592	-0.000244989775	-0.000324807119	-0.000445947362	-0.000637013134	-0.000951301048	-0.00149035126	-0.00244276584	-0.0040998752	-0.00660117867	-0.00896994343	-0.00895972223	-0.00645282888	-0.00380271677	-0.00210609632	-0.00117191974	-0.000664003547	-0.000378836176	-0.00021229058	-0.000112068196	-5.14521085e-05	-1.66674872e-05	-9.30949608e-07	-1.49802931e-06	-1.76250881e-05	-4.87313194e-05	-9.28877974e-05	-0.000145609772	-0.000199379461	-0.000244856357	-0.000273876126	-0.000282591402	-0.000272537045	-0.000249050915	-0.000218534562	-0.000186342424	-0.000155963779	-0.000129161537	-0.000106489068	-8.78047546e-05	-7.26434461e-05	-6.04395171e-05	-5.0642146e-05	-4.27651712e-05	-3.64018504e-05	-3.12227288e-05	-2.69664382e-05	-2.3428205e-05	-2.04475415e-05	-1.78953911e-05	-1.57106326e-05	-1.38680098e-05	-1.21765695e-05	-1.06598867e-05	-9.28850844e-06	-8.00083438e-06	-6.74190453e-06	-5.48670152e-06	-4.25420706e-06	-3.09549559e-06	-2.03759254e-06	-1.06305557e-06	-1.37064172e-07	7.79897168e-07	1.7434059e-06	2.85525436e-06	4.33229872e-06	6.68190966e-06	1.11868394e-05	2.15171004e-05	4.09088777e-05	4.09280323e-05	2.13107768e-05	9.48013808e-06	5.68189104e-06	4.82665361e-06	4.71748094e-06	4.75211037e-06	4.78593048e-06	4.78593048e-06	4.75211037e-06	4.71748094e-06	4.82665361e-06	5.68189104e-06	9.48013808e-06	2.13107768e-05	4.09280323e-05	4.09088777e-05	2.15171004e-05	1.11868394e-05	6.68190966e-06	4.33229872e-06	2.85525436e-06	1.7434059e-06	7.79897167e-07	-1.37064172e-07	-1.06305557e-06	-2.03759254e-06	-3.09549559e-06	-4.25420706e-06	-5.48670152e-06	-6.74190453e-06	-8.00083438e-06	-9.28850844e-06	-1.06598867e-05	-1.21765695e-05	-1.38680098e-05	-1.57106326e-05	-1.78953911e-05	-2.04475415e-05	-2.3428205e-05	-2.69664382e-05	-3.12227288e-05	-3.64018504e-05	-4.27651712e-05	-5.0642146e-05	-6.04395171e-05	-7.26434461e-05	-8.78047546e-05	-0.000106489068	-0.000129161537	-0.000155963779	-0.000186342424	-0.000218534562	-0.000249050915	-0.000272537045	-0.000282591402	-0.000273876126	-0.000244856357	-0.000199379461	-0.000145609772	-9.28877974e-05	-4.87313194e-05	-1.76250881e-05	-1.49802931e-06	-9.30949609e-07	-1.66674872e-05	-5.14521085e-05	-0.000112068196	-0.00021229058	-0.000378836176	-0.000664003547	-0.00117191974	-0.00210609632	-0.00380271677	-0.00645282888	-0.00895972223	-0.00896994343	-0.00660117867	-0.0040998752	-0.00244276584	-0.00149035126	-0.000951301048	-0.000637013134	-0.000445947362	-0.000324807119	-0.000244989775	-0.000190576592	-0.000152357283	-0.000124801603	-0.000104474171	-8.91745658e-05	-7.74541956e-05	-6.83357525e-05	-6.11452717e-05	-5.54087726e-05	-5.07870204e-05	-4.70333934e-05	-4.39661012e-05	-4.14495184e-05	-3.93814275e-05	-3.76841701e-05	-3.62984288e-05	-3.51788117e-05	-3.42906963e-05	-3.36079638e-05	-3.31113768e-05	-3.27874262e-05	-3.26275324e-05
-5.09070725e-05	-5.11981769e-05	-5.17881539e-05	-5.26929959e-05	-5.39378517e-05	-5.55584948e-05	-5.76034593e-05	-6.01370526e-05	-6.32435653e-05	-6.70331411e-05	-7.16499927e-05	-7.72839873e-05	-8.41871661e-05	-9.26976034e-05	-0.0001032744	-0.000116549877	-0.000133408882	-0.000155111756	-0.000183489159	-0.000221257962	-0.000272545853	-0.000343783643	-0.000445256536	-0.000593842613	-0.000817840723	-0.00116511624	-0.00171465824	-0.00258256243	-0.00387697763	-0.00548569733	-0.0067057421	-0.00651224386	-0.00495304937	-0.00317897233	-0.00189533704	-0.00111326573	-0.000657486892	-0.000389866328	-0.000229032083	-0.000130388597	-6.98300762e-05	-3.44379379e-05	-1.76238035e-05	-1.66674872e-05	-3.11468837e-05	-6.12632869e-05	-0.000105968677	-0.000161198064	-0.000218883662	-0.000268062711	-0.000298604579	-0.000305572892	-0.000290920234	-0.000261423727	-0.000224980858	-0.000187887004	-0.000153952046	-0.000124854675	-0.000100891467	-8.16387018e-05	-6.63902116e-05	-5.43984699e-05	-4.49856612e-05	-3.75817252e-05	-3.1726731e-05	-2.70586349e-05	-2.32968719e-05	-2.02263121e-05	-1.76831553e-05	-1.55428316e-05	-1.37086518e-05	-1.21048115e-05	-1.07368865e-05	-9.54705887e-06	-8.41253327e-06	-7.38244629e-06	-6.44590454e-06	-5.58834017e-06	-4.78983198e-06	-3.99707902e-06	-3.11700982e-06	-2.04570721e-06	-6.92632026e-07	9.61007071e-07	2.82457712e-06	4.8570856e-06	7.27783298e-06	1.06595681e-05	1.60382724e-05	2.47996245e-05	3.72357229e-05	5.18593607e-05	4.96476295e-05	2.52698724e-05	1.07265399e-05	5.97632137e-06	4.61338746e-06	4.2329611e-06	4.13674383e-06	4.11838688e-06	4.11838688e-06	4.13674383e-06	4.2329611e-06	4.61338746e-06	5.97632137e-06	1.07265399e-05	2.52698724e-05	4.96476295e-05	5.18593607e-05	3.72357229e-05	2.47996245e-05	1.60382724e-05	1.06595681e-05	7.27783298e-06	4.8570856e-06	2.82457712e-06	9.61007071e-07	-6.92632027e-07	-2.04570721e-06	-3.11700982e-06	-3.99707902e-06	-4.78983198e-06	-5.58834017e-06	-6.44590454e-06	-7.38244629e-06	-8.41253327e-06	-9.54705887e-06	-1.07368865e-05	-1.21048115e-05	-1.37086518e-05	-1.55428316e-05	-1.76831553e-05	-2.02263121e-05	-2.32968719e-05	-2.70586349e-05	-3.1726731e-05	-3.75817252e-05	-4.49856612e-05	-5.43984699e-05	-6.63902116e-05	-8.16387018e-05	-0.000100891467	-0.000124854675	-0.000153952046	-0.000187887004	-0.000224980858	-0.000261423727	-0.000290920234	-0.000305572892	-0.000298604579	-0.000268062711	-0.000218883662	-0.000161198064	-0.000105968677	-6.12632869e-05	-3.11468837e-05	-1.66674872e-05	-1.76238035e-05	-3.44379379e-05	-6.98300762e-05	-0.000130388597	-0.000229032083	-0.000389866328	-0.000657486892	-0.00111326573	-0.00189533704	-0.00317897233	-0.00495304937	-0.00651224386	-0.0067057421	-0.00548569733	-0.00387697763	-0.00258256243	-0.00171465824	-0.00116511624	-0.000817840723	-0.000593842613	-0.000445256536	-0.000343783643	-0.000272545853	-0.000221257962	-0.000183489159	-0.000155111756	-0.000133408882	-0.000116549877	-0.0001032744	-9.26976034e-05	-8.41871661e-05	-7.72839874e-05	-7.16499927e-05	-6.70331411e-05	-6.32435653e-05	-6.01370526e-05	-5.76034593e-05	-5.55584948e-05	-5.39378517e-05	-5.26929959e-05	-5.17881539e-05	-5.11981769e-05	-5.09070725e-05
-8.40528144e-05	-8.46003139e-05	-8.57103852e-05	-8.74140416e-05	-8.97600275e-05	-9.28176635e-05	-9.6681002e-05	-0.000101474704	-0.000107362242	-0.000114557333	-0.000123339901	-0.000134078547	-0.000147262469	-0.000163547346	-0.000183822149	-0.000209307761	-0.000241704605	-0.000283416649	-0.00033789535	-0.000410172095	-0.000507682827	-0.000641525784	-0.000828286275	-0.00109233566	-0.00146751431	-0.00199394504	-0.0026983011	-0.00353745854	-0.00430759504	-0.0046346465	-0.00424528151	-0.00331440762	-0.00229796497	-0.00149097009	-0.000940269306	-0.000587055951	-0.000364384339	-0.000223859936	-0.000134999934	-7.96711959e-05	-4.75408105e-05	-3.3179714e-05	-3.44379379e-05	-5.14521085e-05	-8.53970238e-05	-0.000136472434	-0.000201313112	-0.000270837573	-0.000330791521	-0.00036676592	-0.00037133265	-0.000347400062	-0.000305086056	-0.000255707548	-0.000207650427	-0.000165414204	-0.000130507965	-0.000102721789	-8.10919354e-05	-6.44611225e-05	-5.17447175e-05	-4.20281985e-05	-3.45818145e-05	-2.88408803e-05	-2.43759592e-05	-2.0863681e-05	-1.80620041e-05	-1.57905313e-05	-1.39152591e-05	-1.23367678e-05	-1.09805967e-05	-9.78804063e-06	-8.72145061e-06	-7.82483707e-06	-6.99162603e-06	-6.17701527e-06	-5.42421101e-06	-4.72425293e-06	-4.07478952e-06	-3.490343e-06	-3.01023087e-06	-2.70225651e-06	-2.62861351e-06	-2.72723443e-06	-2.64591655e-06	-1.53920612e-06	2.48424656e-06	1.26366272e-05	2.92893244e-05	4.0432977e-05	2.46122666e-05	-7.79346145e-06	-2.88540601e-06	1.24162507e-05	1.17952548e-05	7.75182318e-06	5.26311661e-06	4.12087648e-06	3.65392726e-06	3.49198608e-06	3.49198608e-06	3.65392726e-06	4.12087648e-06	5.26311661e-06	7.75182318e-06	1.17952548e-05	1.24162507e-05	-2.88540601e-06	-7.79346145e-06	2.46122666e-05	4.0432977e-05	2.92893244e-05	1.26366272e-05	2.48424656e-06	-1.53920612e-06	-2.64591655e-06	-2.72723443e-06	-2.62861351e-06	-2.70225651e-06	-3.01023087e-06	-3.490343e-06	-4.07478952e-06	-4.72425293e-06	-5.42421101e-06	-6.17701527e-06	-6.99162603e-06	-7.82483707e-06	-8.72145061e-06	-9.78804063e-06	-1.09805967e-05	-1.23367678e-05	-1.39152591e-05	-1.57905313e-05	-1.80620041e-05	-2.0863681e-05	-2.43759592e-05	-2.88408803e-05	-3.45818145e-05	-4.20281985e-05	-5.17447175e-05	-6.44611225e-05	-8.10919354e-05	-0.000102721789	-0.000130507965	-0.000165414204	-0.000207650427	-0.000255707548	-0.000305086056	-0.000347400062	-0.00037133265	-0.00036676592	-0.000330791521	-0.000270837573	-0.000201313112	-0.000136472434	-8.53970238e-05	-5.14521085e-05	-3.44379379e-05	-3.3179714e-05	-4.75408105e-05	-7.96711959e-05	-0.000134999934	-0.000223859936	-0.000364384339	-0.000587055951	-0.000940269306	-0.00149097009	-0.00229796497	-0.00331440762	-0.00424528151	-0.0046346465	-0.00430759504	-0.00353745854	-0.0026983011	-0.00199394504	-0.00146751431	-0.00109233566	-0.000828286275	-0.000641525784	-0.000507682827	-0.000410172095	-0.00033789535	-0.000283416649	-0.000241704605	-0.000209307761	-0.000183822149	-0.000163547346	-0.000147262469	-0.000134078547	-0.000123339901	-0.000114557333	-0.000107362242	-0.000101474704	-9.6681002e-05	-9.28176635e-05	-8.97600275e-05	-8.74140416e-05	-8.57103852e-05	-8.46003139e-05	-8.40528144e-05
-0.000144260578	-0.000145295692	-0.000147394916	-0.000150617859	-0.000155058084	-0.000160848424	-0.000168168728	-0.000177256749	-0.00018842319	-0.000202072395	-0.000218730771	-0.000239085928	-0.00026404076	-0.000294788417	-0.000332916363	-0.000380550427	-0.000440552203	-0.000516783203	-0.000614440655	-0.000740437743	-0.000903710548	-0.00111511366	-0.00138609795	-0.00172455298	-0.0021253659	-0.00255424084	-0.0029306755	-0.00313246739	-0.00305119097	-0.00267985928	-0.0021364565	-0.00157806311	-0.00110640771	-0.000750674129	-0.000498523226	-0.000325452218	-0.000208767923	-0.000131469504	-8.21183307e-05	-5.37018515e-05	-4.25378013e-05	-4.75408105e-05	-6.98300762e-05	-0.000112068196	-0.000176601145	-0.000261880712	-0.000357925316	-0.000444498743	-0.00049745934	-0.00050226497	-0.000462748113	-0.000396295276	-0.000321991018	-0.00025283032	-0.000194690594	-0.000148631629	-0.000113377286	-8.69045223e-05	-6.72149077e-05	-5.26191296e-05	-4.1789348e-05	-3.37208884e-05	-2.76691463e-05	-2.30881992e-05	-1.95797502e-05	-1.68536721e-05	-1.46986866e-05	-1.29609828e-05	-1.15286959e-05	-1.03205502e-05	-9.27728601e-06	-8.35440254e-06	-7.51549918e-06	-6.75745248e-06	-6.12416795e-06	-5.48250774e-06	-4.85200489e-06	-4.2594914e-06	-3.69737695e-06	-3.16436064e-06	-2.67030019e-06	-2.24465503e-06	-1.9596429e-06	-1.99315976e-06	-2.80355995e-06	-5.60351463e-06	-1.34415275e-05	-3.21908473e-05	-6.43923895e-05	-8.8148492e-05	-8.53336483e-05	-7.5771453e-05	-5.39411574e-05	-2.94894533e-05	-1.30896236e-05	-4.59627319e-06	-6.97711454e-07	1.01580921e-06	1.74971446e-06	2.02217609e-06	2.02217609e-06	1.74971446e-06	1.01580921e-06	-6.97711454e-07	-4.59627319e-06	-1.30896236e-05	-2.94894533e-05	-5.39411574e-05	-7.5771453e-05	-8.53336483e-05	-8.8148492e-05	-6.43923895e-05	-3.21908473e-05	-1.34415275e-05	-5.60351463e-06	-2.80355995e-06	-1.99315976e-06	-1.9596429e-06	-2.24465503e-06	-2.67030019e-06	-3.16436064e-06	-3.69737695e-06	-4.2594914e-06	-4.85200489e-06	-5.48250774e-06	-6.12416795e-06	-6.75745248e-06	-7.51549918e-06	-8.35440254e-06	-9.27728601e-06	-1.03205502e-05	-1.15286959e-05	-1.29609828e-05	-1.46986866e-05	-1.68536721e-05	-1.95797502e-05	-2.30881992e-05	-2.76691463e-05	-3.37208884e-05	-4.1789348e-05	-5.26191296e-05	-6.72149077e-05	-8.69045223e-05	-0.000113377286	-0.000148631629	-0.000194690594	-0.00025283032	-0.000321991018	-0.000396295276	-0.000462748113	-0.00050226497	-0.00049745934	-0.000444498743	-0.000357925316	-0.000261880712	-0.000176601145	-0.000112068196	-6.98300762e-05	-4.75408105e-05	-4.25378013e-05	-5.37018515e-05	-8.21183307e-05	-0.000131469504	-0.000208767923	-0.000325452218	-0.000498523226	-0.000750674129	-0.00110640771	-0.00157806311	-0.0021364565	-0.00267985928	-0.00305119097	-0.00313246739	-0.0029306755	-0.00255424084	-0.0021253659	-0.00172455298	-0.00138609795	-0.00111511366	-0.000903710548	-0.000740437743	-0.000614440655	-0.000516783203	-0.000440552203	-0.000380550427	-0.000332916363	-0.000294788417	-0.00026404076	-0.000239085928	-0.000218730771	-0.000202072395	-0.00018842319	-0.000177256749	-0.000168168728	-0.000160848424	-0.000155058084	-0.000150617859	-0.000147394916	-0.000145295692	-0.000144260578
-0.000245357995	-0.000247178014	-0.000250866331	-0.00025652183	-0.000264298757	-0.000274414162	-0.000287158469	-0.000302909805	-0.000322152874	-0.000345503367	-0.000373738887	-0.000407837268	-0.000449022446	-0.000498816271	-0.000559090801	-0.000632107666	-0.000720516025	-0.000827253649	-0.000955251204	-0.00110677616	-0.00128218603	-0.00147785732	-0.00168328424	-0.00187808216	-0.00203105487	-0.00210487673	-0.00206875643	-0.00191496665	-0.00166716881	-0.00137115907	-0.00107427834	-0.000809328884	-0.000590900314	-0.00042019755	-0.000291595477	-0.000197409174	-0.000130465246	-8.52043925e-05	-5.80377527e-05	-4.73878167e-05	-5.37018515e-05	-7.96711959e-05	-0.000130388597	-0.00021229058	-0.00032913955	-0.000473748932	-0.000618783201	-0.000719622787	-0.000739762558	-0.000678635641	-0.000568441478	-0.000446870447	-0.000337926316	-0.000250446256	-0.000184271948	-0.00013576469	-0.000100743182	-7.56024049e-05	-5.75573368e-05	-4.45623051e-05	-3.51503111e-05	-2.82806318e-05	-2.32178089e-05	-1.9442123e-05	-1.65854989e-05	-1.43864082e-05	-1.26584354e-05	-1.12684246e-05	-1.01212183e-05	-9.14887556e-06	-8.30287254e-06	-7.54808062e-06	-6.85715061e-06	-6.20831416e-06	-5.63242616e-06	-5.13234448e-06	-4.59348599e-06	-4.0684009e-06	-3.56892825e-06	-3.08954769e-06	-2.63006697e-06	-2.19745813e-06	-1.81069447e-06	-1.51512119e-06	-1.42472697e-06	-1.85545914e-06	-3.77726158e-06	-1.03634155e-05	-3.07247422e-05	-7.0388084e-05	-7.14226736e-05	-2.64419733e-05	-6.43258313e-06	-8.79075002e-07	1.07310643e-06	1.87730333e-06	2.2153204e-06	2.33969897e-06	2.36773264e-06	2.36508735e-06	2.36508735e-06	2.36773264e-06	2.33969897e-06	2.2153204e-06	1.87730333e-06	1.07310643e-06	-8.79075003e-07	-6.43258313e-06	-2.64419733e-05	-7.14226736e-05	-7.0388084e-05	-3.07247422e-05	-1.03634155e-05	-3.77726158e-06	-1.85545914e-06	-1.42472697e-06	-1.51512119e-06	-1.81069447e-06	-2.19745813e-06	-2.63006697e-06	-3.08954769e-06	-3.56892825e-06	-4.0684009e-06	-4.59348599e-06	-5.13234448e-06	-5.63242616e-06	-6.20831416e-06	-6.85715061e-06	-7.54808062e-06	-8.30287254e-06	-9.14887556e-06	-1.01212183e-05	-1.12684246e-05	-1.26584354e-05	-1.43864082e-05	-1.65854989e-05	-1.9442123e-05	-2.32178089e-05	-2.82806318e-05	-3.51503111e-05	-4.45623051e-05	-5.75573368e-05	-7.56024049e-05	-0.000100743182	-0.00013576469	-0.000184271948	-0.000250446256	-0.000337926316	-0.000446870447	-0.000568441478	-0.000678635641	-0.000739762558	-0.000719622787	-0.000618783201	-0.000473748932	-0.00032913955	-0.00021229058	-0.000130388597	-7.96711959e-05	-5.37018515e-05	-4.73878167e-05	-5.80377527e-05	-8.52043925e-05	-0.000130465246	-0.000197409175	-0.000291595477	-0.00042019755	-0.000590900314	-0.000809328884	-0.00107427834	-0.00137115907	-0.00166716881	-0.00191496665	-0.00206875643	-0.00210487673	-0.00203105487	-0.00187808216	-0.00168328424	-0.00147785732	-0.00128218603	-0.00110677616	-0.000955251204	-0.000827253649	-0.000720516025	-0.000632107666	-0.000559090801	-0.000498816271	-0.000449022446	-0.000407837268	-0.000373738887	-0.000345503367	-0.000322152874	-0.000302909805	-0.000287158469	-0.000274414162	-0.000264298757	-0.00025652183	-0.000250866331	-0.000247178014	-0.000245357995
-0.000371683921	-0.00037418511	-0.000379238424	-0.000386946999	-0.000397468591	-0.000411018985	-0.000427876102	-0.000448384303	-0.000472957999	-0.000502083059	-0.000536313448	-0.000576259081	-0.000622558551	-0.000675827396	-0.00073656867	-0.000805028604	-0.000880977908	-0.000963402938	-0.00105010832	-0.00113727496	-0.00121909489	-0.00128771214	-0.00133378695	-0.00134795409	-0.00132311937	-0.00125693627	-0.00115328889	-0.00102178192	-0.000875271147	-0.000726617025	-0.000586123353	-0.000460424248	-0.000352674642	-0.000263446689	-0.000191784111	-0.000136125293	-9.50314608e-05	-6.77608351e-05	-5.47399132e-05	-5.80377527e-05	-8.21183307e-05	-0.000134999934	-0.000229032083	-0.000378836176	-0.000591373849	-0.000843625131	-0.00106220814	-0.00115148398	-0.0010753239	-0.000888843978	-0.000676249244	-0.000490803097	-0.000348671303	-0.000246432975	-0.000174966797	-0.000125515891	-9.13169911e-05	-6.7562927e-05	-5.09505445e-05	-3.92364855e-05	-3.08988662e-05	-2.49013963e-05	-2.05344186e-05	-1.7308878e-05	-1.48855802e-05	-1.30278308e-05	-1.15696016e-05	-1.03940197e-05	-9.41870412e-06	-8.58563585e-06	-7.85401732e-06	-7.19503053e-06	-6.58748999e-06	-6.01340899e-06	-5.46519813e-06	-4.99799958e-06	-4.55221768e-06	-4.06976394e-06	-3.60480035e-06	-3.15986688e-06	-2.73138622e-06	-2.32027453e-06	-1.93312527e-06	-1.58720475e-06	-1.32680213e-06	-1.27688976e-06	-1.82460693e-06	-4.14908938e-06	-1.04705908e-05	-1.70278002e-05	-5.36123385e-06	9.84608883e-06	7.69216842e-06	4.29735236e-06	2.84314218e-06	2.25508273e-06	2.00373046e-06	1.89144164e-06	1.84125078e-06	1.82187808e-06	1.82187808e-06	1.84125078e-06	1.89144164e-06	2.00373046e-06	2.25508273e-06	2.84314218e-06	4.29735236e-06	7.69216842e-06	9.84608883e-06	-5.36123385e-06	-1.70278002e-05	-1.04705908e-05	-4.14908938e-06	-1.82460693e-06	-1.27688976e-06	-1.32680213e-06	-1.58720475e-06	-1.93312527e-06	-2.32027453e-06	-2.73138622e-06	-3.15986688e-06	-3.60480035e-06	-4.06976394e-06	-4.55221768e-06	-4.99799958e-06	-5.46519813e-06	-6.01340899e-06	-6.58748999e-06	-7.19503053e-06	-7.85401732e-06	-8.58563585e-06	-9.41870412e-06	-1.03940197e-05	-1.15696016e-05	-1.30278308e-05	-1.48855802e-05	-1.7308878e-05	-2.05344186e-05	-2.49013963e-05	-3.08988662e-05	-3.92364855e-05	-5.09505445e-05	-6.7562927e-05	-9.13169911e-05	-0.000125515891	-0.000174966797	-0.000246432975	-0.000348671303	-0.000490803097	-0.000676249244	-0.000888843978	-0.0010753239	-0.00115148398	-0.00106220814	-0.000843625131	-0.000591373849	-0.000378836176	-0.000229032083	-0.000134999934	-8.21183307e-05	-5.80377527e-05	-5.47399132e-05	-6.77608351e-05	-9.50314608e-05	-0.000136125293	-0.000191784111	-0.000263446689	-0.000352674642	-0.000460424248	-0.000586123353	-0.000726617025	-0.000875271147	-0.00102178192	-0.00115328889	-0.00125693627	-0.00132311937	-0.00134795409	-0.00133378695	-0.00128771214	-0.00121909489	-0.00113727496	-0.00105010832	-0.000963402938	-0.000880977909	-0.000805028604	-0.00073656867	-0.000675827396	-0.000622558551	-0.000576259081	-0.000536313448	-0.000502083059	-0.000472957999	-0.000448384303	-0.000427876102	-0.000411018985	-0.000397468591	-0.000386946999	-0.000379238424	-0.00037418511	-0.000371683921
-0.000431609624	-0.000433731035	-0.000437991639	-0.000444426126	-0.000453084165	-0.000464027059	-0.000477322525	-0.000493036929	-0.000511224133	-0.000531909888	-0.000555070515	-0.000580604612	-0.000608296767	-0.000637773006	-0.000668449356	-0.000699477692	-0.000729697358	-0.00075760661	-0.00078137374	-0.0007989111	-0.000808031923	-0.000806695171	-0.000793315745	-0.00076708216	-0.000728196636	-0.000677953769	-0.000618613827	-0.00055309337	-0.000484557271	-0.000416021271	-0.000350054715	-0.00028862689	-0.000233095303	-0.000184309908	-0.000142808373	-0.000109095224	-8.40126282e-05	-6.92094663e-05	-6.77608351e-05	-8.52043925e-05	-0.000131469504	-0.000223859936	-0.000389866328	-0.000664003547	-0.00106181562	-0.00151333936	-0.00181947812	-0.00179700281	-0.00149220941	-0.00110158565	-0.000764200791	-0.000517746307	-0.000350164488	-0.000239081871	-0.000165707493	-0.000116928595	-8.4160275e-05	-6.18879006e-05	-4.65681048e-05	-3.59043264e-05	-2.83904717e-05	-2.30267299e-05	-1.9141834e-05	-1.62805595e-05	-1.41314661e-05	-1.24798446e-05	-1.11767395e-05	-1.01183592e-05	-9.23224272e-06	-8.4678374e-06	-7.78996188e-06	-7.17413895e-06	-6.60301291e-06	-6.06297257e-06	-5.54136139e-06	-5.05014874e-06	-4.64101973e-06	-4.20868376e-06	-3.75826946e-06	-3.32782513e-06	-2.91564221e-06	-2.51964403e-06	-2.14194852e-06	-1.79149193e-06	-1.49508012e-06	-1.33648042e-06	-1.57350374e-06	-2.69232934e-06	-3.55075148e-06	1.27723458e-06	1.09293446e-05	1.21816885e-05	6.22941799e-06	2.97225963e-06	1.8620841e-06	1.49163177e-06	1.36998859e-06	1.33602606e-06	1.33132942e-06	1.33308257e-06	1.33308257e-06	1.33132942e-06	1.33602606e-06	1.36998859e-06	1.49163177e-06	1.8620841e-06	2.97225963e-06	6.22941799e-06	1.21816885e-05	1.09293446e-05	1.27723458e-06	-3.55075148e-06	-2.69232934e-06	-1.57350374e-06	-1.33648042e-06	-1.49508012e-06	-1.79149193e-06	-2.14194852e-06	-2.51964403e-06	-2.91564221e-06	-3.32782513e-06	-3.75826946e-06	-4.20868376e-06	-4.64101973e-06	-5.05014874e-06	-5.54136139e-06	-6.06297257e-06	-6.60301291e-06	-7.17413895e-06	-7.78996188e-06	-8.4678374e-06	-9.23224272e-06	-1.01183592e-05	-1.11767395e-05	-1.24798446e-05	-1.41314661e-05	-1.62805595e-05	-1.9141834e-05	-2.30267299e-05	-2.83904717e-05	-3.59043264e-05	-4.65681048e-05	-6.18879006e-05	-8.4160275e-05	-0.000116928595	-0.000165707493	-0.000239081871	-0.000350164488	-0.000517746307	-0.000764200791	-0.00110158565	-0.00149220941	-0.00179700281	-0.00181947812	-0.00151333936	-0.00106181562	-0.000664003547	-0.000389866328	-0.000223859936	-0.000131469504	-8.52043925e-05	-6.77608351e-05	-6.92094663e-05	-8.40126282e-05	-0.000109095224	-0.000142808373	-0.000184309908	-0.000233095303	-0.00028862689	-0.000350054715	-0.000416021271	-0.000484557271	-0.00055309337	-0.000618613827	-0.000677953769	-0.000728196636	-0.00076708216	-0.000793315745	-0.000806695171	-0.000808031923	-0.0007989111	-0.00078137374	-0.00075760661	-0.000729697358	-0.000699477692	-0.000668449356	-0.000637773006	-0.000608296767	-0.000580604612	-0.000555070515	-0.000531909888	-0.000511224133	-0.000493036929	-0.000477322525	-0.000464027059	-0.000453084165	-0.000444426126	-0.000437991639	-0.000433731035	-0.000431609624
-0.000357533538	-0.000358538777	-0.000360543308	-0.000363534546	-0.000367491813	-0.000372384032	-0.00037816652	-0.000384776869	-0.00039212994	-0.000400112076	-0.000408574711	-0.000417327741	-0.000426133241	-0.000434700385	-0.00044268274	-0.000449679395	-0.000455241549	-0.000458886116	-0.000460117412	-0.000458457067	-0.000453480782	-0.000444858789	-0.000432395106	-0.000416059593	-0.00039600691	-0.000372578044	-0.000346283006	-0.00031776685	-0.000287764457	-0.000257051847	-0.000226402851	-0.000196560607	-0.000168235067	-0.000142142809	-0.000119115211	-0.000100311196	-8.75751768e-05	-8.40126282e-05	-9.50314608e-05	-0.000130465246	-0.000208767923	-0.000364384339	-0.000657486892	-0.00117191974	-0.00194264388	-0.00274417252	-0.00304556751	-0.00263168388	-0.00190079827	-0.00125466817	-0.000805192903	-0.000518560872	-0.000339666325	-0.000227383741	-0.000155796278	-0.000109309978	-7.85751812e-05	-5.79124594e-05	-4.3805525e-05	-3.40328437e-05	-2.71637992e-05	-2.22614002e-05	-1.87030962e-05	-1.60702994e-05	-1.40787547e-05	-1.25338116e-05	-1.13012692e-05	-1.02881493e-05	-9.42987597e-06	-8.68160948e-06	-8.01229061e-06	-7.40045266e-06	-6.8311397e-06	-6.29331479e-06	-5.77702701e-06	-5.27468983e-06	-4.82294837e-06	-4.43167074e-06	-3.99809057e-06	-3.56648377e-06	-3.15620051e-06	-2.76416318e-06	-2.38959195e-06	-2.03762781e-06	-1.72978203e-06	-1.54150696e-06	-1.65783164e-06	-1.85938322e-06	2.51166577e-08	4.49218187e-06	8.63103308e-06	8.01647582e-06	3.88438461e-06	1.76971996e-06	1.10489958e-06	9.16559521e-07	8.77562858e-07	8.84107466e-07	8.99511021e-07	9.09710558e-07	9.09710558e-07	8.99511021e-07	8.84107466e-07	8.77562858e-07	9.16559521e-07	1.10489958e-06	1.76971996e-06	3.88438461e-06	8.01647582e-06	8.63103308e-06	4.49218187e-06	2.51166574e-08	-1.85938322e-06	-1.65783164e-06	-1.54150696e-06	-1.72978203e-06	-2.03762781e-06	-2.38959195e-06	-2.76416318e-06	-3.15620051e-06	-3.56648377e-06	-3.99809057e-06	-4.43167074e-06	-4.82294837e-06	-5.27468983e-06	-5.77702701e-06	-6.29331479e-06	-6.8311397e-06	-7.40045266e-06	-8.01229061e-06	-8.68160948e-06	-9.42987597e-06	-1.02881493e-05	-1.13012692e-05	-1.25338116e-05	-1.40787547e-05	-1.60702994e-05	-1.87030962e-05	-2.22614002e-05	-2.71637992e-05	-3.40328437e-05	-4.3805525e-05	-5.79124594e-05	-7.85751812e-05	-0.000109309978	-0.000155796278	-0.000227383741	-0.000339666325	-0.000518560872	-0.000805192903	-0.00125466817	-0.00190079827	-0.00263168388	-0.00304556751	-0.00274417252	-0.00194264388	-0.00117191974	-0.000657486892	-0.000364384339	-0.000208767923	-0.000130465246	-9.50314608e-05	-8.40126282e-05	-8.75751768e-05	-0.000100311196	-0.000119115211	-0.000142142809	-0.000168235067	-0.000196560607	-0.000226402851	-0.000257051847	-0.000287764457	-0.00031776685	-0.000346283006	-0.000372578044	-0.00039600691	-0.000416059593	-0.000432395106	-0.000444858789	-0.000453480782	-0.000458457067	-0.000460117412	-0.000458886116	-0.000455241549	-0.000449679395	-0.00044268274	-0.000434700385	-0.000426133241	-0.000417327741	-0.000408574711	-0.000400112076	-0.00039212994	-0.000384776869	-0.00037816652	-0.000372384032	-0.000367491813	-0.000363534546	-0.000360543308	-0.000358538777	-0.000357533538
-0.000230433568	-0.000230761669	-0.000231412343	-0.000232374454	-0.000233631044	-0.000235158919	-0.000236928045	-0.000238900796	-0.000241031124	-0.000243263719	-0.000245533243	-0.000247763739	-0.000249868319	-0.000251749268	-0.000253298705	-0.000254399942	-0.000254929678	-0.000254761115	-0.000253768036	-0.000251829799	-0.000248837098	-0.000244698228	-0.0002393455	-0.00023274135	-0.000224883691	-0.000215810068	-0.000205600338	-0.000194377849	-0.000182309533	-0.000169606093	-0.000156524898	-0.00014338101	-0.000130577353	-0.000118674689	-0.000108535484	-0.000101590656	-0.000100311196	-0.000109095224	-0.000136125293	-0.000197409175	-0.000325452218	-0.000587055951	-0.00111326573	-0.00210609632	-0.00361108574	-0.00485749719	-0.0046627903	-0.00337763308	-0.0021194108	-0.00127964166	-0.000780929213	-0.000489828542	-0.000316874548	-0.000211252382	-0.000144919111	-0.000102186873	-7.4037945e-05	-5.51299619e-05	-4.22047034e-05	-3.32223328e-05	-2.68765854e-05	-2.23150046e-05	-1.89726559e-05	-1.64704776e-05	-1.45515435e-05	-1.3040238e-05	-1.18156829e-05	-1.07942357e-05	-9.9178381e-06	-9.1461631e-06	-8.45124079e-06	-7.81370855e-06	-7.22011115e-06	-6.66078995e-06	-6.12780877e-06	-5.61274045e-06	-5.11744149e-06	-4.69584802e-06	-4.29407901e-06	-3.85780372e-06	-3.43716886e-06	-3.03812052e-06	-2.6575034e-06	-2.29766791e-06	-1.9792527e-06	-1.7780057e-06	-1.74460379e-06	-1.0875102e-06	9.43214455e-07	3.0362852e-06	4.82622029e-06	4.63299796e-06	2.24895303e-06	9.40769528e-07	5.50918086e-07	4.6528712e-07	4.69494627e-07	4.95775844e-07	5.20384023e-07	5.34284028e-07	5.34284028e-07	5.20384023e-07	4.95775844e-07	4.69494627e-07	4.6528712e-07	5.50918086e-07	9.40769528e-07	2.24895303e-06	4.63299796e-06	4.82622029e-06	3.0362852e-06	9.43214455e-07	-1.0875102e-06	-1.74460379e-06	-1.7780057e-06	-1.9792527e-06	-2.29766791e-06	-2.6575034e-06	-3.03812052e-06	-3.43716886e-06	-3.85780372e-06	-4.29407901e-06	-4.69584802e-06	-5.11744149e-06	-5.61274045e-06	-6.12780877e-06	-6.66078995e-06	-7.22011115e-06	-7.81370855e-06	-8.45124079e-06	-9.1461631e-06	-9.9178381e-06	-1.07942357e-05	-1.18156829e-05	-1.3040238e-05	-1.45515435e-05	-1.64704776e-05	-1.89726559e-05	-2.23150046e-05	-2.68765854e-05	-3.32223328e-05	-4.22047034e-05	-5.51299619e-05	-7.4037945e-05	-0.000102186873	-0.000144919111	-0.000211252382	-0.000316874548	-0.000489828542	-0.000780929213	-0.00127964166	-0.0021194108	-0.00337763308	-0.0046627903	-0.00485749719	-0.00361108574	-0.00210609632	-0.00111326573	-0.000587055951	-0.000325452218	-0.000197409175	-0.000136125293	-0.000109095224	-0.000100311196	-0.000101590656	-0.000108535484	-0.000118674689	-0.000130577353	-0.00014338101	-0.000156524898	-0.000169606093	-0.000182309533	-0.000194377849	-0.000205600338	-0.000215810068	-0.000224883691	-0.00023274135	-0.0002393455	-0.000244698228	-0.000248837098	-0.000251829799	-0.000253768036	-0.000254761115	-0.000254929678	-0.000254399942	-0.000253298705	-0.000251749268	-0.000249868319	-0.000247763739	-0.000245533243	-0.000243263719	-0.000241031124	-0.000238900796	-0.000236928045	-0.000235158919	-0.000233631044	-0.000232374454	-0.000231412343	-0.000230761669	-0.000230433568
-0.000133286784	-0.000133401174	-0.000133627713	-0.000133962015	-0.000134397637	-0.00013492611	-0.000135536867	-0.000136217118	-0.000136951691	-0.000137722891	-0.000138510373	-0.000139291068	-0.000140039165	-0.000140726164	-0.000141321022	-0.000141790417	-0.000142099144	-0.00014221068	-0.000142087924	-0.000141694157	-0.000140994225	-0.000139955971	-0.000138551942	-0.000136761376	-0.000134572516	-0.000131985292	-0.000129014517	-0.000125693844	-0.000122081114	-0.000118266441	-0.000114386094	-0.000110648791	-0.000107387888	-0.000105164081	-0.000104959562	-0.000108535484	-0.000119115211	-0.000142808373	-0.000191784111	-0.000291595477	-0.000498523226	-0.000940269306	-0.00189533704	-0.00380271677	-0.00646085862	-0.00754399364	-0.00582155833	-0.00352797787	-0.00200309726	-0.00115705815	-0.0006958157	-0.00043632645	-0.000284213896	-0.000191523416	-0.000133121885	-9.52750611e-05	-7.01594009e-05	-5.31467311e-05	-4.14072852e-05	-3.3161684e-05	-2.72647917e-05	-2.29657318e-05	-1.97647932e-05	-1.73254904e-05	-1.54190787e-05	-1.38887959e-05	-1.26264571e-05	-1.15569709e-05	-1.06280032e-05	-9.8030032e-06	-9.05643193e-06	-8.37044204e-06	-7.7325109e-06	-7.13366156e-06	-6.56689954e-06	-6.02535651e-06	-5.50191796e-06	-5.01593694e-06	-4.60978238e-06	-4.18532132e-06	-3.74763148e-06	-3.33131094e-06	-2.93480761e-06	-2.55789655e-06	-2.22439551e-06	-2.00902002e-06	-1.75515379e-06	-7.97649283e-07	3.63663511e-07	1.28942217e-06	2.28223185e-06	2.458404e-06	1.16018461e-06	3.46104122e-07	1.17428861e-07	8.97422242e-08	1.17480969e-07	1.54128468e-07	1.834022e-07	1.99126629e-07	1.99126629e-07	1.834022e-07	1.54128468e-07	1.17480969e-07	8.97422242e-08	1.17428861e-07	3.46104122e-07	1.16018461e-06	2.458404e-06	2.28223185e-06	1.28942217e-06	3.63663511e-07	-7.97649283e-07	-1.75515379e-06	-2.00902002e-06	-2.22439551e-06	-2.55789655e-06	-2.93480761e-06	-3.33131094e-06	-3.74763148e-06	-4.18532132e-06	-4.60978238e-06	-5.01593694e-06	-5.50191796e-06	-6.02535651e-06	-6.56689954e-06	-7.13366156e-06	-7.7325109e-06	-8.37044204e-06	-9.05643193e-06	-9.8030032e-06	-1.06280032e-05	-1.15569709e-05	-1.26264571e-05	-1.38887959e-05	-1.54190787e-05	-1.73254904e-05	-1.97647932e-05	-2.29657318e-05	-2.72647917e-05	-3.3161684e-05	-4.14072852e-05	-5.31467311e-05	-7.01594009e-05	-9.52750611e-05	-0.000133121885	-0.000191523416	-0.000284213896	-0.00043632645	-0.0006958157	-0.00115705815	-0.00200309726	-0.00352797787	-0.00582155833	-0.00754399364	-0.00646085862	-0.00380271677	-0.00189533704	-0.000940269306	-0.000498523226	-0.000291595477	-0.000191784111	-0.000142808373	-0.000119115211	-0.000108535484	-0.000104959562	-0.000105164081	-0.000107387888	-0.000110648791	-0.000114386094	-0.000118266441	-0.000122081114	-0.000125693844	-0.000129014517	-0.000131985292	-0.000134572516	-0.000136761376	-0.000138551942	-0.000139955971	-0.000140994225	-0.000141694157	-0.000142087924	-0.00014221068	-0.000142099144	-0.000141790417	-0.000141321022	-0.000140726164	-0.000140039165	-0.000139291068	-0.000138510373	-0.000137722891	-0.000136951691	-0.000136217118	-0.000135536867	-0.00013492611	-0.000134397637	-0.000133962015	-0.000133627713	-0.000133401174	-0.000133286784
-7.57886878e-05	-7.58465929e-05	-7.59614978e-05	-7.6131742e-05	-7.63550977e-05	-7.66288901e-05	-7.69500219e-05	-7.73149326e-05	-7.77195347e-05	-7.81591562e-05	-7.86285036e-05	-7.91216511e-05	-7.96320561e-05	-8.01526052e-05	-8.06756944e-05	-8.11933518e-05	-8.16974144e-05	-8.21797747e-05	-8.2632717e-05	-8.30493693e-05	-8.34243062e-05	-8.37543445e-05	-8.4039594e-05	-8.42848448e-05	-8.45014095e-05	-8.47096004e-05	-8.49421356e-05	-8.52489934e-05	-8.57047236e-05	-8.64202836e-05	-8.75637443e-05	-8.9398723e-05	-9.23574281e-05	-9.7178425e-05	-0.000105164081	-0.000118674689	-0.000142142809	-0.000184309908	-0.000263446689	-0.00042019755	-0.000750674129	-0.00149097009	-0.00317897233	-0.00645282888	-0.00964764623	-0.00872712919	-0.00538923707	-0.00293147511	-0.00161705272	-0.000939401923	-0.000575331354	-0.000368899717	-0.000245959098	-0.000169675822	-0.000120729799	-8.8448685e-05	-6.66612362e-05	-5.16562605e-05	-4.11271869e-05	-3.360112e-05	-2.81170122e-05	-2.40372089e-05	-2.09331563e-05	-1.85139213e-05	-1.6580342e-05	-1.49950533e-05	-1.36626412e-05	-1.25163985e-05	-1.1509432e-05	-1.06086387e-05	-9.79057652e-06	-9.03858713e-06	-8.34075113e-06	-7.68837898e-06	-7.07477582e-06	-6.4939221e-06	-5.93881284e-06	-5.40647492e-06	-4.93771812e-06	-4.52497876e-06	-4.07808869e-06	-3.6359631e-06	-3.21300507e-06	-2.80920093e-06	-2.46258601e-06	-2.23804404e-06	-1.81933013e-06	-1.06787517e-06	-4.67208318e-07	6.82114009e-08	7.363201e-07	1.06796672e-06	4.02452535e-07	-1.07924726e-07	-2.39763524e-07	-2.33279426e-07	-1.91848871e-07	-1.49249855e-07	-1.17334212e-07	-1.00588355e-07	-1.00588355e-07	-1.17334212e-07	-1.49249855e-07	-1.91848871e-07	-2.33279426e-07	-2.39763524e-07	-1.07924726e-07	4.02452535e-07	1.06796672e-06	7.363201e-07	6.82114009e-08	-4.67208318e-07	-1.06787517e-06	-1.81933013e-06	-2.23804404e-06	-2.46258601e-06	-2.80920093e-06	-3.21300507e-06	-3.6359631e-06	-4.07808869e-06	-4.52497876e-06	-4.93771812e-06	-5.40647492e-06	-5.93881284e-06	-6.4939221e-06	-7.07477582e-06	-7.68837898e-06	-8.34075113e-06	-9.03858713e-06	-9.79057652e-06	-1.06086387e-05	-1.1509432e-05	-1.25163985e-05	-1.36626412e-05	-1.49950533e-05	-1.6580342e-05	-1.85139213e-05	-2.09331563e-05	-2.40372089e-05	-2.81170122e-05	-3.360112e-05	-4.11271869e-05	-5.16562605e-05	-6.66612362e-05	-8.8448685e-05	-0.000120729799	-0.000169675822	-0.000245959098	-0.000368899717	-0.000575331354	-0.000939401923	-0.00161705272	-0.00293147511	-0.00538923707	-0.00872712919	-0.00964764623	-0.00645282888	-0.00317897233	-0.00149097009	-0.000750674129	-0.00042019755	-0.000263446689	-0.000184309908	-0.000142142809	-0.000118674689	-0.000105164081	-9.7178425e-05	-9.23574281e-05	-8.9398723e-05	-8.75637443e-05	-8.64202836e-05	-8.57047236e-05	-8.52489934e-05	-8.49421356e-05	-8.47096004e-05	-8.45014095e-05	-8.42848448e-05	-8.4039594e-05	-8.37543445e-05	-8.34243062e-05	-8.30493693e-05	-8.2632717e-05	-8.21797747e-05	-8.16974144e-05	-8.11933518e-05	-8.06756944e-05	-8.01526052e-05	-7.96320561e-05	-7.91216511e-05	-7.86285036e-05	-7.81591562e-05	-7.77195347e-05	-7.73149326e-05	-7.69500219e-05	-7.66288901e-05	-7.63550977e-05	-7.6131742e-05	-7.59614978e-05	-7.58465929e-05	-7.57886878e-05
-4.39023936e-05	-4.39411095e-05	-4.401798e-05	-4.41321018e-05	-4.42825063e-05	-4.4468344e-05	-4.46889395e-05	-4.49437639e-05	-4.52323827e-05	-4.55544184e-05	-4.59095429e-05	-4.62975038e-05	-4.67181835e-05	-4.717169e-05	-4.76584861e-05	-4.81795607e-05	-4.87366588e-05	-4.93325851e-05	-4.99716077e-05	-5.0659996e-05	-5.14067383e-05	-5.2224504e-05	-5.31309414e-05	-5.41504376e-05	-5.53165311e-05	-5.66752643e-05	-5.82899451e-05	-6.02481427e-05	-6.267247e-05	-6.57382341e-05	-6.97040494e-05	-7.49670534e-05	-8.2163984e-05	-9.23574281e-05	-0.000107387888	-0.000130577353	-0.000168235067	-0.000233095303	-0.000352674642	-0.000590900314	-0.00110640771	-0.00229796497	-0.00495304937	-0.00895972223	-0.0101235347	-0.00695328796	-0.00379739889	-0.00204621339	-0.00116508321	-0.000705005103	-0.000449524906	-0.000299306775	-0.000206696883	-0.00014738704	-0.000108222423	-8.17033156e-05	-6.33595759e-05	-5.04253615e-05	-4.11357859e-05	-3.43366928e-05	-2.92591835e-05	-2.53841378e-05	-2.23577158e-05	-1.99369502e-05	-1.7953891e-05	-1.6291637e-05	-1.48682032e-05	-1.36256351e-05	-1.25226504e-05	-1.15296349e-05	-1.06252013e-05	-9.79378674e-06	-9.02394085e-06	-8.30707001e-06	-7.6364449e-06	-7.00624104e-06	-6.41024635e-06	-5.84106568e-06	-5.30674255e-06	-4.8550186e-06	-4.41449051e-06	-3.94489793e-06	-3.48459293e-06	-3.04882563e-06	-2.71835596e-06	-2.50346079e-06	-2.04927147e-06	-1.53469584e-06	-1.13521044e-06	-7.34959724e-07	-2.34386804e-07	1.3661755e-07	-1.56222739e-07	-4.72153306e-07	-5.4350673e-07	-5.15850622e-07	-4.65861371e-07	-4.19484431e-07	-3.85862405e-07	-3.68447275e-07	-3.68447275e-07	-3.85862405e-07	-4.19484431e-07	-4.65861371e-07	-5.15850622e-07	-5.4350673e-07	-4.72153306e-07	-1.56222739e-07	1.3661755e-07	-2.34386804e-07	-7.34959724e-07	-1.13521044e-06	-1.53469584e-06	-2.04927147e-06	-2.50346079e-06	-2.71835596e-06	-3.04882563e-06	-3.48459293e-06	-3.94489793e-06	-4.41449051e-06	-4.8550186e-06	-5.30674255e-06	-5.84106568e-06	-6.41024635e-06	-7.00624104e-06	-7.6364449e-06	-8.30707001e-06	-9.02394085e-06	-9.79378674e-06	-1.06252013e-05	-1.15296349e-05	-1.25226504e-05	-1.36256351e-05	-1.48682032e-05	-1.6291637e-05	-1.7953891e-05	-1.99369502e-05	-2.23577158e-05	-2.53841378e-05	-2.92591835e-05	-3.43366928e-05	-4.11357859e-05	-5.04253615e-05	-6.33595759e-05	-8.17033156e-05	-0.000108222423	-0.00014738704	-0.000206696883	-0.000299306775	-0.000449524906	-0.000705005103	-0.00116508321	-0.00204621339	-0.00379739889	-0.00695328796	-0.0101235347	-0.00895972223	-0.00495304937	-0.00229796497	-0.00110640771	-0.000590900314	-0.000352674642	-0.000233095303	-0.000168235067	-0.000130577353	-0.000107387888	-9.23574281e-05	-8.2163984e-05	-7.49670534e-05	-6.97040494e-05	-6.57382341e-05	-6.267247e-05	-6.02481427e-05	-5.82899451e-05	-5.66752643e-05	-5.53165311e-05	-5.41504376e-05	-5.31309414e-05	-5.2224504e-05	-5.14067383e-05	-5.0659996e-05	-4.99716077e-05	-4.93325851e-05	-4.87366588e-05	-4.81795607e-05	-4.76584861e-05	-4.717169e-05	-4.67181835e-05	-4.62975038e-05	-4.59095429e-05	-4.55544184e-05	-4.52323827e-05	-4.49437639e-05	-4.46889395e-05	-4.4468344e-05	-4.42825063e-05	-4.41321018e-05	-4.401798e-05	-4.39411095e-05	-4.39023936e-05
-2.61138988e-05	-2.61428843e-05	-2.62002116e-05	-2.62849444e-05	-2.63962816e-05	-2.65338227e-05	-2.66976321e-05	-2.68881877e-05	-2.7106305e-05	-2.73530907e-05	-2.76299415e-05	-2.79385895e-05	-2.82811887e-05	-2.86604437e-05	-2.9079782e-05	-2.9543581e-05	-3.00574652e-05	-3.06286967e-05	-3.12666922e-05	-3.19837114e-05	-3.27957805e-05	-3.37239412e-05	-3.47959508e-05	-3.60486194e-05	-3.75310595e-05	-3.93092773e-05	-4.14728181e-05	-4.41447238e-05	-4.7497155e-05	-5.17771407e-05	-5.73507935e-05	-6.47811108e-05	-7.49670534e-05	-8.9398723e-05	-0.000110648791	-0.00014338101	-0.000196560607	-0.00028862689	-0.000460424248	-0.000809328884	-0.00157806311	-0.00331440762	-0.00651224386	-0.00896994343	-0.00731864031	-0.00425831156	-0.00230747428	-0.00130724803	-0.000789658729	-0.000505110071	-0.000338660366	-0.000236037079	-0.000170030053	-0.000126117981	-9.6100134e-05	-7.51129404e-05	-6.01497548e-05	-4.92861425e-05	-4.12547899e-05	-3.52025634e-05	-3.05463533e-05	-2.68840063e-05	-2.39368296e-05	-2.15110316e-05	-1.94712703e-05	-1.77223972e-05	-1.61969109e-05	-1.48464048e-05	-1.36357676e-05	-1.25392431e-05	-1.15377253e-05	-1.06168658e-05	-9.76572212e-06	-8.97576179e-06	-8.24008265e-06	-7.55269673e-06	-6.90762429e-06	-6.29754331e-06	-5.71616749e-06	-5.18976192e-06	-4.73489852e-06	-4.24855321e-06	-3.74430785e-06	-3.29310939e-06	-3.04228016e-06	-2.81536298e-06	-2.37267198e-06	-1.96819055e-06	-1.62968474e-06	-1.28772457e-06	-8.85423326e-07	-5.23383387e-07	-5.90183838e-07	-7.74333802e-07	-8.06337673e-07	-7.64931819e-07	-7.09171139e-07	-6.60109855e-07	-6.25207678e-07	-6.07268676e-07	-6.07268676e-07	-6.25207678e-07	-6.60109855e-07	-7.09171139e-07	-7.64931819e-07	-8.06337673e-07	-7.74333802e-07	-5.90183838e-07	-5.23383387e-07	-8.85423326e-07	-1.28772457e-06	-1.62968474e-06	-1.96819055e-06	-2.37267198e-06	-2.81536298e-06	-3.04228016e-06	-3.29310939e-06	-3.74430785e-06	-4.24855321e-06	-4.73489852e-06	-5.18976192e-06	-5.71616749e-06	-6.29754331e-06	-6.90762429e-06	-7.55269673e-06	-8.24008265e-06	-8.97576179e-06	-9.76572212e-06	-1.06168658e-05	-1.15377253e-05	-1.25392431e-05	-1.36357676e-05	-1.48464048e-05	-1.61969109e-05	-1.77223972e-05	-1.94712703e-05	-2.15110316e-05	-2.39368296e-05	-2.68840063e-05	-3.05463533e-05	-3.52025634e-05	-4.12547899e-05	-4.92861425e-05	-6.01497548e-05	-7.51129404e-05	-9.6100134e-05	-0.000126117981	-0.000170030053	-0.000236037079	-0.000338660366	-0.000505110071	-0.000789658729	-0.00130724803	-0.00230747428	-0.00425831156	-0.00731864031	-0.00896994343	-0.00651224386	-0.00331440762	-0.00157806311	-0.000809328884	-0.000460424248	-0.00028862689	-0.000196560607	-0.00014338101	-0.000110648791	-8.9398723e-05	-7.49670534e-05	-6.47811108e-05	-5.73507935e-05	-5.17771407e-05	-4.7497155e-05	-4.41447238e-05	-4.14728181e-05	-3.93092773e-05	-3.75310595e-05	-3.60486194e-05	-3.47959508e-05	-3.37239412e-05	-3.27957805e-05	-3.19837114e-05	-3.12666922e-05	-3.06286967e-05	-3.00574652e-05	-2.9543581e-05	-2.9079782e-05	-2.86604437e-05	-2.82811887e-05	-2.79385895e-05	-2.76299415e-05	-2.73530907e-05	-2.7106305e-05	-2.68881877e-05	-2.66976321e-05	-2.65338227e-05	-2.63962816e-05	-2.62849444e-05	-2.62002116e-05	-2.61428843e-05	-2.61138988e-05
-1.58999134e-05	-1.59232735e-05	-1.59688968e-05	-1.60352563e-05	-1.61211423e-05	-1.62260484e-05	-1.63501997e-05	-1.64944172e-05	-1.66599748e-05	-1.68485168e-05	-1.70620454e-05	-1.73029722e-05	-1.75742196e-05	-1.78793703e-05	-1.82228676e-05	-1.86102762e-05	-1.90486253e-05	-1.9546859e-05	-2.0116437e-05	-2.07721394e-05	-2.1533157e-05	-2.24245794e-05	-2.34794442e-05	-2.47415897e-05	-2.62696813e-05	-2.81430068e-05	-3.04700585e-05	-3.34017291e-05	-3.71524725e-05	-4.20355299e-05	-4.85230795e-05	-5.73507935e-05	-6.97040494e-05	-8.75637443e-05	-0.000114386094	-0.000156524898	-0.000226402851	-0.000350054715	-0.000586123353	-0.00107427834	-0.0021364565	-0.00424528151	-0.0067057421	-0.00660117867	-0.00427861942	-0.00238300357	-0.00135120776	-0.000815878362	-0.000524165081	-0.000354708016	-0.000250433625	-0.00018314986	-0.000138047181	-0.000106872894	-8.4779378e-05	-6.87863139e-05	-5.69888529e-05	-4.81288982e-05	-4.13525267e-05	-3.6067828e-05	-3.18590958e-05	-2.8433015e-05	-2.55829196e-05	-2.31635928e-05	-2.10729304e-05	-1.92386596e-05	-1.76089638e-05	-1.6146053e-05	-1.4821849e-05	-1.36151045e-05	-1.25094591e-05	-1.14920944e-05	-1.05527732e-05	-9.68312378e-06	-8.87607026e-06	-8.12530541e-06	-7.42463834e-06	-6.76690352e-06	-6.1428136e-06	-5.55136477e-06	-5.03058533e-06	-4.5308042e-06	-3.99551268e-06	-3.59350342e-06	-3.44054411e-06	-3.12684328e-06	-2.69272519e-06	-2.32619558e-06	-2.00734829e-06	-1.69501214e-06	-1.35293547e-06	-1.01593156e-06	-9.41672026e-07	-1.0302782e-06	-1.03560265e-06	-9.84888149e-07	-9.24923498e-07	-8.73725189e-07	-8.37718338e-07	-8.19301129e-07	-8.19301129e-07	-8.37718338e-07	-8.73725189e-07	-9.24923498e-07	-9.84888149e-07	-1.03560265e-06	-1.0302782e-06	-9.41672026e-07	-1.01593156e-06	-1.35293547e-06	-1.69501214e-06	-2.00734829e-06	-2.32619558e-06	-2.69272519e-06	-3.12684328e-06	-3.44054411e-06	-3.59350342e-06	-3.99551268e-06	-4.5308042e-06	-5.03058533e-06	-5.55136477e-06	-6.1428136e-06	-6.76690352e-06	-7.42463834e-06	-8.12530541e-06	-8.87607026e-06	-9.68312378e-06	-1.05527732e-05	-1.14920944e-05	-1.25094591e-05	-1.36151045e-05	-1.4821849e-05	-1.6146053e-05	-1.76089638e-05	-1.92386596e-05	-2.10729304e-05	-2.31635928e-05	-2.55829196e-05	-2.8433015e-05	-3.18590958e-05	-3.6067828e-05	-4.13525267e-05	-4.81288982e-05	-5.69888529e-05	-6.87863139e-05	-8.4779378e-05	-0.000106872894	-0.000138047181	-0.00018314986	-0.000250433625	-0.000354708016	-0.000524165081	-0.000815878362	-0.00135120776	-0.00238300357	-0.00427861942	-0.00660117867	-0.0067057421	-0.00424528151	-0.0021364565	-0.00107427834	-0.000586123353	-0.000350054715	-0.000226402851	-0.000156524898	-0.000114386094	-8.75637443e-05	-6.97040494e-05	-5.73507935e-05	-4.85230795e-05	-4.20355299e-05	-3.71524725e-05	-3.34017291e-05	-3.04700585e-05	-2.81430068e-05	-2.62696813e-05	-2.47415897e-05	-2.34794442e-05	-2.24245794e-05	-2.1533157e-05	-2.07721394e-05	-2.0116437e-05	-1.9546859e-05	-1.90486253e-05	-1.86102762e-05	-1.82228676e-05	-1.78793703e-05	-1.75742196e-05	-1.73029722e-05	-1.70620454e-05	-1.68485168e-05	-1.66599748e-05	-1.64944172e-05	-1.63501997e-05	-1.62260484e-05	-1.61211423e-05	-1.60352563e-05	-1.59688968e-05	-1.59232735e-05	-1.58999134e-05
-9.82715549e-06	-9.84858632e-06	-9.88912196e-06	-9.94570123e-06	-1.00160582e-05	-1.00992601e-05	-1.01955348e-05	-1.03059074e-05	-1.04319149e-05	-1.05754582e-05	-1.07387711e-05	-1.09244733e-05	-1.11356833e-05	-1.13761822e-05	-1.16506299e-05	-1.19648459e-05	-1.23261763e-05	-1.27439786e-05	-1.32302709e-05	-1.38006092e-05	-1.44752842e-05	-1.5280971e-05	-1.62530234e-05	-1.74387086e-05	-1.89018478e-05	-2.07296467e-05	-2.30430922e-05	-2.60133877e-05	-2.98888312e-05	-3.50398273e-05	-4.20355299e-05	-5.17771407e-05	-6.57382341e-05	-8.64202836e-05	-0.000118266441	-0.000169606093	-0.000257051847	-0.000416021271	-0.000726617025	-0.00137115907	-0.00267985928	-0.00463464649	-0.00548569733	-0.0040998752	-0.00238740668	-0.00134946246	-0.000806050921	-0.000514976086	-0.000349149823	-0.000248615052	-0.000184301654	-0.00014129372	-0.000111469797	-9.01581781e-05	-7.45374308e-05	-6.28302184e-05	-5.38759267e-05	-4.68928817e-05	-4.13401869e-05	-3.68350141e-05	-3.31024783e-05	-2.99447418e-05	-2.72206778e-05	-2.48309096e-05	-2.27059647e-05	-2.07969841e-05	-1.9068873e-05	-1.74956023e-05	-1.60571701e-05	-1.47376984e-05	-1.35242388e-05	-1.24059931e-05	-1.13737717e-05	-1.04195832e-05	-9.5362855e-06	-8.71722555e-06	-7.95574668e-06	-7.24430353e-06	-6.57281943e-06	-5.92893459e-06	-5.32181385e-06	-4.77603755e-06	-4.26409365e-06	-4.00281717e-06	-3.82877059e-06	-3.40530975e-06	-2.97891552e-06	-2.62402546e-06	-2.31116437e-06	-2.01409458e-06	-1.70886347e-06	-1.39920358e-06	-1.23541401e-06	-1.24944946e-06	-1.23584948e-06	-1.17862614e-06	-1.11537217e-06	-1.06230067e-06	-1.02523889e-06	-1.00634055e-06	-1.00634055e-06	-1.02523889e-06	-1.06230067e-06	-1.11537217e-06	-1.17862614e-06	-1.23584948e-06	-1.24944946e-06	-1.23541401e-06	-1.39920358e-06	-1.70886347e-06	-2.01409458e-06	-2.31116437e-06	-2.62402546e-06	-2.97891552e-06	-3.40530975e-06	-3.82877059e-06	-4.00281717e-06	-4.26409365e-06	-4.77603755e-06	-5.32181385e-06	-5.92893459e-06	-6.57281943e-06	-7.24430353e-06	-7.95574668e-06	-8.71722555e-06	-9.5362855e-06	-1.04195832e-05	-1.13737717e-05	-1.24059931e-05	-1.35242388e-05	-1.47376984e-05	-1.60571701e-05	-1.74956023e-05	-1.9068873e-05	-2.07969841e-05	-2.27059647e-05	-2.48309096e-05	-2.72206778e-05	-2.99447418e-05	-3.31024783e-05	-3.68350141e-05	-4.13401869e-05	-4.68928817e-05	-5.38759267e-05	-6.28302184e-05	-7.45374308e-05	-9.01581781e-05	-0.000111469797	-0.00014129372	-0.000184301654	-0.000248615052	-0.000349149823	-0.000514976086	-0.000806050921	-0.00134946246	-0.00238740668	-0.0040998752	-0.00548569733	-0.00463464649	-0.00267985928	-0.00137115907	-0.000726617025	-0.000416021271	-0.000257051847	-0.000169606093	-0.000118266441	-8.64202836e-05	-6.57382341e-05	-5.17771407e-05	-4.20355299e-05	-3.50398273e-05	-2.98888312e-05	-2.60133878e-05	-2.30430922e-05	-2.07296467e-05	-1.89018478e-05	-1.74387086e-05	-1.62530234e-05	-1.5280971e-05	-1.44752842e-05	-1.38006092e-05	-1.32302709e-05	-1.27439786e-05	-1.23261763e-05	-1.19648459e-05	-1.16506299e-05	-1.13761822e-05	-1.11356833e-05	-1.09244733e-05	-1.07387711e-05	-1.05754582e-05	-1.04319149e-05	-1.03059074e-05	-1.01955348e-05	-1.00992601e-05	-1.00160582e-05	-9.94570123e-06	-9.88912196e-06	-9.84858632e-06	-9.82715549e-06
-6.07203308e-06	-6.09765314e-06	-6.14286942e-06	-6.20053356e-06	-6.26609443e-06	-6.33802417e-06	-6.41679632e-06	-6.50391583e-06	-6.60136134e-06	-6.7113548e-06	-6.83632625e-06	-6.97898656e-06	-7.14246357e-06	-7.33048495e-06	-7.54760958e-06	-7.79952088e-06	-8.09340635e-06	-8.43845826e-06	-8.84654516e-06	-9.33312393e-06	-9.9184918e-06	-1.06295232e-05	-1.15021096e-05	-1.2584645e-05	-1.39431292e-05	-1.5668881e-05	-1.78906238e-05	-2.07940292e-05	-2.4654008e-05	-2.98888312e-05	-3.71524725e-05	-4.7497155e-05	-6.267247e-05	-8.57047236e-05	-0.000122081114	-0.000182309533	-0.000287764457	-0.000484557271	-0.000875271147	-0.00166716881	-0.00305119097	-0.00430759504	-0.00387697763	-0.00244276584	-0.00137652529	-0.000800720021	-0.000499421973	-0.000333647101	-0.000236418705	-0.000175923177	-0.000136326711	-0.000109274998	-9.01041125e-05	-7.60746999e-05	-6.55054015e-05	-5.73255609e-05	-5.08327576e-05	-4.5554617e-05	-4.1166044e-05	-3.743795e-05	-3.42056623e-05	-3.13501746e-05	-2.8786875e-05	-2.64575126e-05	-2.43231819e-05	-2.23580401e-05	-2.05442674e-05	-1.88685744e-05	-1.73201038e-05	-1.58893241e-05	-1.45675109e-05	-1.33465205e-05	-1.22186806e-05	-1.1176707e-05	-1.02135889e-05	-9.32238714e-06	-8.4958384e-06	-7.72552156e-06	-7.00009895e-06	-6.30274434e-06	-5.61953609e-06	-5.0013058e-06	-4.60311709e-06	-4.47491843e-06	-4.14054035e-06	-3.65419817e-06	-3.23363986e-06	-2.87971812e-06	-2.56628723e-06	-2.27570186e-06	-1.99214037e-06	-1.70670519e-06	-1.48633585e-06	-1.43779959e-06	-1.41001002e-06	-1.34815876e-06	-1.28217816e-06	-1.22735063e-06	-1.18922211e-06	-1.16981713e-06	-1.16981713e-06	-1.18922211e-06	-1.22735063e-06	-1.28217816e-06	-1.34815876e-06	-1.41001002e-06	-1.43779959e-06	-1.48633585e-06	-1.70670519e-06	-1.99214037e-06	-2.27570186e-06	-2.56628723e-06	-2.87971812e-06	-3.23363986e-06	-3.65419817e-06	-4.14054035e-06	-4.47491843e-06	-4.6031171e-06	-5.0013058e-06	-5.61953609e-06	-6.30274434e-06	-7.00009895e-06	-7.72552156e-06	-8.4958384e-06	-9.32238714e-06	-1.02135889e-05	-1.1176707e-05	-1.22186806e-05	-1.33465205e-05	-1.45675109e-05	-1.58893241e-05	-1.73201038e-05	-1.88685744e-05	-2.05442674e-05	-2.23580401e-05	-2.43231819e-05	-2.64575126e-05	-2.8786875e-05	-3.13501746e-05	-3.42056623e-05	-3.743795e-05	-4.1166044e-05	-4.5554617e-05	-5.08327576e-05	-5.73255609e-05	-6.55054015e-05	-7.60746999e-05	-9.01041125e-05	-0.000109274998	-0.000136326711	-0.000175923177	-0.000236418705	-0.000333647101	-0.000499421973	-0.000800720021	-0.00137652529	-0.00244276584	-0.00387697763	-0.00430759504	-0.00305119097	-0.00166716881	-0.000875271147	-0.000484557271	-0.000287764457	-0.000182309533	-0.000122081114	-8.57047236e-05	-6.267247e-05	-4.7497155e-05	-3.71524725e-05	-2.98888312e-05	-2.4654008e-05	-2.07940292e-05	-1.78906238e-05	-1.5668881e-05	-1.39431292e-05	-1.2584645e-05	-1.15021096e-05	-1.06295232e-05	-9.9184918e-06	-9.33312393e-06	-8.84654516e-06	-8.43845826e-06	-8.09340635e-06	-7.79952088e-06	-7.54760958e-06	-7.33048495e-06	-7.14246357e-06	-6.97898657e-06	-6.83632625e-06	-6.7113548e-06	-6.60136134e-06	-6.50391583e-06	-6.41679632e-06	-6.33802417e-06	-6.26609443e-06	-6.20053356e-06	-6.14286942e-06	-6.09765314e-06	-6.07203308e-06
-3.60203484e-06	-3.64879527e-06	-3.72231409e-06	-3.80267272e-06	-3.88050749e-06	-3.95451155e-06	-4.02687625e-06	-4.10075687e-06	-4.17932853e-06	-4.26557363e-06	-4.36235063e-06	-4.47256227e-06	-4.59936053e-06	-4.74637449e-06	-4.91796887e-06	-5.11955331e-06	-5.35797064e-06	-5.64200309e-06	-5.98304858e-06	-6.39603966e-06	-6.90070902e-06	-7.52335512e-06	-8.29934898e-06	-9.27678024e-06	-1.05219331e-05	-1.21278064e-05	-1.42277772e-05	-1.70179381e-05	-2.07940292e-05	-2.60133878e-05	-3.34017291e-05	-4.41447238e-05	-6.02481427e-05	-8.52489934e-05	-0.000125693844	-0.000194377849	-0.00031776685	-0.00055309337	-0.00102178192	-0.00191496665	-0.00313246739	-0.00353745854	-0.00258256243	-0.00149035126	-0.000838319279	-0.000500779341	-0.000322697563	-0.000223054199	-0.00016378276	-0.000126556512	-0.000102055299	-8.52538848e-05	-7.32911311e-05	-6.44582288e-05	-5.76935152e-05	-5.2317785e-05	-4.78886412e-05	-4.41156837e-05	-4.08077061e-05	-3.7837868e-05	-3.51206544e-05	-3.25978332e-05	-3.0230865e-05	-2.79965298e-05	-2.58831151e-05	-2.38863156e-05	-2.20053999e-05	-2.02403918e-05	-1.85904895e-05	-1.70534803e-05	-1.56257482e-05	-1.43025381e-05	-1.30782679e-05	-1.19467778e-05	-1.09014599e-05	-9.93520668e-06	-9.04005609e-06	-8.2062557e-06	-7.42023652e-06	-6.6617985e-06	-5.91397116e-06	-5.27093307e-06	-5.04098288e-06	-4.88220239e-06	-4.38980036e-06	-3.88437955e-06	-3.46400416e-06	-3.10494873e-06	-2.78664488e-06	-2.49661142e-06	-2.22453407e-06	-1.95838251e-06	-1.70365046e-06	-1.59927345e-06	-1.56002499e-06	-1.49491504e-06	-1.42658594e-06	-1.37004747e-06	-1.33081316e-06	-1.31086721e-06	-1.31086721e-06	-1.33081316e-06	-1.37004747e-06	-1.42658594e-06	-1.49491504e-06	-1.56002499e-06	-1.59927345e-06	-1.70365046e-06	-1.95838251e-06	-2.22453407e-06	-2.49661142e-06	-2.78664488e-06	-3.10494873e-06	-3.46400416e-06	-3.88437955e-06	-4.38980036e-06	-4.88220239e-06	-5.04098288e-06	-5.27093307e-06	-5.91397116e-06	-6.6617985e-06	-7.42023652e-06	-8.2062557e-06	-9.04005609e-06	-9.93520668e-06	-1.09014599e-05	-1.19467778e-05	-1.30782679e-05	-1.43025381e-05	-1.56257482e-05	-1.70534803e-05	-1.85904895e-05	-2.02403918e-05	-2.20053999e-05	-2.38863156e-05	-2.58831151e-05	-2.79965298e-05	-3.0230865e-05	-3.25978332e-05	-3.51206544e-05	-3.7837868e-05	-4.08077061e-05	-4.41156837e-05	-4.78886412e-05	-5.2317785e-05	-5.76935152e-05	-6.44582288e-05	-7.32911311e-05	-8.52538848e-05	-0.000102055299	-0.000126556512	-0.00016378276	-0.000223054199	-0.000322697563	-0.000500779341	-0.000838319279	-0.00149035126	-0.00258256243	-0.00353745854	-0.00313246739	-0.00191496665	-0.00102178192	-0.00055309337	-0.00031776685	-0.000194377849	-0.000125693844	-8.52489934e-05	-6.02481427e-05	-4.41447238e-05	-3.34017291e-05	-2.60133878e-05	-2.07940292e-05	-1.70179381e-05	-1.42277772e-05	-1.21278064e-05	-1.05219331e-05	-9.27678024e-06	-8.29934898e-06	-7.52335512e-06	-6.90070902e-06	-6.39603966e-06	-5.98304858e-06	-5.64200309e-06	-5.35797064e-06	-5.11955331e-06	-4.91796887e-06	-4.74637449e-06	-4.59936053e-06	-4.47256227e-06	-4.36235063e-06	-4.26557363e-06	-4.17932853e-06	-4.10075687e-06	-4.02687625e-06	-3.95451155e-06	-3.88050749e-06	-3.80267272e-06	-3.72231409e-06	-3.64879527e-06	-3.60203484e-06
-1.65809297e-06	-1.79915392e-06	-1.98749493e-06	-2.1543905e-06	-2.28441043e-06	-2.3849532e-06	-2.46688485e-06	-2.53917431e-06	-2.60847824e-06	-2.67976791e-06	-2.75698921e-06	-2.84358944e-06	-2.94292992e-06	-3.05863125e-06	-3.19489651e-06	-3.35685403e-06	-3.55096043e-06	-3.78550944e-06	-4.07130215e-06	-4.42255304e-06	-4.85813829e-06	-5.40335005e-06	-6.09242631e-06	-6.97232369e-06	-8.10855088e-06	-9.59446016e-06	-1.15662981e-05	-1.42277772e-05	-1.78906238e-05	-2.30430922e-05	-3.04700585e-05	-4.14728181e-05	-5.82899451e-05	-8.49421356e-05	-0.000129014517	-0.000205600338	-0.000346283006	-0.000618613827	-0.00115328889	-0.00206875643	-0.0029306755	-0.0026983011	-0.00171465824	-0.000951301048	-0.00053953526	-0.000329116986	-0.000217191399	-0.000154064599	-0.00011644607	-9.29516758e-05	-7.7683517e-05	-6.74011809e-05	-6.02243834e-05	-5.50084213e-05	-5.10293773e-05	-4.78185113e-05	-4.50710088e-05	-4.25923922e-05	-4.0263963e-05	-3.80180749e-05	-3.58196058e-05	-3.36530291e-05	-3.15149221e-05	-2.94103485e-05	-2.73505718e-05	-2.53504039e-05	-2.34251834e-05	-2.15882305e-05	-1.98493745e-05	-1.82145521e-05	-1.66861195e-05	-1.52634876e-05	-1.39438031e-05	-1.27225163e-05	-1.15937502e-05	-1.05503791e-05	-9.58364916e-06	-8.68198731e-06	-7.82864524e-06	-7.00144859e-06	-6.20898228e-06	-5.65797113e-06	-5.50825156e-06	-5.16692972e-06	-4.60948955e-06	-4.10165168e-06	-3.6749633e-06	-3.30637531e-06	-2.97994045e-06	-2.68623599e-06	-2.41862637e-06	-2.16652479e-06	-1.89308334e-06	-1.73664963e-06	-1.68719761e-06	-1.61992658e-06	-1.54954044e-06	-1.49130605e-06	-1.45091855e-06	-1.43039589e-06	-1.43039589e-06	-1.45091855e-06	-1.49130605e-06	-1.54954044e-06	-1.61992658e-06	-1.68719761e-06	-1.73664963e-06	-1.89308334e-06	-2.16652479e-06	-2.41862637e-06	-2.68623599e-06	-2.97994045e-06	-3.30637531e-06	-3.6749633e-06	-4.10165168e-06	-4.60948955e-06	-5.16692972e-06	-5.50825156e-06	-5.65797113e-06	-6.20898228e-06	-7.00144859e-06	-7.82864524e-06	-8.68198731e-06	-9.58364916e-06	-1.05503791e-05	-1.15937502e-05	-1.27225163e-05	-1.39438031e-05	-1.52634876e-05	-1.66861195e-05	-1.82145521e-05	-1.98493745e-05	-2.15882305e-05	-2.34251834e-05	-2.53504039e-05	-2.73505718e-05	-2.94103485e-05	-3.15149221e-05	-3.36530291e-05	-3.58196058e-05	-3.80180749e-05	-4.0263963e-05	-4.25923922e-05	-4.50710088e-05	-4.78185113e-05	-5.10293773e-05	-5.50084213e-05	-6.02243834e-05	-6.74011809e-05	-7.7683517e-05	-9.29516758e-05	-0.00011644607	-0.000154064599	-0.000217191399	-0.000329116986	-0.00053953526	-0.000951301048	-0.00171465824	-0.0026983011	-0.0029306755	-0.00206875643	-0.00115328889	-0.000618613827	-0.000346283006	-0.000205600338	-0.000129014517	-8.49421356e-05	-5.82899451e-05	-4.14728181e-05	-3.04700585e-05	-2.30430922e-05	-1.78906238e-05	-1.42277772e-05	-1.15662981e-05	-9.59446016e-06	-8.10855088e-06	-6.97232369e-06	-6.09242631e-06	-5.40335005e-06	-4.85813829e-06	-4.42255304e-06	-4.07130215e-06	-3.78550944e-06	-3.55096043e-06	-3.35685404e-06	-3.19489651e-06	-3.05863125e-06	-2.94292992e-06	-2.84358944e-06	-2.75698921e-06	-2.67976791e-06	-2.60847824e-06	-2.53917431e-06	-2.46688485e-06	-2.3849532e-06	-2.28441043e-06	-2.1543905e-06	-1.98749493e-06	-1.79915392e-06	-1.65809297e-06
1.27122528e-06	5.07868729e-07	-2.68887764e-07	-7.81397472e-07	-1.08867249e-06	-1.27690447e-06	-1.40036992e-06	-1.48954108e-06	-1.56172919e-06	-1.62729326e-06	-1.69293815e-06	-1.76350705e-06	-1.8430193e-06	-1.93533183e-06	-2.04462384e-06	-2.1758202e-06	-2.33503074e-06	-2.53006831e-06	-2.77110906e-06	-3.07157327e-06	-3.4493387e-06	-3.92846712e-06	-4.54175555e-06	-5.33465644e-06	-6.37148518e-06	-7.74539408e-06	-9.59446016e-06	-1.21278064e-05	-1.5668881e-05	-2.07296467e-05	-2.81430068e-05	-3.93092773e-05	-5.66752643e-05	-8.47096004e-05	-0.000131985292	-0.000215810068	-0.000372578044	-0.000677953769	-0.00125693627	-0.00210487673	-0.00255424084	-0.00199394504	-0.00116511624	-0.000637013134	-0.000365034677	-0.000226198158	-0.000151888886	-0.000109918245	-8.50956665e-05	-6.98837553e-05	-6.03132208e-05	-5.41655025e-05	-5.01277369e-05	-4.73815123e-05	-4.53947932e-05	-4.3813202e-05	-4.24012375e-05	-4.10085142e-05	-3.95478635e-05	-3.79784448e-05	-3.62910921e-05	-3.44959696e-05	-3.26138015e-05	-3.06710125e-05	-2.86972987e-05	-2.67235956e-05	-2.47795822e-05	-2.28912104e-05	-2.10790496e-05	-1.93577445e-05	-1.77363646e-05	-1.62192356e-05	-1.48068923e-05	-1.34969194e-05	-1.22845305e-05	-1.11627384e-05	-1.01218614e-05	-9.14795887e-06	-8.22075181e-06	-7.32396312e-06	-6.54403143e-06	-6.17025175e-06	-5.89805435e-06	-5.36445748e-06	-4.81167752e-06	-4.30724249e-06	-3.86925906e-06	-3.48769321e-06	-3.15050809e-06	-2.85001167e-06	-2.58192125e-06	-2.33897161e-06	-2.05813671e-06	-1.85203838e-06	-1.79240857e-06	-1.72395097e-06	-1.65177296e-06	-1.59185215e-06	-1.55026617e-06	-1.52913367e-06	-1.52913367e-06	-1.55026617e-06	-1.59185215e-06	-1.65177296e-06	-1.72395097e-06	-1.79240857e-06	-1.85203838e-06	-2.05813671e-06	-2.33897161e-06	-2.58192125e-06	-2.85001167e-06	-3.15050809e-06	-3.48769321e-06	-3.86925906e-06	-4.30724249e-06	-4.81167752e-06	-5.36445748e-06	-5.89805435e-06	-6.17025175e-06	-6.54403143e-06	-7.32396312e-06	-8.22075181e-06	-9.14795887e-06	-1.01218614e-05	-1.11627384e-05	-1.22845305e-05	-1.34969194e-05	-1.48068923e-05	-1.62192356e-05	-1.77363646e-05	-1.93577445e-05	-2.10790496e-05	-2.28912104e-05	-2.47795822e-05	-2.67235956e-05	-2.86972987e-05	-3.06710125e-05	-3.26138015e-05	-3.44959696e-05	-3.62910921e-05	-3.79784448e-05	-3.95478635e-05	-4.10085142e-05	-4.24012375e-05	-4.3813202e-05	-4.53947932e-05	-4.73815123e-05	-5.01277369e-05	-5.41655025e-05	-6.03132208e-05	-6.98837553e-05	-8.50956665e-05	-0.000109918245	-0.000151888886	-0.000226198158	-0.000365034677	-0.000637013134	-0.00116511624	-0.00199394504	-0.00255424084	-0.00210487673	-0.00125693627	-0.000677953769	-0.000372578044	-0.000215810068	-0.000131985292	-8.47096004e-05	-5.66752643e-05	-3.93092773e-05	-2.81430068e-05	-2.07296467e-05	-1.5668881e-05	-1.21278064e-05	-9.59446016e-06	-7.74539408e-06	-6.37148518e-06	-5.33465644e-06	-4.54175555e-06	-3.92846712e-06	-3.4493387e-06	-3.07157327e-06	-2.77110906e-06	-2.53006831e-06	-2.33503074e-06	-2.1758202e-06	-2.04462384e-06	-1.93533183e-06	-1.8430193e-06	-1.76350705e-06	-1.69293815e-06	-1.62729326e-06	-1.56172919e-06	-1.48954108e-06	-1.40036992e-06	-1.27690447e-06	-1.08867249e-06	-7.81397472e-07	-2.68887764e-07	5.07868729e-07	1.27122528e-06
1.49776021e-05	7.68564871e-06	3.08489006e-06	1.03840742e-06	1.09087629e-07	-3.48661247e-07	-5.94623255e-07	-7.39908968e-07	-8.3597795e-07	-9.08563691e-07	-9.71609864e-07	-1.03346163e-06	-1.09983269e-06	-1.17535203e-06	-1.26446786e-06	-1.37207168e-06	-1.50402966e-06	-1.6677338e-06	-1.87275925e-06	-2.13171843e-06	-2.46143917e-06	-2.88467688e-06	-3.43272295e-06	-4.14951218e-06	-5.09817502e-06	-6.37148518e-06	-8.10855088e-06	-1.05219331e-05	-1.39431292e-05	-1.89018478e-05	-2.62696813e-05	-3.75310595e-05	-5.53165311e-05	-8.45014095e-05	-0.000134572516	-0.000224883691	-0.00039600691	-0.000728196636	-0.00132311937	-0.00203105487	-0.0021253659	-0.00146751431	-0.000817840723	-0.000445947362	-0.000258092126	-0.000161832829	-0.000110088709	-8.09485894e-05	-6.39609278e-05	-5.38659761e-05	-4.78540631e-05	-4.43304116e-05	-4.23328475e-05	-4.1245572e-05	-4.06540664e-05	-4.02702779e-05	-3.98937279e-05	-3.93907054e-05	-3.86816136e-05	-3.77308278e-05	-3.65363616e-05	-3.51191352e-05	-3.3513396e-05	-3.17599581e-05	-2.99023602e-05	-2.79844756e-05	-2.60481666e-05	-2.41308038e-05	-2.22633028e-05	-2.04692101e-05	-1.87648329e-05	-1.71600561e-05	-1.56594288e-05	-1.42631931e-05	-1.29680163e-05	-1.17671814e-05	-1.06498757e-05	-9.59932314e-06	-8.59369067e-06	-7.64688772e-06	-6.9781062e-06	-6.70071283e-06	-6.18510302e-06	-5.53089615e-06	-4.99229331e-06	-4.49890205e-06	-4.0481098e-06	-3.65096208e-06	-3.30085119e-06	-2.99117348e-06	-2.71903112e-06	-2.480905e-06	-2.20085111e-06	-1.94719239e-06	-1.8762569e-06	-1.80756092e-06	-1.73386996e-06	-1.67228146e-06	-1.62945963e-06	-1.60768883e-06	-1.60768883e-06	-1.62945963e-06	-1.67228146e-06	-1.73386996e-06	-1.80756092e-06	-1.8762569e-06	-1.94719239e-06	-2.20085111e-06	-2.480905e-06	-2.71903112e-06	-2.99117348e-06	-3.30085119e-06	-3.65096208e-06	-4.0481098e-06	-4.49890205e-06	-4.99229331e-06	-5.53089615e-06	-6.18510302e-06	-6.70071283e-06	-6.9781062e-06	-7.64688772e-06	-8.59369067e-06	-9.59932314e-06	-1.06498757e-05	-1.17671814e-05	-1.29680163e-05	-1.42631931e-05	-1.56594288e-05	-1.71600561e-05	-1.87648329e-05	-2.04692101e-05	-2.22633028e-05	-2.41308038e-05	-2.60481666e-05	-2.79844756e-05	-2.99023602e-05	-3.17599581e-05	-3.3513396e-05	-3.51191352e-05	-3.65363616e-05	-3.77308278e-05	-3.86816136e-05	-3.93907054e-05	-3.98937279e-05	-4.02702779e-05	-4.06540664e-05	-4.1245572e-05	-4.23328475e-05	-4.43304116e-05	-4.78540631e-05	-5.38659761e-05	-6.39609278e-05	-8.09485894e-05	-0.000110088709	-0.000161832829	-0.000258092126	-0.000445947362	-0.000817840723	-0.00146751431	-0.0021253659	-0.00203105487	-0.00132311937	-0.000728196636	-0.00039600691	-0.000224883691	-0.000134572516	-8.45014095e-05	-5.53165311e-05	-3.75310595e-05	-2.62696813e-05	-1.89018478e-05	-1.39431292e-05	-1.05219331e-05	-8.10855088e-06	-6.37148518e-06	-5.09817502e-06	-4.14951218e-06	-3.43272295e-06	-2.88467688e-06	-2.46143917e-06	-2.13171843e-06	-1.87275925e-06	-1.6677338e-06	-1.50402966e-06	-1.37207168e-06	-1.26446786e-06	-1.17535203e-06	-1.09983269e-06	-1.03346163e-06	-9.71609864e-07	-9.08563691e-07	-8.3597795e-07	-7.39908968e-07	-5.94623255e-07	-3.48661247e-07	1.09087629e-07	1.03840742e-06	3.08489006e-06	7.68564871e-06	1.49776021e-05
-1.71828267e-05	-1.47727205e-06	4.48025017e-06	3.65699894e-06	1.87470838e-06	7.57679827e-07	1.78580737e-07	-1.2183962e-07	-2.88799043e-07	-3.92310733e-07	-4.66333064e-07	-5.28370482e-07	-5.88417503e-07	-6.53112114e-07	-7.27795967e-07	-8.17662382e-07	-9.2852478e-07	-1.0674664e-06	-1.24352421e-06	-1.46853429e-06	-1.75829835e-06	-2.13432233e-06	-2.62652895e-06	-3.27755268e-06	-4.14951218e-06	-5.33465644e-06	-6.97232369e-06	-9.27678024e-06	-1.2584645e-05	-1.74387086e-05	-2.47415897e-05	-3.60486194e-05	-5.41504376e-05	-8.42848448e-05	-0.000136761376	-0.00023274135	-0.000416059593	-0.00076708216	-0.00134795409	-0.00187808216	-0.00172455298	-0.00109233566	-0.000593842613	-0.000324807119	-0.0001896917	-0.000120055077	-8.25090683e-05	-6.14817403e-05	-4.94556375e-05	-4.25984338e-05	-3.88377883e-05	-3.69817925e-05	-3.62985401e-05	-3.63073251e-05	-3.66724341e-05	-3.71490452e-05	-3.75564782e-05	-3.77656362e-05	-3.76929019e-05	-3.72956139e-05	-3.65662842e-05	-3.55246901e-05	-3.42088678e-05	-3.26670522e-05	-3.09519733e-05	-2.91172454e-05	-2.7214614e-05	-2.52913179e-05	-2.33877992e-05	-2.15363143e-05	-1.97606509e-05	-1.80767259e-05	-1.64936381e-05	-1.50147668e-05	-1.36385625e-05	-1.23586579e-05	-1.1162862e-05	-1.00317507e-05	-8.9506123e-06	-8.01232512e-06	-7.51561944e-06	-7.1254329e-06	-6.40983629e-06	-5.70119951e-06	-5.14892572e-06	-4.67076105e-06	-4.21135514e-06	-3.79730737e-06	-3.43247017e-06	-3.11171739e-06	-2.83288524e-06	-2.59588246e-06	-2.3223019e-06	-2.02370668e-06	-1.93915975e-06	-1.87121392e-06	-1.79633186e-06	-1.73311274e-06	-1.68902868e-06	-1.66659679e-06	-1.66659679e-06	-1.68902868e-06	-1.73311274e-06	-1.79633186e-06	-1.87121392e-06	-1.93915975e-06	-2.02370668e-06	-2.3223019e-06	-2.59588246e-06	-2.83288524e-06	-3.11171739e-06	-3.43247017e-06	-3.79730737e-06	-4.21135514e-06	-4.67076105e-06	-5.14892572e-06	-5.70119951e-06	-6.40983629e-06	-7.1254329e-06	-7.51561944e-06	-8.01232512e-06	-8.9506123e-06	-1.00317507e-05	-1.1162862e-05	-1.23586579e-05	-1.36385625e-05	-1.50147668e-05	-1.64936381e-05	-1.80767259e-05	-1.97606509e-05	-2.15363143e-05	-2.33877992e-05	-2.52913179e-05	-2.7214614e-05	-2.91172454e-05	-3.09519733e-05	-3.26670522e-05	-3.42088678e-05	-3.55246901e-05	-3.65662842e-05	-3.72956139e-05	-3.76929019e-05	-3.77656362e-05	-3.75564782e-05	-3.71490452e-05	-3.66724341e-05	-3.63073251e-05	-3.62985401e-05	-3.69817925e-05	-3.88377883e-05	-4.25984338e-05	-4.94556375e-05	-6.14817403e-05	-8.25090683e-05	-0.000120055077	-0.0001896917	-0.000324807119	-0.000593842613	-0.00109233566	-0.00172455298	-0.00187808216	-0.00134795409	-0.00076708216	-0.000416059593	-0.00023274135	-0.000136761376	-8.42848448e-05	-5.41504376e-05	-3.60486194e-05	-2.47415897e-05	-1.74387086e-05	-1.2584645e-05	-9.27678024e-06	-6.97232369e-06	-5.33465644e-06	-4.14951218e-06	-3.27755268e-06	-2.62652895e-06	-2.13432233e-06	-1.75829835e-06	-1.46853429e-06	-1.24352421e-06	-1.0674664e-06	-9.2852478e-07	-8.17662382e-07	-7.27795967e-07	-6.53112114e-07	-5.88417503e-07	-5.28370482e-07	-4.66333064e-07	-3.92310733e-07	-2.88799043e-07	-1.2183962e-07	1.78580737e-07	7.57679827e-07	1.87470838e-06	3.65699894e-06	4.48025017e-06	-1.47727205e-06	-1.71828267e-05
-1.23867127e-05	-1.10664794e-05	-6.90399723e-06	-1.09149303e-06	2.25900598e-06	2.22097062e-06	1.24601135e-06	5.74233966e-07	2.16481568e-07	2.51662032e-08	-8.74809073e-08	-1.64452109e-07	-2.27194075e-07	-2.87536434e-07	-3.53187645e-07	-4.30363009e-07	-5.25196021e-07	-6.44664619e-07	-7.97386562e-07	-9.945092e-07	-1.25091592e-06	-1.58704235e-06	-2.03170888e-06	-2.62652895e-06	-3.43272295e-06	-4.54175555e-06	-6.09242631e-06	-8.29934898e-06	-1.15021096e-05	-1.62530234e-05	-2.34794442e-05	-3.47959508e-05	-5.31309414e-05	-8.4039594e-05	-0.000138551942	-0.0002393455	-0.000432395106	-0.000793315745	-0.00133378695	-0.00168328424	-0.00138609795	-0.000828286275	-0.000445256536	-0.000244989775	-0.000144286354	-9.20434876e-05	-6.38124742e-05	-4.81103106e-05	-3.93255131e-05	-3.45640156e-05	-3.22447516e-05	-3.14484828e-05	-3.16022446e-05	-3.2320951e-05	-3.33262772e-05	-3.440552e-05	-3.5392129e-05	-3.6158078e-05	-3.66120235e-05	-3.66990467e-05	-3.63990681e-05	-3.57224313e-05	-3.4702834e-05	-3.33892473e-05	-3.18388071e-05	-3.01116086e-05	-2.82669624e-05	-2.63602947e-05	-2.44404817e-05	-2.25479686e-05	-2.07139737e-05	-1.89607026e-05	-1.73022004e-05	-1.57453755e-05	-1.42907233e-05	-1.29322384e-05	-1.16562339e-05	-1.04430854e-05	-9.30841973e-06	-8.47087626e-06	-8.05677e-06	-7.42480357e-06	-6.60945952e-06	-5.88084004e-06	-5.29171495e-06	-4.81545984e-06	-4.35691479e-06	-3.92717305e-06	-3.54630703e-06	-3.21294218e-06	-2.92542506e-06	-2.68645329e-06	-2.42295437e-06	-2.0831447e-06	-1.98142855e-06	-1.91531005e-06	-1.83962556e-06	-1.77483706e-06	-1.72947681e-06	-1.70636703e-06	-1.70636703e-06	-1.72947681e-06	-1.77483706e-06	-1.83962556e-06	-1.91531005e-06	-1.98142855e-06	-2.0831447e-06	-2.42295437e-06	-2.68645329e-06	-2.92542506e-06	-3.21294218e-06	-3.54630703e-06	-3.92717305e-06	-4.35691479e-06	-4.81545984e-06	-5.29171495e-06	-5.88084004e-06	-6.60945952e-06	-7.42480357e-06	-8.05677e-06	-8.47087626e-06	-9.30841973e-06	-1.04430854e-05	-1.16562339e-05	-1.29322384e-05	-1.42907233e-05	-1.57453755e-05	-1.73022004e-05	-1.89607026e-05	-2.07139737e-05	-2.25479686e-05	-2.44404817e-05	-2.63602947e-05	-2.82669624e-05	-3.01116086e-05	-3.18388071e-05	-3.33892473e-05	-3.4702834e-05	-3.57224313e-05	-3.63990681e-05	-3.66990467e-05	-3.66120235e-05	-3.6158078e-05	-3.5392129e-05	-3.440552e-05	-3.33262772e-05	-3.2320951e-05	-3.16022446e-05	-3.14484827e-05	-3.22447516e-05	-3.45640156e-05	-3.93255131e-05	-4.81103106e-05	-6.38124742e-05	-9.20434876e-05	-0.000144286354	-0.000244989775	-0.000445256536	-0.000828286275	-0.00138609795	-0.00168328424	-0.00133378695	-0.000793315745	-0.000432395106	-0.0002393455	-0.000138551942	-8.4039594e-05	-5.31309414e-05	-3.47959508e-05	-2.34794442e-05	-1.62530234e-05	-1.15021096e-05	-8.29934898e-06	-6.09242631e-06	-4.54175555e-06	-3.43272295e-06	-2.62652895e-06	-2.03170888e-06	-1.58704235e-06	-1.25091592e-06	-9.945092e-07	-7.97386562e-07	-6.4466462e-07	-5.25196021e-07	-4.30363009e-07	-3.53187645e-07	-2.87536434e-07	-2.27194075e-07	-1.64452109e-07	-8.74809073e-08	2.51662032e-08	2.16481568e-07	5.74233966e-07	1.24601135e-06	2.22097062e-06	2.25900598e-06	-1.09149303e-06	-6.90399723e-06	-1.10664794e-05	-1.23867127e-05
-2.48944924e-06	-2.79157375e-06	-3.34811804e-06	-3.63927454e-06	-2.16393806e-06	9.66527208e-07	2.33325346e-06	1.6730646e-06	9.01769101e-07	4.70466248e-07	2.48152681e-07	1.23552979e-07	4.17872522e-08	-2.35058923e-08	-8.63660576e-08	-1.55788555e-07	-2.39051841e-07	-3.43442057e-07	-4.77391525e-07	-6.5153676e-07	-8.80045155e-07	-1.1825454e-06	-1.58704235e-06	-2.13432233e-06	-2.88467688e-06	-3.92846712e-06	-5.40335005e-06	-7.52335512e-06	-1.06295232e-05	-1.5280971e-05	-2.24245794e-05	-3.37239412e-05	-5.2224504e-05	-8.37543445e-05	-0.000139955971	-0.000244698228	-0.000444858789	-0.000806695171	-0.00128771214	-0.00147785732	-0.00111511366	-0.000641525784	-0.000343783643	-0.000190576592	-0.000113157855	-7.27199471e-05	-5.08268611e-05	-3.87382951e-05	-3.21320333e-05	-2.8755796e-05	-2.73688056e-05	-2.72435322e-05	-2.79210697e-05	-2.90870748e-05	-3.05075806e-05	-3.19962241e-05	-3.3399066e-05	-3.45896283e-05	-3.54694786e-05	-3.59708334e-05	-3.60583635e-05	-3.5728266e-05	-3.50039638e-05	-3.39292918e-05	-3.25610053e-05	-3.09622505e-05	-2.9197516e-05	-2.73286938e-05	-2.54118746e-05	-2.34949496e-05	-2.16162653e-05	-1.98043513e-05	-1.80784269e-05	-1.64491998e-05	-1.49193768e-05	-1.34832979e-05	-1.21263234e-05	-1.08368992e-05	-9.70347351e-06	-9.01988672e-06	-8.49036857e-06	-7.64972893e-06	-6.79913301e-06	-6.06057606e-06	-5.43299926e-06	-4.93163687e-06	-4.48023755e-06	-4.0401817e-06	-3.64295844e-06	-3.29576423e-06	-2.99802124e-06	-2.75454111e-06	-2.50294013e-06	-2.12710809e-06	-2.00333132e-06	-1.94024205e-06	-1.86423269e-06	-1.79796396e-06	-1.75132631e-06	-1.72752766e-06	-1.72752766e-06	-1.75132631e-06	-1.79796396e-06	-1.86423269e-06	-1.94024205e-06	-2.00333132e-06	-2.12710809e-06	-2.50294013e-06	-2.75454111e-06	-2.99802124e-06	-3.29576423e-06	-3.64295844e-06	-4.0401817e-06	-4.48023755e-06	-4.93163687e-06	-5.43299926e-06	-6.06057606e-06	-6.79913301e-06	-7.64972893e-06	-8.49036857e-06	-9.01988672e-06	-9.70347351e-06	-1.08368992e-05	-1.21263234e-05	-1.34832979e-05	-1.49193768e-05	-1.64491998e-05	-1.80784269e-05	-1.98043513e-05	-2.16162653e-05	-2.34949496e-05	-2.54118746e-05	-2.73286938e-05	-2.9197516e-05	-3.09622505e-05	-3.25610053e-05	-3.39292918e-05	-3.50039638e-05	-3.5728266e-05	-3.60583635e-05	-3.59708334e-05	-3.54694786e-05	-3.45896283e-05	-3.3399066e-05	-3.19962241e-05	-3.05075806e-05	-2.90870748e-05	-2.79210697e-05	-2.72435322e-05	-2.73688056e-05	-2.8755796e-05	-3.21320333e-05	-3.87382951e-05	-5.08268611e-05	-7.27199471e-05	-0.000113157855	-0.000190576592	-0.000343783643	-0.000641525784	-0.00111511366	-0.00147785732	-0.00128771214	-0.000806695171	-0.000444858789	-0.000244698228	-0.000139955971	-8.37543445e-05	-5.2224504e-05	-3.37239412e-05	-2.24245794e-05	-1.5280971e-05	-1.06295232e-05	-7.52335512e-06	-5.40335005e-06	-3.92846712e-06	-2.88467688e-06	-2.13432233e-06	-1.58704235e-06	-1.1825454e-06	-8.80045155e-07	-6.5153676e-07	-4.77391525e-07	-3.43442057e-07	-2.39051841e-07	-1.55788555e-07	-8.63660577e-08	-2.35058924e-08	4.17872522e-08	1.23552979e-07	2.48152681e-07	4.70466248e-07	9.01769101e-07	1.6730646e-06	2.33325346e-06	9.66527208e-07	-2.16393806e-06	-3.63927454e-06	-3.34811804e-06	-2.79157375e-06	-2.48944924e-06
-7.47329975e-07	-8.4701263e-07	-1.08024269e-06	-1.50967886e-06	-2.10480628e-06	-2.09825566e-06	7.58405871e-08	2.42012695e-06	2.15305816e-06	1.21614534e-06	6.74280893e-07	4.09768818e-07	2.69580824e-07	1.81050504e-07	1.11288851e-07	4.35435891e-08	-3.2702134e-08	-1.25992624e-07	-2.45065327e-07	-4.00373875e-07	-6.05665168e-07	-8.80045155e-07	-1.25091592e-06	-1.75829835e-06	-2.46143917e-06	-3.4493387e-06	-4.85813829e-06	-6.90070902e-06	-9.9184918e-06	-1.44752842e-05	-2.1533157e-05	-3.27957805e-05	-5.14067383e-05	-8.34243062e-05	-0.000140994225	-0.000248837098	-0.000453480782	-0.000808031923	-0.00121909489	-0.00128218603	-0.000903710548	-0.000507682827	-0.000272545853	-0.000152357283	-9.12092985e-05	-5.90509094e-05	-4.16088775e-05	-3.20459142e-05	-2.69421729e-05	-2.44992458e-05	-2.3719817e-05	-2.40153787e-05	-2.50113395e-05	-2.64473103e-05	-2.81248649e-05	-2.98803981e-05	-3.15724549e-05	-3.30779925e-05	-3.42940406e-05	-3.51419132e-05	-3.55714112e-05	-3.55628922e-05	-3.51259525e-05	-3.42947544e-05	-3.31212605e-05	-3.16681208e-05	-3.00024492e-05	-2.81908031e-05	-2.62952023e-05	-2.43701183e-05	-2.24605441e-05	-2.06011754e-05	-1.88164633e-05	-1.71210477e-05	-1.55199192e-05	-1.40078828e-05	-1.25718325e-05	-1.12279292e-05	-1.01758889e-05	-9.56813141e-06	-8.79890094e-06	-7.84462288e-06	-6.98124935e-06	-6.23153093e-06	-5.57395361e-06	-5.02867506e-06	-4.57594831e-06	-4.13466286e-06	-3.72270669e-06	-3.3608982e-06	-3.05173318e-06	-2.80169189e-06	-2.56228347e-06	-2.15726062e-06	-2.00514688e-06	-1.94643951e-06	-1.87069449e-06	-1.80306486e-06	-1.75516077e-06	-1.73066764e-06	-1.73066764e-06	-1.75516077e-06	-1.80306486e-06	-1.87069449e-06	-1.94643951e-06	-2.00514688e-06	-2.15726062e-06	-2.56228347e-06	-2.80169189e-06	-3.05173318e-06	-3.3608982e-06	-3.72270669e-06	-4.13466286e-06	-4.57594831e-06	-5.02867506e-06	-5.57395361e-06	-6.23153093e-06	-6.98124935e-06	-7.84462288e-06	-8.79890094e-06	-9.56813141e-06	-1.01758889e-05	-1.12279292e-05	-1.25718325e-05	-1.40078828e-05	-1.55199192e-05	-1.71210477e-05	-1.88164633e-05	-2.06011754e-05	-2.24605441e-05	-2.43701183e-05	-2.62952023e-05	-2.81908031e-05	-3.00024492e-05	-3.16681208e-05	-3.31212605e-05	-3.42947544e-05	-3.51259525e-05	-3.55628922e-05	-3.55714112e-05	-3.51419132e-05	-3.42940406e-05	-3.30779925e-05	-3.15724549e-05	-2.98803981e-05	-2.81248649e-05	-2.64473103e-05	-2.50113395e-05	-2.40153787e-05	-2.3719817e-05	-2.44992458e-05	-2.69421729e-05	-3.20459142e-05	-4.16088775e-05	-5.90509094e-05	-9.12092985e-05	-0.000152357283	-0.000272545853	-0.000507682827	-0.000903710548	-0.00128218603	-0.00121909489	-0.000808031923	-0.000453480782	-0.000248837098	-0.000140994225	-8.34243062e-05	-5.14067383e-05	-3.27957805e-05	-2.1533157e-05	-1.44752842e-05	-9.9184918e-06	-6.90070902e-06	-4.85813829e-06	-3.4493387e-06	-2.46143917e-06	-1.75829835e-06	-1.25091592e-06	-8.80045155e-07	-6.05665168e-07	-4.00373875e-07	-2.45065327e-07	-1.25992624e-07	-3.2702134e-08	4.3543589e-08	1.11288851e-07	1.81050504e-07	2.69580824e-07	4.09768818e-07	6.74280893e-07	1.21614534e-06	2.15305816e-06	2.42012695e-06	7.58405867e-08	-2.09825566e-06	-2.10480628e-06	-1.50967886e-06	-1.08024269e-06	-8.4701263e-07	-7.47329975e-07
-1.97448619e-07	-2.3312628e-07	-3.18530041e-07	-4.88922435e-07	-8.16595298e-07	-1.40189491e-06	-1.99833871e-06	-7.17663273e-07	2.59530734e-06	2.85110966e-06	1.57249064e-06	8.50651906e-07	5.28483118e-07	3.68967539e-07	2.71859071e-07	1.9569399e-07	1.20514731e-07	3.40458921e-08	-7.38675281e-08	-2.14099635e-07	-4.00373875e-07	-6.5153676e-07	-9.945092e-07	-1.46853429e-06	-2.13171843e-06	-3.07157327e-06	-4.42255304e-06	-6.39603966e-06	-9.33312393e-06	-1.38006092e-05	-2.07721394e-05	-3.19837114e-05	-5.0659996e-05	-8.30493693e-05	-0.000141694157	-0.000251829799	-0.000458457067	-0.0007989111	-0.00113727496	-0.00110677616	-0.000740437743	-0.000410172095	-0.000221257962	-0.000124801603	-7.53479393e-05	-4.91634563e-05	-3.49346622e-05	-2.71837331e-05	-2.31408307e-05	-2.13376322e-05	-2.09558262e-05	-2.15103337e-05	-2.26903314e-05	-2.4277428e-05	-2.61022147e-05	-2.80211072e-05	-2.99051716e-05	-3.16367673e-05	-3.31113879e-05	-3.42424967e-05	-3.49671649e-05	-3.52504087e-05	-3.50866045e-05	-3.44973228e-05	-3.35261272e-05	-3.22317663e-05	-3.06812772e-05	-2.89439299e-05	-2.70862985e-05	-2.51684856e-05	-2.32415336e-05	-2.13460025e-05	-1.95114854e-05	-1.77565613e-05	-1.60885409e-05	-1.45033777e-05	-1.29964011e-05	-1.1644668e-05	-1.07213219e-05	-1.00145948e-05	-9.02934857e-06	-8.02813285e-06	-7.1539722e-06	-6.38889713e-06	-5.70778673e-06	-5.11827846e-06	-4.6431648e-06	-4.20732571e-06	-3.78536742e-06	-3.4089424e-06	-3.08747347e-06	-2.82924184e-06	-2.60108656e-06	-2.17531531e-06	-1.98721425e-06	-1.934408e-06	-1.85965345e-06	-1.79081337e-06	-1.74166466e-06	-1.71647603e-06	-1.71647603e-06	-1.74166466e-06	-1.79081336e-06	-1.85965345e-06	-1.934408e-06	-1.98721425e-06	-2.17531531e-06	-2.60108656e-06	-2.82924184e-06	-3.08747347e-06	-3.4089424e-06	-3.78536742e-06	-4.20732571e-06	-4.6431648e-06	-5.11827846e-06	-5.70778673e-06	-6.38889713e-06	-7.1539722e-06	-8.02813285e-06	-9.02934857e-06	-1.00145948e-05	-1.07213219e-05	-1.1644668e-05	-1.29964011e-05	-1.45033777e-05	-1.60885409e-05	-1.77565613e-05	-1.95114854e-05	-2.13460025e-05	-2.32415336e-05	-2.51684856e-05	-2.70862985e-05	-2.89439299e-05	-3.06812772e-05	-3.22317663e-05	-3.35261272e-05	-3.44973228e-05	-3.50866045e-05	-3.52504087e-05	-3.49671649e-05	-3.42424967e-05	-3.31113879e-05	-3.16367673e-05	-2.99051716e-05	-2.80211072e-05	-2.61022147e-05	-2.4277428e-05	-2.26903314e-05	-2.15103337e-05	-2.09558262e-05	-2.13376322e-05	-2.31408307e-05	-2.7183733e-05	-3.49346622e-05	-4.91634563e-05	-7.53479393e-05	-0.000124801603	-0.000221257962	-0.000410172095	-0.000740437743	-0.00110677616	-0.00113727496	-0.0007989111	-0.000458457067	-0.000251829799	-0.000141694157	-8.30493693e-05	-5.0659996e-05	-3.19837114e-05	-2.07721394e-05	-1.38006092e-05	-9.33312393e-06	-6.39603966e-06	-4.42255304e-06	-3.07157327e-06	-2.13171843e-06	-1.46853429e-06	-9.945092e-07	-6.5153676e-07	-4.00373875e-07	-2.14099635e-07	-7.38675281e-08	3.4045892e-08	1.20514731e-07	1.9569399e-07	2.71859071e-07	3.68967539e-07	5.28483118e-07	8.50651906e-07	1.57249064e-06	2.85110966e-06	2.59530734e-06	-7.17663273e-07	-1.99833871e-06	-1.40189491e-06	-8.16595298e-07	-4.88922435e-07	-3.18530041e-07	-2.3312628e-07	-1.97448619e-07
4.2546448e-08	2.93676139e-08	-3.13826766e-09	-6.99455833e-08	-2.03349242e-07	-4.75825661e-07	-1.04620158e-06	-2.04703217e-06	-1.76850712e-06	2.96423945e-06	4.09788927e-06	2.03107341e-06	1.01133523e-06	6.1465509e-07	4.33241357e-07	3.26187797e-07	2.41631435e-07	1.5606479e-07	5.50752135e-08	-7.38675281e-08	-2.45065327e-07	-4.77391525e-07	-7.97386562e-07	-1.24352421e-06	-1.87275925e-06	-2.77110906e-06	-4.07130215e-06	-5.98304858e-06	-8.84654516e-06	-1.32302709e-05	-2.0116437e-05	-3.12666922e-05	-4.99716077e-05	-8.2632717e-05	-0.000142087924	-0.000253768036	-0.000460117412	-0.00078137374	-0.00105010832	-0.000955251204	-0.000614440655	-0.00033789535	-0.000183489159	-0.000104474171	-6.36342504e-05	-4.18669231e-05	-3.00140982e-05	-2.35938564e-05	-2.03160756e-05	-1.89581938e-05	-1.88366181e-05	-1.95449051e-05	-2.08213454e-05	-2.2480696e-05	-2.43774473e-05	-2.6385634e-05	-2.83886078e-05	-3.02756225e-05	-3.19433301e-05	-3.33005497e-05	-3.42745338e-05	-3.48168074e-05	-3.49068058e-05	-3.45521641e-05	-3.37855377e-05	-3.26588473e-05	-3.1236377e-05	-2.95880106e-05	-2.7783363e-05	-2.58871217e-05	-2.39556909e-05	-2.20350906e-05	-2.01598564e-05	-1.83524326e-05	-1.66226074e-05	-1.49696025e-05	-1.34117468e-05	-1.21163568e-05	-1.12643421e-05	-1.03377268e-05	-9.22514848e-06	-8.20384422e-06	-7.31485344e-06	-6.53054206e-06	-5.82820564e-06	-5.20388149e-06	-4.6891759e-06	-4.25436841e-06	-3.82999404e-06	-3.44037805e-06	-3.10610885e-06	-2.83843445e-06	-2.61967231e-06	-2.18299712e-06	-1.94998022e-06	-1.90476285e-06	-1.83189131e-06	-1.76202194e-06	-1.71165917e-06	-1.68577751e-06	-1.68577751e-06	-1.71165917e-06	-1.76202194e-06	-1.83189131e-06	-1.90476285e-06	-1.94998022e-06	-2.18299712e-06	-2.61967231e-06	-2.83843445e-06	-3.10610885e-06	-3.44037805e-06	-3.82999404e-06	-4.25436841e-06	-4.6891759e-06	-5.20388149e-06	-5.82820564e-06	-6.53054206e-06	-7.31485344e-06	-8.20384422e-06	-9.22514848e-06	-1.03377268e-05	-1.12643421e-05	-1.21163568e-05	-1.34117468e-05	-1.49696025e-05	-1.66226074e-05	-1.83524326e-05	-2.01598564e-05	-2.20350906e-05	-2.39556909e-05	-2.58871217e-05	-2.7783363e-05	-2.95880106e-05	-3.1236377e-05	-3.26588473e-05	-3.37855377e-05	-3.45521641e-05	-3.49068058e-05	-3.48168074e-05	-3.42745338e-05	-3.33005497e-05	-3.19433301e-05	-3.02756225e-05	-2.83886078e-05	-2.6385634e-05	-2.43774473e-05	-2.2480696e-05	-2.08213454e-05	-1.95449051e-05	-1.88366181e-05	-1.89581938e-05	-2.03160756e-05	-2.35938564e-05	-3.00140982e-05	-4.18669231e-05	-6.36342504e-05	-0.000104474171	-0.000183489159	-0.00033789535	-0.000614440655	-0.000955251204	-0.00105010832	-0.00078137374	-0.000460117412	-0.000253768036	-0.000142087924	-8.2632717e-05	-4.99716077e-05	-3.12666922e-05	-2.0116437e-05	-1.32302709e-05	-8.84654516e-06	-5.98304858e-06	-4.07130215e-06	-2.77110906e-06	-1.87275925e-06	-1.24352421e-06	-7.97386562e-07	-4.77391525e-07	-2.45065327e-07	-7.38675281e-08	5.50752135e-08	1.5606479e-07	2.41631435e-07	3.26187797e-07	4.33241357e-07	6.1465509e-07	1.01133523e-06	2.03107341e-06	4.09788927e-06	2.96423945e-06	-1.76850712e-06	-2.04703217e-06	-1.04620158e-06	-4.75825661e-07	-2.03349242e-07	-6.99455833e-08	-3.13826765e-09	2.93676139e-08	4.2546448e-08
1.65465521e-07	1.61750066e-07	1.50983321e-07	1.25819327e-07	7.20994976e-08	-4.01023584e-08	-2.83808928e-07	-8.60502156e-07	-2.27254981e-06	-3.61213547e-06	3.75026893e-06	6.73634248e-06	2.64229352e-06	1.15391144e-06	6.72472492e-07	4.69351286e-07	3.51496156e-07	2.56141903e-07	1.5606479e-07	3.4045892e-08	-1.25992624e-07	-3.43442057e-07	-6.4466462e-07	-1.0674664e-06	-1.6677338e-06	-2.53006831e-06	-3.78550944e-06	-5.64200309e-06	-8.43845826e-06	-1.27439786e-05	-1.9546859e-05	-3.06286967e-05	-4.93325851e-05	-8.21797747e-05	-0.00014221068	-0.000254761115	-0.000458886116	-0.00075760661	-0.000963402938	-0.000827253649	-0.000516783203	-0.000283416649	-0.000155111756	-8.91745658e-05	-5.48159258e-05	-3.63844582e-05	-2.63255787e-05	-2.09029995e-05	-1.81879088e-05	-1.71443326e-05	-1.71921394e-05	-1.79858187e-05	-1.93020619e-05	-2.09820527e-05	-2.29000345e-05	-2.49454426e-05	-2.70133366e-05	-2.90007454e-05	-3.08075594e-05	-3.23408046e-05	-3.35209348e-05	-3.42884871e-05	-3.46093436e-05	-3.44771678e-05	-3.39123525e-05	-3.29578019e-05	-3.16726508e-05	-3.01252724e-05	-2.83866778e-05	-2.65249686e-05	-2.46011268e-05	-2.26661441e-05	-2.075923e-05	-1.89066202e-05	-1.71211643e-05	-1.54103019e-05	-1.3837895e-05	-1.26391329e-05	-1.17167149e-05	-1.05770283e-05	-9.40627194e-06	-8.3701429e-06	-7.46191452e-06	-6.65560793e-06	-5.93212053e-06	-5.28161002e-06	-4.72441134e-06	-4.2748766e-06	-3.85470957e-06	-3.4554828e-06	-3.10851131e-06	-2.83050219e-06	-2.61868064e-06	-2.18199563e-06	-1.89404742e-06	-1.85825723e-06	-1.78836304e-06	-1.717674e-06	-1.66613333e-06	-1.63956325e-06	-1.63956325e-06	-1.66613333e-06	-1.717674e-06	-1.78836304e-06	-1.85825723e-06	-1.89404742e-06	-2.18199563e-06	-2.61868064e-06	-2.83050219e-06	-3.10851131e-06	-3.4554828e-06	-3.85470957e-06	-4.2748766e-06	-4.72441134e-06	-5.28161002e-06	-5.93212053e-06	-6.65560793e-06	-7.46191452e-06	-8.3701429e-06	-9.40627194e-06	-1.05770283e-05	-1.17167149e-05	-1.26391329e-05	-1.3837895e-05	-1.54103019e-05	-1.71211643e-05	-1.89066202e-05	-2.075923e-05	-2.26661441e-05	-2.46011268e-05	-2.65249686e-05	-2.83866778e-05	-3.01252724e-05	-3.16726508e-05	-3.29578019e-05	-3.39123525e-05	-3.44771678e-05	-3.46093436e-05	-3.42884871e-05	-3.35209348e-05	-3.23408046e-05	-3.08075594e-05	-2.90007454e-05	-2.70133366e-05	-2.49454426e-05	-2.29000345e-05	-2.09820527e-05	-1.93020619e-05	-1.79858187e-05	-1.71921394e-05	-1.71443326e-05	-1.81879088e-05	-2.09029995e-05	-2.63255787e-05	-3.63844582e-05	-5.48159258e-05	-8.91745658e-05	-0.000155111756	-0.000283416649	-0.000516783203	-0.000827253649	-0.000963402938	-0.00075760661	-0.000458886116	-0.000254761115	-0.00014221068	-8.21797747e-05	-4.93325851e-05	-3.06286967e-05	-1.9546859e-05	-1.27439786e-05	-8.43845826e-06	-5.64200309e-06	-3.78550944e-06	-2.53006831e-06	-1.6677338e-06	-1.0674664e-06	-6.4466462e-07	-3.43442057e-07	-1.25992624e-07	3.4045892e-08	1.5606479e-07	2.56141903e-07	3.51496156e-07	4.69351286e-07	6.72472492e-07	1.15391144e-06	2.64229352e-06	6.73634248e-06	3.75026893e-06	-3.61213547e-06	-2.27254981e-06	-8.60502156e-07	-2.83808928e-07	-4.01023583e-08	7.20994977e-08	1.25819327e-07	1.50983321e-07	1.61750066e-07	1.65465521e-07
2.32134134e-07	2.33060885e-07	2.32577209e-07	2.26171733e-07	2.06592291e-07	1.60837974e-07	6.05733082e-08	-1.69038617e-07	-7.69545317e-07	-2.68147002e-06	-7.49805932e-06	5.69718292e-06	1.33621997e-05	3.36962159e-06	1.25907583e-06	7.02001817e-07	4.8100259e-07	3.51496156e-07	2.41631435e-07	1.20514731e-07	-3.2702134e-08	-2.39051841e-07	-5.25196021e-07	-9.2852478e-07	-1.50402966e-06	-2.33503074e-06	-3.55096043e-06	-5.35797064e-06	-8.09340635e-06	-1.23261763e-05	-1.90486253e-05	-3.00574652e-05	-4.87366588e-05	-8.16974144e-05	-0.000142099144	-0.000254929678	-0.000455241549	-0.000729697358	-0.000880977908	-0.000720516025	-0.000440552203	-0.000241704605	-0.000133408882	-7.74541956e-05	-4.80632069e-05	-3.21973452e-05	-2.35177649e-05	-1.88571174e-05	-1.65633422e-05	-1.57443911e-05	-1.59010196e-05	-1.67357551e-05	-1.80557079e-05	-1.97232933e-05	-2.16290992e-05	-2.36759061e-05	-2.57696359e-05	-2.78154174e-05	-2.97177936e-05	-3.13842772e-05	-3.27312652e-05	-3.36909607e-05	-3.42176867e-05	-3.42920339e-05	-3.39218005e-05	-3.31395265e-05	-3.19972951e-05	-3.05600054e-05	-2.88983769e-05	-2.70826429e-05	-2.51774737e-05	-2.32382678e-05	-2.13086065e-05	-1.94185643e-05	-1.75855381e-05	-1.58342924e-05	-1.42934128e-05	-1.31564917e-05	-1.20512957e-05	-1.07745039e-05	-9.57764873e-06	-8.52455822e-06	-7.59384468e-06	-6.76386847e-06	-6.01871381e-06	-5.34671438e-06	-4.7542655e-06	-4.27376356e-06	-3.85731362e-06	-3.45419062e-06	-3.09556524e-06	-2.80672052e-06	-2.59911616e-06	-2.17392183e-06	-1.82022635e-06	-1.79580336e-06	-1.73022564e-06	-1.65895028e-06	-1.6062693e-06	-1.57901577e-06	-1.57901577e-06	-1.6062693e-06	-1.65895028e-06	-1.73022564e-06	-1.79580336e-06	-1.82022635e-06	-2.17392183e-06	-2.59911616e-06	-2.80672052e-06	-3.09556524e-06	-3.45419062e-06	-3.85731362e-06	-4.27376356e-06	-4.7542655e-06	-5.34671438e-06	-6.01871381e-06	-6.76386847e-06	-7.59384468e-06	-8.52455822e-06	-9.57764873e-06	-1.07745039e-05	-1.20512957e-05	-1.31564917e-05	-1.42934128e-05	-1.58342924e-05	-1.75855381e-05	-1.94185643e-05	-2.13086065e-05	-2.32382678e-05	-2.51774737e-05	-2.70826429e-05	-2.88983769e-05	-3.05600054e-05	-3.19972951e-05	-3.31395265e-05	-3.39218005e-05	-3.42920339e-05	-3.42176867e-05	-3.36909607e-05	-3.27312652e-05	-3.13842772e-05	-2.97177936e-05	-2.78154174e-05	-2.57696359e-05	-2.36759061e-05	-2.16290992e-05	-1.97232933e-05	-1.80557079e-05	-1.67357551e-05	-1.59010196e-05	-1.57443911e-05	-1.65633422e-05	-1.88571174e-05	-2.35177649e-05	-3.21973452e-05	-4.80632069e-05	-7.74541956e-05	-0.000133408882	-0.000241704605	-0.000440552203	-0.000720516025	-0.000880977908	-0.000729697358	-0.000455241549	-0.000254929678	-0.000142099144	-8.16974144e-05	-4.87366588e-05	-3.00574652e-05	-1.90486253e-05	-1.23261763e-05	-8.09340635e-06	-5.35797064e-06	-3.55096043e-06	-2.33503074e-06	-1.50402966e-06	-9.2852478e-07	-5.25196021e-07	-2.39051841e-07	-3.2702134e-08	1.20514731e-07	2.41631435e-07	3.51496156e-07	4.8100259e-07	7.02001817e-07	1.25907583e-06	3.36962159e-06	1.33621997e-05	5.69718291e-06	-7.49805932e-06	-2.68147002e-06	-7.69545317e-07	-1.69038617e-07	6.05733083e-08	1.60837974e-07	2.06592291e-07	2.26171733e-07	2.32577209e-07	2.33060885e-07	2.32134134e-07
2.6658315e-07	2.70138275e-07	2.75189894e-07	2.78240854e-07	2.74746875e-07	2.58247723e-07	2.1689833e-07	1.23266205e-07	-1.0022702e-07	-7.34161564e-07	-3.25443348e-06	-1.73277511e-05	1.29935553e-05	3.37045283e-05	3.9418819e-06	1.29882428e-06	7.02001817e-07	4.69351286e-07	3.26187797e-07	1.9569399e-07	4.3543589e-08	-1.55788555e-07	-4.30363009e-07	-8.17662382e-07	-1.37207168e-06	-2.1758202e-06	-3.35685404e-06	-5.11955331e-06	-7.79952088e-06	-1.19648459e-05	-1.86102762e-05	-2.9543581e-05	-4.81795607e-05	-8.11933518e-05	-0.000141790417	-0.000254399942	-0.000449679395	-0.000699477692	-0.000805028604	-0.000632107666	-0.000380550427	-0.000209307761	-0.000116549877	-6.83357525e-05	-4.28135228e-05	-2.89519958e-05	-2.13496653e-05	-1.72806006e-05	-1.53076251e-05	-1.46510575e-05	-1.48759125e-05	-1.57232156e-05	-1.70244603e-05	-1.86592275e-05	-2.05316325e-05	-2.25559237e-05	-2.46478783e-05	-2.67206209e-05	-2.86841688e-05	-3.04481917e-05	-3.19273089e-05	-3.30478799e-05	-3.3754877e-05	-3.40172888e-05	-3.38307756e-05	-3.32169584e-05	-3.22195714e-05	-3.08984078e-05	-2.93223012e-05	-2.75622926e-05	-2.56857679e-05	-2.37519047e-05	-2.18083671e-05	-1.98893902e-05	-1.80198182e-05	-1.62540664e-05	-1.47742506e-05	-1.35968497e-05	-1.22973014e-05	-1.0952254e-05	-9.73849074e-06	-8.66512489e-06	-7.70995746e-06	-6.85549834e-06	-6.08828781e-06	-5.39669636e-06	-4.77779189e-06	-4.25967998e-06	-3.83715095e-06	-3.43602955e-06	-3.06813744e-06	-2.76843798e-06	-2.56235111e-06	-2.16027894e-06	-1.72959591e-06	-1.71848621e-06	-1.6588609e-06	-1.58724812e-06	-1.53346035e-06	-1.50552662e-06	-1.50552662e-06	-1.53346035e-06	-1.58724812e-06	-1.6588609e-06	-1.71848621e-06	-1.72959591e-06	-2.16027894e-06	-2.56235111e-06	-2.76843798e-06	-3.06813744e-06	-3.43602955e-06	-3.83715095e-06	-4.25967998e-06	-4.77779189e-06	-5.39669636e-06	-6.08828781e-06	-6.85549834e-06	-7.70995746e-06	-8.66512489e-06	-9.73849074e-06	-1.0952254e-05	-1.22973014e-05	-1.35968497e-05	-1.47742506e-05	-1.62540664e-05	-1.80198182e-05	-1.98893902e-05	-2.18083671e-05	-2.37519047e-05	-2.56857679e-05	-2.75622926e-05	-2.93223012e-05	-3.08984078e-05	-3.22195714e-05	-3.32169584e-05	-3.38307756e-05	-3.40172888e-05	-3.3754877e-05	-3.30478799e-05	-3.19273089e-05	-3.04481917e-05	-2.86841688e-05	-2.67206209e-05	-2.46478783e-05	-2.25559237e-05	-2.05316325e-05	-1.86592275e-05	-1.70244603e-05	-1.57232156e-05	-1.48759125e-05	-1.46510575e-05	-1.53076251e-05	-1.72806006e-05	-2.13496653e-05	-2.89519958e-05	-4.28135228e-05	-6.83357525e-05	-0.000116549877	-0.000209307761	-0.000380550427	-0.000632107666	-0.000805028604	-0.000699477692	-0.000449679395	-0.000254399942	-0.000141790417	-8.11933518e-05	-4.81795607e-05	-2.9543581e-05	-1.86102762e-05	-1.19648459e-05	-7.79952088e-06	-5.11955331e-06	-3.35685404e-06	-2.1758202e-06	-1.37207168e-06	-8.17662382e-07	-4.30363009e-07	-1.55788555e-07	4.3543589e-08	1.9569399e-07	3.26187797e-07	4.69351286e-07	7.02001817e-07	1.29882428e-06	3.9418819e-06	3.37045283e-05	1.29935553e-05	-1.73277511e-05	-3.25443348e-06	-7.34161563e-07	-1.0022702e-07	1.23266205e-07	2.1689833e-07	2.58247723e-07	2.74746875e-07	2.78240854e-07	2.75189894e-07	2.70138275e-07	2.6658315e-07
2.79261805e-07	2.8454742e-07	2.92994172e-07	3.01349842e-07	3.0616692e-07	3.03737593e-07	2.88625898e-07	2.49841913e-07	1.6022756e-07	-6.09289606e-08	-7.28837886e-07	-3.88979908e-06	-5.04651239e-05	5.93322465e-05	7.8806252e-05	3.9418819e-06	1.25907583e-06	6.72472492e-07	4.33241357e-07	2.71859071e-07	1.11288851e-07	-8.63660577e-08	-3.53187645e-07	-7.27795967e-07	-1.26446786e-06	-2.04462384e-06	-3.19489651e-06	-4.91796887e-06	-7.54760958e-06	-1.16506299e-05	-1.82228676e-05	-2.9079782e-05	-4.76584861e-05	-8.06756944e-05	-0.000141321022	-0.000253298705	-0.00044268274	-0.000668449356	-0.00073656867	-0.000559090801	-0.000332916363	-0.000183822149	-0.0001032744	-6.11452717e-05	-3.867755e-05	-2.64028743e-05	-1.96532285e-05	-1.60503042e-05	-1.43255286e-05	-1.3787634e-05	-1.40534372e-05	-1.48953275e-05	-1.61645623e-05	-1.77546765e-05	-1.95809792e-05	-2.15675024e-05	-2.36388057e-05	-2.57156099e-05	-2.77137576e-05	-2.95461902e-05	-3.11275162e-05	-3.23804078e-05	-3.32426453e-05	-3.36733558e-05	-3.36570499e-05	-3.32045286e-05	-3.2350488e-05	-3.11484177e-05	-2.96638976e-05	-2.79675147e-05	-2.61283796e-05	-2.42087992e-05	-2.2260303e-05	-2.03220246e-05	-1.84305846e-05	-1.66787724e-05	-1.52414271e-05	-1.39300488e-05	-1.24936092e-05	-1.11174103e-05	-9.88681821e-06	-8.79064546e-06	-7.81010212e-06	-6.93099533e-06	-6.14167378e-06	-5.43115702e-06	-4.79187145e-06	-4.23940981e-06	-3.79716871e-06	-3.40040436e-06	-3.02703299e-06	-2.71708583e-06	-2.51009268e-06	-2.14244914e-06	-1.6235792e-06	-1.62756862e-06	-1.57589095e-06	-1.50419217e-06	-1.44932017e-06	-1.4207054e-06	-1.4207054e-06	-1.44932017e-06	-1.50419217e-06	-1.57589095e-06	-1.62756862e-06	-1.6235792e-06	-2.14244914e-06	-2.51009268e-06	-2.71708583e-06	-3.02703299e-06	-3.40040436e-06	-3.79716871e-06	-4.23940981e-06	-4.79187145e-06	-5.43115702e-06	-6.14167378e-06	-6.93099533e-06	-7.81010212e-06	-8.79064546e-06	-9.88681821e-06	-1.11174103e-05	-1.24936092e-05	-1.39300488e-05	-1.52414271e-05	-1.66787724e-05	-1.84305846e-05	-2.03220246e-05	-2.2260303e-05	-2.42087992e-05	-2.61283796e-05	-2.79675147e-05	-2.96638976e-05	-3.11484177e-05	-3.2350488e-05	-3.32045286e-05	-3.36570499e-05	-3.36733558e-05	-3.32426453e-05	-3.23804078e-05	-3.11275162e-05	-2.95461902e-05	-2.77137576e-05	-2.57156099e-05	-2.36388057e-05	-2.15675024e-05	-1.95809792e-05	-1.77546765e-05	-1.61645623e-05	-1.48953275e-05	-1.40534372e-05	-1.3787634e-05	-1.43255286e-05	-1.60503042e-05	-1.96532285e-05	-2.64028743e-05	-3.867755e-05	-6.11452717e-05	-0.0001032744	-0.000183822149	-0.000332916363	-0.000559090801	-0.00073656867	-0.000668449356	-0.00044268274	-0.000253298705	-0.000141321022	-8.06756944e-05	-4.76584861e-05	-2.9079782e-05	-1.82228676e-05	-1.16506299e-05	-7.54760958e-06	-4.91796887e-06	-3.19489651e-06	-2.04462384e-06	-1.26446786e-06	-7.27795967e-07	-3.53187645e-07	-8.63660577e-08	1.11288851e-07	2.71859071e-07	4.33241357e-07	6.72472492e-07	1.25907583e-06	3.9418819e-06	7.88062521e-05	5.93322464e-05	-5.04651239e-05	-3.88979908e-06	-7.28837885e-07	-6.09289605e-08	1.6022756e-07	2.49841913e-07	2.88625898e-07	3.03737593e-07	3.0616692e-07	3.01349842e-07	2.92994172e-07	2.8454742e-07	2.79261805e-07
2.7394181e-07	2.8056822e-07	2.91413958e-07	3.03097779e-07	3.12632961e-07	3.17664112e-07	3.15602573e-07	3.01778075e-07	2.65520489e-07	1.79289701e-07	-4.07550839e-08	-7.34377461e-07	-4.34453304e-06	-0.000156386638	5.93322465e-05	3.37045283e-05	3.36962159e-06	1.15391144e-06	6.1465509e-07	3.68967539e-07	1.81050504e-07	-2.35058924e-08	-2.87536434e-07	-6.53112114e-07	-1.17535203e-06	-1.93533183e-06	-3.05863125e-06	-4.74637449e-06	-7.33048495e-06	-1.13761822e-05	-1.78793703e-05	-2.86604437e-05	-4.717169e-05	-8.01526052e-05	-0.000140726164	-0.000251749268	-0.000434700385	-0.000637773006	-0.000675827396	-0.000498816271	-0.000294788417	-0.000163547346	-9.26976034e-05	-5.54087726e-05	-3.53808726e-05	-2.43766161e-05	-1.83094915e-05	-1.50787178e-05	-1.35489948e-05	-1.30987804e-05	-1.33872281e-05	-1.42127258e-05	-1.5442725e-05	-1.6982156e-05	-1.87555878e-05	-2.06953471e-05	-2.27337089e-05	-2.47984099e-05	-2.68111222e-05	-2.86887136e-05	-3.03470636e-05	-3.17069129e-05	-3.27008001e-05	-3.32797794e-05	-3.34185027e-05	-3.31175316e-05	-3.24023683e-05	-3.13194629e-05	-2.9930091e-05	-2.83032918e-05	-2.65089775e-05	-2.46119822e-05	-2.26676103e-05	-2.07210023e-05	-1.88247544e-05	-1.71025132e-05	-1.5642632e-05	-1.4173942e-05	-1.266422e-05	-1.12705668e-05	-1.00210138e-05	-8.90062843e-06	-7.89457819e-06	-6.99114642e-06	-6.18000381e-06	-5.45090624e-06	-4.79448256e-06	-4.21507481e-06	-3.74371199e-06	-3.34744201e-06	-2.97299227e-06	-2.65417395e-06	-2.44432797e-06	-2.12169168e-06	-1.50404483e-06	-1.52448775e-06	-1.48318543e-06	-1.41163514e-06	-1.35568222e-06	-1.32637886e-06	-1.32637886e-06	-1.35568222e-06	-1.41163514e-06	-1.48318543e-06	-1.52448775e-06	-1.50404483e-06	-2.12169168e-06	-2.44432797e-06	-2.65417395e-06	-2.97299227e-06	-3.34744201e-06	-3.74371199e-06	-4.21507481e-06	-4.79448256e-06	-5.45090624e-06	-6.18000381e-06	-6.99114642e-06	-7.89457819e-06	-8.90062843e-06	-1.00210138e-05	-1.12705668e-05	-1.266422e-05	-1.4173942e-05	-1.5642632e-05	-1.71025132e-05	-1.88247544e-05	-2.07210023e-05	-2.26676103e-05	-2.46119822e-05	-2.65089775e-05	-2.83032918e-05	-2.9930091e-05	-3.13194629e-05	-3.24023683e-05	-3.31175316e-05	-3.34185027e-05	-3.32797794e-05	-3.27008001e-05	-3.17069129e-05	-3.03470636e-05	-2.86887136e-05	-2.68111222e-05	-2.47984099e-05	-2.27337089e-05	-2.06953471e-05	-1.87555878e-05	-1.6982156e-05	-1.5442725e-05	-1.42127258e-05	-1.33872281e-05	-1.30987804e-05	-1.35489948e-05	-1.50787178e-05	-1.83094915e-05	-2.43766161e-05	-3.53808726e-05	-5.54087726e-05	-9.26976034e-05	-0.000163547346	-0.000294788417	-0.000498816271	-0.000675827396	-0.000637773006	-0.000434700385	-0.000251749268	-0.000140726164	-8.01526052e-05	-4.717169e-05	-2.86604437e-05	-1.78793703e-05	-1.13761822e-05	-7.33048495e-06	-4.74637449e-06	-3.05863125e-06	-1.93533183e-06	-1.17535203e-06	-6.53112114e-07	-2.87536434e-07	-2.35058924e-08	1.81050504e-07	3.68967539e-07	6.1465509e-07	1.15391144e-06	3.36962159e-06	3.37045283e-05	5.93322464e-05	-0.000156386638	-4.34453304e-06	-7.3437746e-07	-4.07550838e-08	1.79289701e-07	2.65520489e-07	3.01778075e-07	3.15602573e-07	3.17664112e-07	3.12632961e-07	3.03097779e-07	2.91413958e-07	2.8056822e-07	2.7394181e-07
2.49536961e-07	2.57382963e-07	2.70200438e-07	2.84276786e-07	2.96886667e-07	3.06575466e-07	3.12327445e-07	3.12272721e-07	3.01800206e-07	2.69673759e-07	1.87090567e-07	-3.25411782e-08	-7.3776384e-07	-4.34453304e-06	-5.04651239e-05	1.29935553e-05	1.33621997e-05	2.64229352e-06	1.01133523e-06	5.28483118e-07	2.69580824e-07	4.17872522e-08	-2.27194075e-07	-5.88417503e-07	-1.09983269e-06	-1.8430193e-06	-2.94292992e-06	-4.59936053e-06	-7.14246357e-06	-1.11356833e-05	-1.75742196e-05	-2.82811887e-05	-4.67181835e-05	-7.96320561e-05	-0.000140039165	-0.000249868319	-0.000426133241	-0.000608296767	-0.000622558551	-0.000449022446	-0.00026404076	-0.000147262469	-8.41871661e-05	-5.07870204e-05	-3.27268682e-05	-2.27489741e-05	-1.72330794e-05	-1.43028773e-05	-1.29288714e-05	-1.25442074e-05	-1.28430979e-05	-1.36458999e-05	-1.48334783e-05	-1.6320103e-05	-1.80379967e-05	-1.99264821e-05	-2.19245336e-05	-2.3966231e-05	-2.59788428e-05	-2.7883461e-05	-2.95980975e-05	-3.10429164e-05	-3.21468776e-05	-3.28546535e-05	-3.31324517e-05	-3.29714885e-05	-3.23883391e-05	-3.14221096e-05	-3.01290755e-05	-2.85758817e-05	-2.68324738e-05	-2.49657259e-05	-2.30347357e-05	-2.10915559e-05	-1.92047569e-05	-1.74987695e-05	-1.5950338e-05	-1.43618015e-05	-1.28188289e-05	-1.14105132e-05	-1.01401718e-05	-8.99515954e-06	-7.96406028e-06	-7.03700031e-06	-6.20462989e-06	-5.45735572e-06	-4.78537382e-06	-4.18578549e-06	-3.68360098e-06	-3.27909566e-06	-2.90681605e-06	-2.58128559e-06	-2.36726032e-06	-2.09914299e-06	-1.37344913e-06	-1.41084346e-06	-1.38285899e-06	-1.31164704e-06	-1.25458784e-06	-1.22457908e-06	-1.22457908e-06	-1.25458784e-06	-1.31164704e-06	-1.38285899e-06	-1.41084346e-06	-1.37344913e-06	-2.09914299e-06	-2.36726032e-06	-2.58128559e-06	-2.90681605e-06	-3.27909566e-06	-3.68360098e-06	-4.18578549e-06	-4.78537382e-06	-5.45735572e-06	-6.20462989e-06	-7.03700031e-06	-7.96406028e-06	-8.99515954e-06	-1.01401718e-05	-1.14105132e-05	-1.28188289e-05	-1.43618015e-05	-1.5950338e-05	-1.74987695e-05	-1.92047569e-05	-2.10915559e-05	-2.30347357e-05	-2.49657259e-05	-2.68324738e-05	-2.85758817e-05	-3.01290755e-05	-3.14221096e-05	-3.23883391e-05	-3.29714885e-05	-3.31324517e-05	-3.28546535e-05	-3.21468776e-05	-3.10429164e-05	-2.95980975e-05	-2.7883461e-05	-2.59788428e-05	-2.3966231e-05	-2.19245336e-05	-1.99264821e-05	-1.80379967e-05	-1.6320103e-05	-1.48334783e-05	-1.36458999e-05	-1.28430979e-05	-1.25442074e-05	-1.29288714e-05	-1.43028773e-05	-1.72330794e-05	-2.27489741e-05	-3.27268682e-05	-5.07870204e-05	-8.41871661e-05	-0.000147262469	-0.00026404076	-0.000449022446	-0.000622558551	-0.000608296767	-0.000426133241	-0.000249868319	-0.000140039165	-7.96320561e-05	-4.67181835e-05	-2.82811887e-05	-1.75742196e-05	-1.11356833e-05	-7.14246357e-06	-4.59936053e-06	-2.94292992e-06	-1.8430193e-06	-1.09983269e-06	-5.88417503e-07	-2.27194075e-07	4.17872522e-08	2.69580824e-07	5.28483118e-07	1.01133523e-06	2.64229352e-06	1.33621997e-05	1.29935552e-05	-5.04651239e-05	-4.34453304e-06	-7.3776384e-07	-3.2541178e-08	1.87090568e-07	2.69673759e-07	3.01800206e-07	3.12272721e-07	3.12327445e-07	3.06575466e-07	2.96886667e-07	2.84276786e-07	2.70200438e-07	2.57382963e-07	2.49536961e-07
1.99361993e-07	2.08480454e-07	2.23187353e-07	2.39363182e-07	2.54649965e-07	2.68534866e-07	2.81184155e-07	2.92120057e-07	2.98930142e-07	2.95606299e-07	2.6912368e-07	1.88996997e-07	-3.25411782e-08	-7.34377461e-07	-3.88979908e-06	-1.73277511e-05	5.69718292e-06	6.73634248e-06	2.03107341e-06	8.50651906e-07	4.09768818e-07	1.23552979e-07	-1.64452109e-07	-5.28370482e-07	-1.03346163e-06	-1.76350705e-06	-2.84358944e-06	-4.47256227e-06	-6.97898657e-06	-1.09244733e-05	-1.73029722e-05	-2.79385895e-05	-4.62975038e-05	-7.91216511e-05	-0.000139291068	-0.000247763739	-0.000417327741	-0.000580604612	-0.000576259081	-0.000407837268	-0.000239085928	-0.000134078547	-7.72839874e-05	-4.70333934e-05	-3.05725769e-05	-2.14297124e-05	-1.63619591e-05	-1.36769498e-05	-1.24293088e-05	-1.20943324e-05	-1.23956431e-05	-1.31725735e-05	-1.43172193e-05	-1.57515222e-05	-1.74140223e-05	-1.92499133e-05	-2.12039322e-05	-2.32157971e-05	-2.52179903e-05	-2.71358642e-05	-2.88900809e-05	-3.04012187e-05	-3.15960113e-05	-3.2414259e-05	-3.28151333e-05	-3.2781572e-05	-3.23217974e-05	-3.14676326e-05	-3.02700083e-05	-2.87926158e-05	-2.71048825e-05	-2.52753753e-05	-2.33668844e-05	-2.14375773e-05	-1.95628363e-05	-1.78329056e-05	-1.61733384e-05	-1.45181663e-05	-1.29597574e-05	-1.15360822e-05	-1.02440597e-05	-9.07477878e-06	-8.01953169e-06	-7.06983621e-06	-6.21708755e-06	-5.45222463e-06	-4.7655614e-06	-4.15035018e-06	-3.62131472e-06	-3.19954693e-06	-2.82967858e-06	-2.50009071e-06	-2.28124972e-06	-2.07581064e-06	-1.23504357e-06	-1.28838078e-06	-1.27725747e-06	-1.20649178e-06	-1.14826255e-06	-1.11752015e-06	-1.11752015e-06	-1.14826255e-06	-1.20649178e-06	-1.27725747e-06	-1.28838078e-06	-1.23504357e-06	-2.07581064e-06	-2.28124972e-06	-2.50009071e-06	-2.82967858e-06	-3.19954693e-06	-3.62131472e-06	-4.15035018e-06	-4.7655614e-06	-5.45222463e-06	-6.21708755e-06	-7.06983621e-06	-8.01953169e-06	-9.07477878e-06	-1.02440597e-05	-1.15360822e-05	-1.29597574e-05	-1.45181663e-05	-1.61733384e-05	-1.78329056e-05	-1.95628363e-05	-2.14375773e-05	-2.33668844e-05	-2.52753753e-05	-2.71048825e-05	-2.87926158e-05	-3.02700083e-05	-3.14676326e-05	-3.23217974e-05	-3.2781572e-05	-3.28151333e-05	-3.2414259e-05	-3.15960113e-05	-3.04012187e-05	-2.88900809e-05	-2.71358642e-05	-2.52179903e-05	-2.32157971e-05	-2.12039322e-05	-1.92499133e-05	-1.74140223e-05	-1.57515222e-05	-1.43172193e-05	-1.31725735e-05	-1.23956431e-05	-1.20943324e-05	-1.24293088e-05	-1.36769498e-05	-1.63619591e-05	-2.14297124e-05	-3.05725769e-05	-4.70333934e-05	-7.72839874e-05	-0.000134078547	-0.000239085928	-0.000407837268	-0.000576259081	-0.000580604612	-0.000417327741	-0.000247763739	-0.000139291068	-7.91216511e-05	-4.62975038e-05	-2.79385895e-05	-1.73029722e-05	-1.09244733e-05	-6.97898657e-06	-4.47256227e-06	-2.84358944e-06	-1.76350705e-06	-1.03346163e-06	-5.28370482e-07	-1.64452109e-07	1.23552979e-07	4.09768818e-07	8.50651906e-07	2.03107341e-06	6.73634248e-06	5.69718291e-06	-1.73277511e-05	-3.88979908e-06	-7.3437746e-07	-3.2541178e-08	1.88996997e-07	2.6912368e-07	2.95606299e-07	2.98930142e-07	2.92120057e-07	2.81184155e-07	2.68534866e-07	2.54649965e-07	2.39363182e-07	2.23187353e-07	2.08480454e-07	1.99361993e-07
1.0771073e-07	1.18305879e-07	1.35140456e-07	1.53846283e-07	1.72954886e-07	1.93348625e-07	2.16298954e-07	2.41699943e-07	2.66954871e-07	2.86609224e-07	2.92080546e-07	2.6912368e-07	1.87090567e-07	-4.0755084e-08	-7.28837886e-07	-3.25443348e-06	-7.49805933e-06	3.75026893e-06	4.09788927e-06	1.57249064e-06	6.74280893e-07	2.48152681e-07	-8.74809073e-08	-4.66333064e-07	-9.71609864e-07	-1.69293815e-06	-2.75698921e-06	-4.36235063e-06	-6.83632625e-06	-1.07387711e-05	-1.70620454e-05	-2.76299415e-05	-4.59095429e-05	-7.86285036e-05	-0.000138510373	-0.000245533243	-0.000408574711	-0.000555070515	-0.000536313448	-0.000373738886	-0.000218730771	-0.000123339901	-7.16499927e-05	-4.39661012e-05	-2.88127014e-05	-2.0352532e-05	-1.56505672e-05	-1.31672123e-05	-1.20239175e-05	-1.17272558e-05	-1.20258436e-05	-1.2775816e-05	-1.38787719e-05	-1.52629571e-05	-1.68721119e-05	-1.8656334e-05	-2.05652751e-05	-2.25435969e-05	-2.45285284e-05	-2.64495347e-05	-2.82301802e-05	-2.97921362e-05	-3.10609642e-05	-3.19728812e-05	-3.24813422e-05	-3.25621375e-05	-3.22159114e-05	-3.14675535e-05	-3.03626213e-05	-2.89615864e-05	-2.73330383e-05	-2.55469542e-05	-2.36690096e-05	-2.17586547e-05	-1.98800461e-05	-1.80849265e-05	-1.63378706e-05	-1.46550632e-05	-1.30867628e-05	-1.16466698e-05	-1.0332992e-05	-9.14037858e-06	-8.06222521e-06	-7.09112781e-06	-6.21906702e-06	-5.43740818e-06	-4.73675828e-06	-4.10861494e-06	-3.55858536e-06	-3.11424623e-06	-2.743547e-06	-2.41239751e-06	-2.18876669e-06	-2.05255788e-06	-1.09318894e-06	-1.15897048e-06	-1.16893048e-06	-1.09859019e-06	-1.0390802e-06	-1.00756336e-06	-1.00756336e-06	-1.0390802e-06	-1.09859019e-06	-1.16893048e-06	-1.15897048e-06	-1.09318894e-06	-2.05255788e-06	-2.18876669e-06	-2.41239751e-06	-2.743547e-06	-3.11424623e-06	-3.55858536e-06	-4.10861494e-06	-4.73675828e-06	-5.43740818e-06	-6.21906702e-06	-7.09112781e-06	-8.06222521e-06	-9.14037858e-06	-1.0332992e-05	-1.16466698e-05	-1.30867628e-05	-1.46550632e-05	-1.63378706e-05	-1.80849265e-05	-1.98800461e-05	-2.17586547e-05	-2.36690096e-05	-2.55469542e-05	-2.73330383e-05	-2.89615864e-05	-3.03626213e-05	-3.14675535e-05	-3.22159114e-05	-3.25621375e-05	-3.24813422e-05	-3.19728812e-05	-3.10609642e-05	-2.97921362e-05	-2.82301802e-05	-2.64495347e-05	-2.45285284e-05	-2.25435969e-05	-2.05652751e-05	-1.8656334e-05	-1.68721119e-05	-1.52629571e-05	-1.38787719e-05	-1.2775816e-05	-1.20258436e-05	-1.17272558e-05	-1.20239175e-05	-1.31672123e-05	-1.56505672e-05	-2.0352532e-05	-2.88127014e-05	-4.39661012e-05	-7.16499927e-05	-0.000123339901	-0.000218730771	-0.000373738886	-0.000536313448	-0.000555070515	-0.000408574711	-0.000245533243	-0.000138510373	-7.86285036e-05	-4.59095429e-05	-2.76299415e-05	-1.70620454e-05	-1.07387711e-05	-6.83632625e-06	-4.36235063e-06	-2.75698921e-06	-1.69293815e-06	-9.71609864e-07	-4.66333064e-07	-8.74809073e-08	2.48152681e-07	6.74280893e-07	1.57249064e-06	4.09788927e-06	3.75026893e-06	-7.49805932e-06	-3.25443348e-06	-7.28837885e-07	-4.07550838e-08	1.87090568e-07	2.6912368e-07	2.92080546e-07	2.86609224e-07	2.66954871e-07	2.41699943e-07	2.16298954e-07	1.93348625e-07	1.72954886e-07	1.53846283e-07	1.35140456e-07	1.18305879e-07	1.0771073e-07
-5.82827647e-08	-4.58220553e-08	-2.60625693e-08	-2.80798739e-09	2.47290989e-08	5.97271839e-08	1.04074814e-07	1.55802667e-07	2.0883581e-07	2.55062449e-07	2.86609224e-07	2.95606299e-07	2.69673759e-07	1.79289701e-07	-6.09289608e-08	-7.34161564e-07	-2.68147002e-06	-3.61213547e-06	2.96423945e-06	2.85110966e-06	1.21614534e-06	4.70466248e-07	2.51662032e-08	-3.92310733e-07	-9.08563691e-07	-1.62729326e-06	-2.67976791e-06	-4.26557363e-06	-6.7113548e-06	-1.05754582e-05	-1.68485168e-05	-2.73530907e-05	-4.55544184e-05	-7.81591562e-05	-0.000137722891	-0.000243263719	-0.000400112076	-0.000531909888	-0.000502083059	-0.000345503367	-0.000202072395	-0.000114557333	-6.70331412e-05	-4.14495184e-05	-2.73688051e-05	-1.94682454e-05	-1.50651472e-05	-1.27486185e-05	-1.16931033e-05	-1.1426636e-05	-1.17193506e-05	-1.24426724e-05	-1.35063189e-05	-1.48437042e-05	-1.64028311e-05	-1.81378715e-05	-2.00026363e-05	-2.19460697e-05	-2.39096413e-05	-2.58266616e-05	-2.76236498e-05	-2.92237939e-05	-3.05522688e-05	-3.15427693e-05	-3.21442165e-05	-3.23263717e-05	-3.20831893e-05	-3.14331866e-05	-3.04167833e-05	-2.90912309e-05	-2.75241503e-05	-2.578649e-05	-2.39443139e-05	-2.2047767e-05	-2.01344274e-05	-1.82597132e-05	-1.64672775e-05	-1.47767177e-05	-1.31992242e-05	-1.17422767e-05	-1.04077034e-05	-9.19312109e-06	-8.09356878e-06	-7.10250327e-06	-6.21238099e-06	-5.41491064e-06	-4.7010143e-06	-4.06153627e-06	-3.49573977e-06	-3.02824539e-06	-2.65143305e-06	-2.32024473e-06	-2.09236457e-06	-2.03008286e-06	-9.53854396e-07	-1.02459449e-06	-1.06058655e-06	-9.90468796e-07	-9.29515416e-07	-8.97171395e-07	-8.97171395e-07	-9.29515416e-07	-9.90468795e-07	-1.06058655e-06	-1.02459449e-06	-9.53854396e-07	-2.03008286e-06	-2.09236457e-06	-2.32024473e-06	-2.65143305e-06	-3.02824539e-06	-3.49573977e-06	-4.06153627e-06	-4.7010143e-06	-5.41491064e-06	-6.21238099e-06	-7.10250327e-06	-8.09356878e-06	-9.19312109e-06	-1.04077034e-05	-1.17422767e-05	-1.31992242e-05	-1.47767177e-05	-1.64672775e-05	-1.82597132e-05	-2.01344274e-05	-2.2047767e-05	-2.39443139e-05	-2.578649e-05	-2.75241503e-05	-2.90912309e-05	-3.04167833e-05	-3.14331866e-05	-3.20831893e-05	-3.23263717e-05	-3.21442165e-05	-3.15427693e-05	-3.05522688e-05	-2.92237939e-05	-2.76236498e-05	-2.58266616e-05	-2.39096413e-05	-2.19460697e-05	-2.00026363e-05	-1.81378715e-05	-1.64028311e-05	-1.48437042e-05	-1.35063189e-05	-1.24426724e-05	-1.17193506e-05	-1.1426636e-05	-1.16931033e-05	-1.27486185e-05	-1.50651472e-05	-1.94682454e-05	-2.73688051e-05	-4.14495184e-05	-6.70331412e-05	-0.000114557333	-0.000202072395	-0.000345503367	-0.000502083059	-0.000531909888	-0.000400112076	-0.000243263719	-0.000137722891	-7.81591562e-05	-4.55544184e-05	-2.73530907e-05	-1.68485168e-05	-1.05754582e-05	-6.7113548e-06	-4.26557363e-06	-2.67976791e-06	-1.62729326e-06	-9.08563691e-07	-3.92310733e-07	2.51662032e-08	4.70466248e-07	1.21614534e-06	2.85110966e-06	2.96423945e-06	-3.61213547e-06	-2.68147002e-06	-7.34161563e-07	-6.09289605e-08	1.79289701e-07	2.69673759e-07	2.95606299e-07	2.86609224e-07	2.55062449e-07	2.0883581e-07	1.55802667e-07	1.04074814e-07	5.97271839e-08	2.47290989e-08	-2.80798743e-09	-2.60625693e-08	-4.58220553e-08	-5.82827648e-08
-3.66654399e-07	-3.51641053e-07	-3.26654009e-07	-2.92136619e-07	-2.41830905e-07	-1.69464597e-07	-7.60741172e-08	2.78021285e-08	1.26952441e-07	2.0883581e-07	2.66954871e-07	2.98930142e-07	3.01800206e-07	2.65520489e-07	1.6022756e-07	-1.0022702e-07	-7.69545318e-07	-2.27254981e-06	-1.76850712e-06	2.59530734e-06	2.15305816e-06	9.01769101e-07	2.16481568e-07	-2.88799043e-07	-8.3597795e-07	-1.56172919e-06	-2.60847824e-06	-4.17932853e-06	-6.60136134e-06	-1.04319149e-05	-1.66599748e-05	-2.7106305e-05	-4.52323827e-05	-7.77195347e-05	-0.000136951691	-0.000241031124	-0.00039212994	-0.000511224133	-0.000472957999	-0.000322152874	-0.00018842319	-0.000107362242	-6.32435653e-05	-3.93814275e-05	-2.61819046e-05	-1.87400848e-05	-1.45805605e-05	-1.24024451e-05	-1.14222068e-05	-1.11801791e-05	-1.1465257e-05	-1.21631644e-05	-1.31906083e-05	-1.44852143e-05	-1.59984568e-05	-1.76878711e-05	-1.95107597e-05	-2.14197357e-05	-2.33599947e-05	-2.5268351e-05	-2.70741877e-05	-2.87024327e-05	-3.00784292e-05	-3.11341941e-05	-3.18151395e-05	-3.20860528e-05	-3.1935131e-05	-3.13752217e-05	-3.04420446e-05	-2.91898381e-05	-2.76852082e-05	-2.599911e-05	-2.41927599e-05	-2.22922532e-05	-2.03139254e-05	-1.83778058e-05	-1.65752136e-05	-1.48840602e-05	-1.32968877e-05	-1.18234096e-05	-1.04692413e-05	-9.23436793e-06	-8.11513352e-06	-7.10570154e-06	-6.19892658e-06	-5.38679811e-06	-4.66052165e-06	-4.01080631e-06	-3.43305404e-06	-2.94511938e-06	-2.55719918e-06	-2.22600052e-06	-1.99466817e-06	-2.00890371e-06	-8.25460469e-07	-8.87345547e-07	-9.5502544e-07	-8.84694462e-07	-8.22085629e-07	-7.88853156e-07	-7.88853156e-07	-8.22085629e-07	-8.84694462e-07	-9.5502544e-07	-8.87345547e-07	-8.25460469e-07	-2.00890371e-06	-1.99466817e-06	-2.22600052e-06	-2.55719918e-06	-2.94511938e-06	-3.43305404e-06	-4.01080631e-06	-4.66052165e-06	-5.38679811e-06	-6.19892658e-06	-7.10570154e-06	-8.11513352e-06	-9.23436793e-06	-1.04692413e-05	-1.18234096e-05	-1.32968877e-05	-1.48840602e-05	-1.65752136e-05	-1.83778058e-05	-2.03139254e-05	-2.22922532e-05	-2.41927599e-05	-2.599911e-05	-2.76852082e-05	-2.91898381e-05	-3.04420446e-05	-3.13752217e-05	-3.1935131e-05	-3.20860528e-05	-3.18151395e-05	-3.11341941e-05	-3.00784292e-05	-2.87024327e-05	-2.70741877e-05	-2.5268351e-05	-2.33599947e-05	-2.14197357e-05	-1.95107597e-05	-1.76878711e-05	-1.59984568e-05	-1.44852143e-05	-1.31906083e-05	-1.21631644e-05	-1.1465257e-05	-1.11801791e-05	-1.14222068e-05	-1.24024451e-05	-1.45805605e-05	-1.87400848e-05	-2.61819046e-05	-3.93814275e-05	-6.32435653e-05	-0.000107362242	-0.00018842319	-0.000322152874	-0.000472957999	-0.000511224133	-0.00039212994	-0.000241031124	-0.000136951691	-7.77195347e-05	-4.52323827e-05	-2.7106305e-05	-1.66599748e-05	-1.04319149e-05	-6.60136134e-06	-4.17932853e-06	-2.60847824e-06	-1.56172919e-06	-8.3597795e-07	-2.88799043e-07	2.16481568e-07	9.01769101e-07	2.15305816e-06	2.59530734e-06	-1.76850712e-06	-2.27254981e-06	-7.69545317e-07	-1.0022702e-07	1.6022756e-07	2.65520489e-07	3.01800206e-07	2.98930142e-07	2.66954871e-07	2.0883581e-07	1.26952441e-07	2.78021285e-08	-7.60741172e-08	-1.69464597e-07	-2.41830905e-07	-2.92136619e-07	-3.26654009e-07	-3.51641053e-07	-3.66654399e-07
-9.59408152e-07	-9.40588476e-07	-9.03213807e-07	-8.3551739e-07	-7.19303324e-07	-5.4950409e-07	-3.45902639e-07	-1.4362055e-07	2.78021285e-08	1.55802667e-07	2.41699943e-07	2.92120057e-07	3.12272721e-07	3.01778075e-07	2.49841913e-07	1.23266205e-07	-1.69038618e-07	-8.60502156e-07	-2.04703217e-06	-7.17663274e-07	2.42012695e-06	1.6730646e-06	5.74233966e-07	-1.21839619e-07	-7.39908968e-07	-1.48954108e-06	-2.53917431e-06	-4.10075687e-06	-6.50391583e-06	-1.03059074e-05	-1.64944172e-05	-2.68881877e-05	-4.49437639e-05	-7.73149326e-05	-0.000136217118	-0.000238900796	-0.000384776869	-0.000493036929	-0.000448384303	-0.000302909805	-0.000177256749	-0.000101474704	-6.01370526e-05	-3.76841701e-05	-2.52073145e-05	-1.81404361e-05	-1.41780966e-05	-1.21146869e-05	-1.12001962e-05	-1.09785579e-05	-1.12552072e-05	-1.1929559e-05	-1.29243602e-05	-1.41806335e-05	-1.56526546e-05	-1.73007131e-05	-1.90850168e-05	-2.09612846e-05	-2.28779361e-05	-2.47749057e-05	-2.65842504e-05	-2.82327064e-05	-2.96461502e-05	-3.07555691e-05	-3.15037293e-05	-3.18514052e-05	-3.17819633e-05	-3.13033616e-05	-3.04471937e-05	-2.926502e-05	-2.78223155e-05	-2.61881456e-05	-2.44105764e-05	-2.24792211e-05	-2.04231174e-05	-1.84607398e-05	-1.6667717e-05	-1.49771496e-05	-1.33800057e-05	-1.1890955e-05	-1.05188731e-05	-9.26561568e-06	-8.12858098e-06	-7.10252459e-06	-6.18064116e-06	-5.35515343e-06	-4.61750557e-06	-3.95848794e-06	-3.37135019e-06	-2.86697892e-06	-2.46494641e-06	-2.13239863e-06	-1.89836809e-06	-1.98936329e-06	-7.20402125e-07	-7.49452846e-07	-8.55040308e-07	-7.83796319e-07	-7.19284652e-07	-6.8510105e-07	-6.8510105e-07	-7.19284652e-07	-7.83796319e-07	-8.55040308e-07	-7.49452846e-07	-7.20402125e-07	-1.98936329e-06	-1.89836809e-06	-2.13239863e-06	-2.46494641e-06	-2.86697892e-06	-3.37135019e-06	-3.95848794e-06	-4.61750557e-06	-5.35515343e-06	-6.18064116e-06	-7.10252459e-06	-8.12858098e-06	-9.26561568e-06	-1.05188731e-05	-1.1890955e-05	-1.33800057e-05	-1.49771496e-05	-1.6667717e-05	-1.84607398e-05	-2.04231174e-05	-2.24792211e-05	-2.44105764e-05	-2.61881456e-05	-2.78223155e-05	-2.926502e-05	-3.04471937e-05	-3.13033616e-05	-3.17819633e-05	-3.18514052e-05	-3.15037293e-05	-3.07555691e-05	-2.96461502e-05	-2.82327064e-05	-2.65842504e-05	-2.47749057e-05	-2.28779361e-05	-2.09612846e-05	-1.90850168e-05	-1.73007131e-05	-1.56526546e-05	-1.41806335e-05	-1.29243602e-05	-1.1929559e-05	-1.12552072e-05	-1.09785579e-05	-1.12001962e-05	-1.21146869e-05	-1.41780966e-05	-1.81404361e-05	-2.52073145e-05	-3.76841701e-05	-6.01370526e-05	-0.000101474704	-0.000177256749	-0.000302909805	-0.000448384303	-0.000493036929	-0.000384776869	-0.000238900796	-0.000136217118	-7.73149326e-05	-4.49437639e-05	-2.68881877e-05	-1.64944172e-05	-1.03059074e-05	-6.50391583e-06	-4.10075687e-06	-2.53917431e-06	-1.48954108e-06	-7.39908968e-07	-1.2183962e-07	5.74233966e-07	1.6730646e-06	2.42012695e-06	-7.17663274e-07	-2.04703217e-06	-8.60502156e-07	-1.69038617e-07	1.23266205e-07	2.49841913e-07	3.01778075e-07	3.12272721e-07	2.92120057e-07	2.41699943e-07	1.55802667e-07	2.78021285e-08	-1.4362055e-07	-3.45902639e-07	-5.4950409e-07	-7.19303324e-07	-8.3551739e-07	-9.03213807e-07	-9.40588476e-07	-9.59408152e-07
-2.12688292e-06	-2.10203208e-06	-2.02856513e-06	-1.85622807e-06	-1.54976613e-06	-1.13953194e-06	-7.11604801e-07	-3.45902639e-07	-7.60741172e-08	1.04074814e-07	2.16298954e-07	2.81184155e-07	3.12327445e-07	3.15602573e-07	2.88625898e-07	2.1689833e-07	6.05733081e-08	-2.83808928e-07	-1.04620158e-06	-1.99833871e-06	7.58405868e-08	2.33325346e-06	1.24601135e-06	1.78580737e-07	-5.94623255e-07	-1.40036992e-06	-2.46688485e-06	-4.02687625e-06	-6.41679632e-06	-1.01955348e-05	-1.63501997e-05	-2.66976321e-05	-4.46889395e-05	-7.69500219e-05	-0.000135536867	-0.000236928045	-0.00037816652	-0.000477322525	-0.000427876102	-0.000287158469	-0.000168168728	-9.6681002e-05	-5.76034593e-05	-3.62984288e-05	-2.44110172e-05	-1.76485345e-05	-1.38439671e-05	-1.18749852e-05	-1.10187524e-05	-1.08146321e-05	-1.10827514e-05	-1.17358296e-05	-1.27018236e-05	-1.39244524e-05	-1.53602242e-05	-1.69716605e-05	-1.8721359e-05	-2.05676339e-05	-2.24616474e-05	-2.43460526e-05	-2.61553231e-05	-2.7817956e-05	-2.92605717e-05	-3.04136072e-05	-3.12178902e-05	-3.16310336e-05	-3.16324554e-05	-3.12260294e-05	-3.04398647e-05	-2.93232161e-05	-2.79400926e-05	-2.63546407e-05	-2.45916797e-05	-2.26026626e-05	-2.04790061e-05	-1.85233179e-05	-1.67469076e-05	-1.50561304e-05	-1.34492618e-05	-1.19460559e-05	-1.05580012e-05	-9.28843166e-06	-8.1356074e-06	-7.09478508e-06	-6.15945234e-06	-5.32202775e-06	-4.57415067e-06	-3.90676508e-06	-3.31200178e-06	-2.79509316e-06	-2.3783445e-06	-2.04244796e-06	-1.80620217e-06	-1.97166321e-06	-6.57949582e-07	-6.13345879e-07	-7.63284027e-07	-6.90178494e-07	-6.23511347e-07	-5.88323931e-07	-5.88323931e-07	-6.23511347e-07	-6.90178494e-07	-7.63284027e-07	-6.13345879e-07	-6.57949582e-07	-1.97166321e-06	-1.80620217e-06	-2.04244796e-06	-2.3783445e-06	-2.79509316e-06	-3.31200178e-06	-3.90676508e-06	-4.57415067e-06	-5.32202775e-06	-6.15945234e-06	-7.09478508e-06	-8.1356074e-06	-9.28843166e-06	-1.05580012e-05	-1.19460559e-05	-1.34492618e-05	-1.50561304e-05	-1.67469076e-05	-1.85233179e-05	-2.04790061e-05	-2.26026626e-05	-2.45916797e-05	-2.63546407e-05	-2.79400926e-05	-2.93232161e-05	-3.04398647e-05	-3.12260294e-05	-3.16324554e-05	-3.16310336e-05	-3.12178902e-05	-3.04136072e-05	-2.92605717e-05	-2.7817956e-05	-2.61553231e-05	-2.43460526e-05	-2.24616474e-05	-2.05676339e-05	-1.8721359e-05	-1.69716605e-05	-1.53602242e-05	-1.39244524e-05	-1.27018236e-05	-1.17358296e-05	-1.10827514e-05	-1.08146321e-05	-1.10187524e-05	-1.18749852e-05	-1.38439671e-05	-1.76485345e-05	-2.44110172e-05	-3.62984288e-05	-5.76034593e-05	-9.6681002e-05	-0.000168168728	-0.000287158469	-0.000427876102	-0.000477322525	-0.00037816652	-0.000236928045	-0.000135536867	-7.69500219e-05	-4.46889395e-05	-2.66976321e-05	-1.63501997e-05	-1.01955348e-05	-6.41679632e-06	-4.02687625e-06	-2.46688485e-06	-1.40036992e-06	-5.94623255e-07	1.78580737e-07	1.24601135e-06	2.33325346e-06	7.58405866e-08	-1.99833871e-06	-1.04620158e-06	-2.83808928e-07	6.05733083e-08	2.1689833e-07	2.88625898e-07	3.15602573e-07	3.12327445e-07	2.81184155e-07	2.16298954e-07	1.04074814e-07	-7.60741172e-08	-3.45902639e-07	-7.11604801e-07	-1.13953194e-06	-1.54976613e-06	-1.85622807e-06	-2.02856513e-06	-2.10203208e-06	-2.12688292e-06
-4.36638931e-06	-4.33514757e-06	-4.1528828e-06	-3.66755585e-06	-2.86940206e-06	-1.95014525e-06	-1.13953194e-06	-5.49504091e-07	-1.69464597e-07	5.97271839e-08	1.93348625e-07	2.68534866e-07	3.06575466e-07	3.17664112e-07	3.03737593e-07	2.58247723e-07	1.60837973e-07	-4.01023585e-08	-4.75825661e-07	-1.40189491e-06	-2.09825566e-06	9.66527209e-07	2.22097062e-06	7.57679827e-07	-3.48661247e-07	-1.27690447e-06	-2.3849532e-06	-3.95451155e-06	-6.33802417e-06	-1.00992601e-05	-1.62260484e-05	-2.65338227e-05	-4.4468344e-05	-7.66288901e-05	-0.00013492611	-0.000235158919	-0.000372384032	-0.000464027059	-0.000411018985	-0.000274414162	-0.000160848424	-9.28176635e-05	-5.55584948e-05	-3.51788117e-05	-2.3767079e-05	-1.72488191e-05	-1.35682596e-05	-1.16759312e-05	-1.08716314e-05	-1.06828868e-05	-1.0942878e-05	-1.15772625e-05	-1.25184452e-05	-1.37122392e-05	-1.51169007e-05	-1.66967339e-05	-1.84162736e-05	-2.02359664e-05	-2.21092621e-05	-2.39811266e-05	-2.57881492e-05	-2.74604556e-05	-2.89254986e-05	-3.01134992e-05	-3.0963912e-05	-3.14319237e-05	-3.14938166e-05	-3.11501638e-05	-3.04262379e-05	-2.93693214e-05	-2.80413378e-05	-2.64976482e-05	-2.47308614e-05	-2.26673072e-05	-2.05016241e-05	-1.85732816e-05	-1.68134571e-05	-1.51214726e-05	-1.35056333e-05	-1.19899971e-05	-1.0588081e-05	-9.30438803e-06	-8.13788428e-06	-7.08424967e-06	-6.13722313e-06	-5.28938767e-06	-4.53253961e-06	-3.85778459e-06	-3.25671259e-06	-2.73048112e-06	-2.30025932e-06	-1.95921451e-06	-1.7209052e-06	-1.95592563e-06	-6.698295e-07	-4.81764365e-07	-6.82100721e-07	-6.06030701e-07	-5.36997974e-07	-5.00779414e-07	-5.00779414e-07	-5.36997974e-07	-6.06030701e-07	-6.82100721e-07	-4.81764365e-07	-6.698295e-07	-1.95592563e-06	-1.7209052e-06	-1.95921451e-06	-2.30025932e-06	-2.73048112e-06	-3.25671259e-06	-3.85778459e-06	-4.53253961e-06	-5.28938767e-06	-6.13722313e-06	-7.08424967e-06	-8.13788428e-06	-9.30438803e-06	-1.0588081e-05	-1.19899971e-05	-1.35056333e-05	-1.51214726e-05	-1.68134571e-05	-1.85732816e-05	-2.05016241e-05	-2.26673072e-05	-2.47308614e-05	-2.64976482e-05	-2.80413378e-05	-2.93693214e-05	-3.04262379e-05	-3.11501638e-05	-3.14938166e-05	-3.14319237e-05	-3.0963912e-05	-3.01134992e-05	-2.89254986e-05	-2.74604556e-05	-2.57881492e-05	-2.39811266e-05	-2.21092621e-05	-2.02359664e-05	-1.84162736e-05	-1.66967339e-05	-1.51169007e-05	-1.37122392e-05	-1.25184452e-05	-1.15772625e-05	-1.0942878e-05	-1.06828868e-05	-1.08716314e-05	-1.16759312e-05	-1.35682596e-05	-1.72488191e-05	-2.3767079e-05	-3.51788117e-05	-5.55584948e-05	-9.28176635e-05	-0.000160848424	-0.000274414162	-0.000411018985	-0.000464027059	-0.000372384032	-0.000235158919	-0.00013492611	-7.66288901e-05	-4.4468344e-05	-2.65338227e-05	-1.62260484e-05	-1.00992601e-05	-6.33802417e-06	-3.95451155e-06	-2.3849532e-06	-1.27690447e-06	-3.48661247e-07	7.57679827e-07	2.22097062e-06	9.66527208e-07	-2.09825566e-06	-1.40189491e-06	-4.75825661e-07	-4.01023583e-08	1.60837974e-07	2.58247723e-07	3.03737593e-07	3.17664112e-07	3.06575466e-07	2.68534866e-07	1.93348625e-07	5.97271839e-08	-1.69464597e-07	-5.49504091e-07	-1.13953194e-06	-1.95014525e-06	-2.86940206e-06	-3.66755585e-06	-4.1528828e-06	-4.33514757e-06	-4.36638931e-06
-7.70893206e-06	-7.73308121e-06	-7.37513479e-06	-6.2884784e-06	-4.60341831e-06	-2.86940206e-06	-1.54976613e-06	-7.19303324e-07	-2.41830905e-07	2.47290988e-08	1.72954886e-07	2.54649965e-07	2.96886667e-07	3.12632961e-07	3.0616692e-07	2.74746875e-07	2.06592291e-07	7.20994976e-08	-2.03349242e-07	-8.16595298e-07	-2.10480628e-06	-2.16393806e-06	2.25900598e-06	1.87470838e-06	1.0908763e-07	-1.08867249e-06	-2.28441043e-06	-3.88050749e-06	-6.26609443e-06	-1.00160582e-05	-1.61211423e-05	-2.63962816e-05	-4.42825063e-05	-7.63550977e-05	-0.000134397637	-0.000233631044	-0.000367491813	-0.000453084165	-0.000397468591	-0.000264298757	-0.000155058084	-8.97600275e-05	-5.39378517e-05	-3.42906963e-05	-2.32558006e-05	-1.6929738e-05	-1.33441804e-05	-1.15126095e-05	-1.07542231e-05	-1.05790336e-05	-1.08316804e-05	-1.14501704e-05	-1.23706269e-05	-1.354044e-05	-1.49192034e-05	-1.64726159e-05	-1.81667488e-05	-1.99637601e-05	-2.18189598e-05	-2.36792239e-05	-2.54829296e-05	-2.71616361e-05	-2.86436213e-05	-2.98591051e-05	-3.0746607e-05	-3.12595084e-05	-3.13716813e-05	-3.10811269e-05	-3.04108872e-05	-2.94065303e-05	-2.81270944e-05	-2.66153574e-05	-2.48271458e-05	-2.26868426e-05	-2.05070934e-05	-1.8613848e-05	-1.68677361e-05	-1.51739278e-05	-1.35502488e-05	-1.20240998e-05	-1.06105417e-05	-9.3149944e-06	-8.13699661e-06	-7.07257973e-06	-6.11569422e-06	-5.25905931e-06	-4.49459538e-06	-3.81355133e-06	-3.20728105e-06	-2.67420069e-06	-2.23274498e-06	-1.88555251e-06	-1.64511865e-06	-1.94226622e-06	-8.10076096e-07	-3.57918825e-07	-6.13341131e-07	-5.3324755e-07	-4.6174407e-07	-4.24510002e-07	-4.24510002e-07	-4.6174407e-07	-5.3324755e-07	-6.13341131e-07	-3.57918825e-07	-8.10076096e-07	-1.94226622e-06	-1.64511865e-06	-1.88555251e-06	-2.23274498e-06	-2.67420069e-06	-3.20728105e-06	-3.81355132e-06	-4.49459538e-06	-5.25905931e-06	-6.11569422e-06	-7.07257973e-06	-8.13699661e-06	-9.3149944e-06	-1.06105417e-05	-1.20240998e-05	-1.35502488e-05	-1.51739278e-05	-1.68677361e-05	-1.8613848e-05	-2.05070934e-05	-2.26868426e-05	-2.48271458e-05	-2.66153574e-05	-2.81270944e-05	-2.94065303e-05	-3.04108872e-05	-3.10811269e-05	-3.13716813e-05	-3.12595084e-05	-3.0746607e-05	-2.98591051e-05	-2.86436213e-05	-2.71616361e-05	-2.54829296e-05	-2.36792239e-05	-2.18189598e-05	-1.99637601e-05	-1.81667488e-05	-1.64726159e-05	-1.49192034e-05	-1.354044e-05	-1.23706269e-05	-1.14501704e-05	-1.08316804e-05	-1.05790336e-05	-1.07542231e-05	-1.15126095e-05	-1.33441804e-05	-1.6929738e-05	-2.32558006e-05	-3.42906963e-05	-5.39378517e-05	-8.97600275e-05	-0.000155058084	-0.000264298757	-0.000397468591	-0.000453084165	-0.000367491813	-0.000233631044	-0.000134397637	-7.63550977e-05	-4.42825063e-05	-2.63962816e-05	-1.61211423e-05	-1.00160582e-05	-6.26609443e-06	-3.88050749e-06	-2.28441043e-06	-1.08867249e-06	1.09087629e-07	1.87470838e-06	2.25900598e-06	-2.16393806e-06	-2.10480628e-06	-8.16595298e-07	-2.03349242e-07	7.20994976e-08	2.06592291e-07	2.74746875e-07	3.0616692e-07	3.12632961e-07	2.96886667e-07	2.54649965e-07	1.72954886e-07	2.47290989e-08	-2.41830905e-07	-7.19303324e-07	-1.54976613e-06	-2.86940206e-06	-4.60341831e-06	-6.2884784e-06	-7.37513478e-06	-7.7330812e-06	-7.70893206e-06
-6.50585061e-06	-7.34123931e-06	-8.50975984e-06	-8.46273319e-06	-6.2884784e-06	-3.66755585e-06	-1.85622807e-06	-8.3551739e-07	-2.92136619e-07	-2.80798746e-09	1.53846283e-07	2.39363182e-07	2.84276786e-07	3.03097779e-07	3.01349841e-07	2.78240854e-07	2.26171733e-07	1.25819327e-07	-6.99455835e-08	-4.88922435e-07	-1.50967886e-06	-3.63927454e-06	-1.09149303e-06	3.65699894e-06	1.03840743e-06	-7.81397472e-07	-2.1543905e-06	-3.80267272e-06	-6.20053356e-06	-9.94570123e-06	-1.60352563e-05	-2.62849444e-05	-4.41321018e-05	-7.6131742e-05	-0.000133962015	-0.000232374454	-0.000363534546	-0.000444426126	-0.000386946999	-0.00025652183	-0.000150617859	-8.74140416e-05	-5.26929959e-05	-3.36079638e-05	-2.28623864e-05	-1.66828655e-05	-1.31674473e-05	-1.13822463e-05	-1.06632387e-05	-1.04997375e-05	-1.07461254e-05	-1.13516912e-05	-1.22555507e-05	-1.34062352e-05	-1.47643278e-05	-1.62965831e-05	-1.79702517e-05	-1.97488182e-05	-2.15890492e-05	-2.34393355e-05	-2.52394981e-05	-2.69222898e-05	-2.84167313e-05	-2.96531587e-05	-3.05694844e-05	-3.11177971e-05	-3.12701907e-05	-3.10227461e-05	-3.03968151e-05	-2.94364538e-05	-2.8197124e-05	-2.67065708e-05	-2.48853038e-05	-2.26786459e-05	-2.05055693e-05	-1.86460631e-05	-1.69101857e-05	-1.52143967e-05	-1.35842573e-05	-1.20496259e-05	-1.06267096e-05	-9.32163159e-06	-8.13438111e-06	-7.06127192e-06	-6.09642606e-06	-5.23267201e-06	-4.46202553e-06	-3.77585102e-06	-3.16541709e-06	-2.62737878e-06	-2.1772357e-06	-1.82388672e-06	-1.58127018e-06	-1.93085236e-06	-1.16645831e-06	-2.45731951e-07	-5.58207521e-07	-4.7337013e-07	-3.99461932e-07	-3.61287429e-07	-3.61287429e-07	-3.99461932e-07	-4.7337013e-07	-5.58207521e-07	-2.45731952e-07	-1.16645831e-06	-1.93085236e-06	-1.58127018e-06	-1.82388672e-06	-2.1772357e-06	-2.62737878e-06	-3.16541709e-06	-3.77585102e-06	-4.46202553e-06	-5.23267201e-06	-6.09642606e-06	-7.06127192e-06	-8.13438111e-06	-9.32163159e-06	-1.06267096e-05	-1.20496259e-05	-1.35842573e-05	-1.52143967e-05	-1.69101857e-05	-1.86460631e-05	-2.05055693e-05	-2.26786459e-05	-2.48853038e-05	-2.67065708e-05	-2.8197124e-05	-2.94364538e-05	-3.03968151e-05	-3.10227461e-05	-3.12701907e-05	-3.11177971e-05	-3.05694844e-05	-2.96531587e-05	-2.84167313e-05	-2.69222898e-05	-2.52394981e-05	-2.34393355e-05	-2.15890492e-05	-1.97488182e-05	-1.79702517e-05	-1.62965831e-05	-1.47643278e-05	-1.34062352e-05	-1.22555507e-05	-1.13516912e-05	-1.07461254e-05	-1.04997375e-05	-1.06632387e-05	-1.13822463e-05	-1.31674473e-05	-1.66828655e-05	-2.28623864e-05	-3.36079638e-05	-5.26929959e-05	-8.74140416e-05	-0.000150617859	-0.00025652183	-0.000386946999	-0.000444426126	-0.000363534546	-0.000232374454	-0.000133962015	-7.6131742e-05	-4.41321018e-05	-2.62849444e-05	-1.60352563e-05	-9.94570124e-06	-6.20053356e-06	-3.80267272e-06	-2.1543905e-06	-7.81397472e-07	1.03840742e-06	3.65699894e-06	-1.09149303e-06	-3.63927454e-06	-1.50967886e-06	-4.88922435e-07	-6.99455833e-08	1.25819327e-07	2.26171733e-07	2.78240854e-07	3.01349842e-07	3.03097779e-07	2.84276786e-07	2.39363182e-07	1.53846283e-07	-2.80798752e-09	-2.92136619e-07	-8.3551739e-07	-1.85622807e-06	-3.66755585e-06	-6.2884784e-06	-8.46273319e-06	-8.50975984e-06	-7.34123931e-06	-6.50585061e-06
1.67067191e-05	1.22280157e-05	-1.58378127e-07	-8.50975984e-06	-7.37513479e-06	-4.1528828e-06	-2.02856513e-06	-9.03213807e-07	-3.26654009e-07	-2.60625694e-08	1.35140455e-07	2.23187353e-07	2.70200438e-07	2.91413958e-07	2.92994172e-07	2.75189894e-07	2.32577208e-07	1.50983321e-07	-3.13826779e-09	-3.18530041e-07	-1.08024269e-06	-3.34811804e-06	-6.90399723e-06	4.48025017e-06	3.08489006e-06	-2.68887764e-07	-1.98749493e-06	-3.72231409e-06	-6.14286942e-06	-9.88912196e-06	-1.59688968e-05	-2.62002116e-05	-4.401798e-05	-7.59614978e-05	-0.000133627713	-0.000231412343	-0.000360543308	-0.000437991639	-0.000379238424	-0.000250866331	-0.000147394916	-8.57103852e-05	-5.17881539e-05	-3.31113768e-05	-2.25759893e-05	-1.65022362e-05	-1.30357231e-05	-1.12838186e-05	-1.05964652e-05	-1.04424434e-05	-1.06839034e-05	-1.12796508e-05	-1.21710609e-05	-1.33074435e-05	-1.46500746e-05	-1.61664664e-05	-1.78247249e-05	-1.95893049e-05	-2.14180469e-05	-2.32604696e-05	-2.50574832e-05	-2.67427616e-05	-2.82459304e-05	-2.9497481e-05	-3.04349552e-05	-3.10095658e-05	-3.11921689e-05	-3.09774954e-05	-3.03856799e-05	-2.94594861e-05	-2.82505927e-05	-2.67717195e-05	-2.49146995e-05	-2.2658781e-05	-2.05023085e-05	-1.86701732e-05	-1.69413433e-05	-1.52437874e-05	-1.36087159e-05	-1.20676937e-05	-1.06377396e-05	-9.32548947e-06	-8.131268e-06	-7.05160192e-06	-6.08074383e-06	-5.21160465e-06	-4.43626968e-06	-3.746189e-06	-3.13261321e-06	-2.59111495e-06	-2.13475032e-06	-1.77610443e-06	-1.53144751e-06	-1.92192163e-06	-1.84456445e-06	-1.50283227e-07	-5.1719929e-07	-4.27562119e-07	-3.51538445e-07	-3.1256874e-07	-3.1256874e-07	-3.51538445e-07	-4.27562119e-07	-5.1719929e-07	-1.50283227e-07	-1.84456445e-06	-1.92192163e-06	-1.53144751e-06	-1.77610443e-06	-2.13475032e-06	-2.59111495e-06	-3.13261321e-06	-3.746189e-06	-4.43626968e-06	-5.21160465e-06	-6.08074383e-06	-7.05160192e-06	-8.131268e-06	-9.32548947e-06	-1.06377396e-05	-1.20676937e-05	-1.36087159e-05	-1.52437874e-05	-1.69413433e-05	-1.86701732e-05	-2.05023085e-05	-2.2658781e-05	-2.49146995e-05	-2.67717195e-05	-2.82505927e-05	-2.94594861e-05	-3.03856799e-05	-3.09774954e-05	-3.11921689e-05	-3.10095658e-05	-3.04349552e-05	-2.9497481e-05	-2.82459304e-05	-2.67427616e-05	-2.50574832e-05	-2.32604696e-05	-2.14180469e-05	-1.95893049e-05	-1.78247249e-05	-1.61664664e-05	-1.46500746e-05	-1.33074435e-05	-1.21710609e-05	-1.12796508e-05	-1.06839034e-05	-1.04424434e-05	-1.05964652e-05	-1.12838186e-05	-1.30357231e-05	-1.65022362e-05	-2.25759893e-05	-3.31113768e-05	-5.17881539e-05	-8.57103852e-05	-0.000147394916	-0.000250866331	-0.000379238424	-0.000437991639	-0.000360543308	-0.000231412343	-0.000133627713	-7.59614978e-05	-4.401798e-05	-2.62002116e-05	-1.59688968e-05	-9.88912196e-06	-6.14286942e-06	-3.72231409e-06	-1.98749493e-06	-2.68887764e-07	3.08489006e-06	4.48025017e-06	-6.90399723e-06	-3.34811804e-06	-1.08024269e-06	-3.18530041e-07	-3.13826768e-09	1.50983321e-07	2.32577209e-07	2.75189894e-07	2.92994172e-07	2.91413958e-07	2.70200438e-07	2.23187353e-07	1.35140455e-07	-2.60625693e-08	-3.26654009e-07	-9.03213807e-07	-2.02856513e-06	-4.1528828e-06	-7.37513479e-06	-8.50975984e-06	-1.58378126e-07	1.22280157e-05	1.67067191e-05
4.69674457e-05	4.06634791e-05	1.22280157e-05	-7.34123931e-06	-7.73308121e-06	-4.33514757e-06	-2.10203208e-06	-9.40588476e-07	-3.51641053e-07	-4.58220554e-08	1.18305879e-07	2.08480454e-07	2.57382963e-07	2.8056822e-07	2.8454742e-07	2.70138275e-07	2.33060885e-07	1.61750066e-07	2.93676138e-08	-2.3312628e-07	-8.4701263e-07	-2.79157375e-06	-1.10664794e-05	-1.47727205e-06	7.68564872e-06	5.0786873e-07	-1.79915392e-06	-3.64879527e-06	-6.09765314e-06	-9.84858632e-06	-1.59232735e-05	-2.61428843e-05	-4.39411095e-05	-7.58465929e-05	-0.000133401174	-0.000230761669	-0.000358538777	-0.000433731035	-0.00037418511	-0.000247178014	-0.000145295692	-8.46003139e-05	-5.11981769e-05	-3.27874262e-05	-2.23890276e-05	-1.63838351e-05	-1.29480307e-05	-1.12175197e-05	-1.05525408e-05	-1.04052779e-05	-1.06433356e-05	-1.12324758e-05	-1.21155884e-05	-1.32424618e-05	-1.45748103e-05	-1.60806344e-05	-1.77285969e-05	-1.94837877e-05	-2.13047542e-05	-2.31417632e-05	-2.49364535e-05	-2.66231252e-05	-2.81318295e-05	-2.93931943e-05	-3.03445551e-05	-3.09365881e-05	-3.11393729e-05	-3.09467857e-05	-3.03781702e-05	-2.94753111e-05	-2.82866682e-05	-2.68128309e-05	-2.49263135e-05	-2.26393213e-05	-2.04995603e-05	-1.86862229e-05	-1.69617479e-05	-1.52628917e-05	-1.36244993e-05	-1.2079207e-05	-1.06445543e-05	-9.32751261e-06	-8.12862953e-06	-7.04457466e-06	-6.06968866e-06	-5.19693783e-06	-4.41845294e-06	-3.72574035e-06	-3.11005615e-06	-2.56635719e-06	-2.1060188e-06	-1.74354897e-06	-1.49729257e-06	-1.91575141e-06	-2.82640362e-06	-7.85113767e-08	-4.90227027e-07	-3.96625063e-07	-3.19014823e-07	-2.79465645e-07	-2.79465645e-07	-3.19014823e-07	-3.96625063e-07	-4.90227027e-07	-7.85113768e-08	-2.82640362e-06	-1.91575141e-06	-1.49729257e-06	-1.74354897e-06	-2.1060188e-06	-2.56635719e-06	-3.11005615e-06	-3.72574035e-06	-4.41845294e-06	-5.19693783e-06	-6.06968866e-06	-7.04457466e-06	-8.12862953e-06	-9.32751261e-06	-1.06445543e-05	-1.2079207e-05	-1.36244993e-05	-1.52628917e-05	-1.69617479e-05	-1.86862229e-05	-2.04995603e-05	-2.26393213e-05	-2.49263135e-05	-2.68128309e-05	-2.82866682e-05	-2.94753111e-05	-3.03781702e-05	-3.09467857e-05	-3.11393729e-05	-3.09365881e-05	-3.03445551e-05	-2.93931943e-05	-2.81318295e-05	-2.66231252e-05	-2.49364535e-05	-2.31417632e-05	-2.13047542e-05	-1.94837877e-05	-1.77285969e-05	-1.60806344e-05	-1.45748103e-05	-1.32424618e-05	-1.21155884e-05	-1.12324758e-05	-1.06433356e-05	-1.04052779e-05	-1.05525408e-05	-1.12175197e-05	-1.29480307e-05	-1.63838351e-05	-2.23890276e-05	-3.27874262e-05	-5.11981769e-05	-8.46003139e-05	-0.000145295692	-0.000247178014	-0.00037418511	-0.000433731035	-0.000358538777	-0.000230761669	-0.000133401174	-7.58465929e-05	-4.39411095e-05	-2.61428843e-05	-1.59232735e-05	-9.84858632e-06	-6.09765314e-06	-3.64879527e-06	-1.79915392e-06	5.07868729e-07	7.68564871e-06	-1.47727205e-06	-1.10664794e-05	-2.79157375e-06	-8.4701263e-07	-2.3312628e-07	2.93676138e-08	1.61750066e-07	2.33060885e-07	2.70138275e-07	2.8454742e-07	2.8056822e-07	2.57382963e-07	2.08480454e-07	1.18305879e-07	-4.58220554e-08	-3.51641053e-07	-9.40588476e-07	-2.10203208e-06	-4.33514757e-06	-7.73308121e-06	-7.34123931e-06	1.22280157e-05	4.06634791e-05	4.69674457e-05
5.49718257e-05	4.69674457e-05	1.67067191e-05	-6.50585061e-06	-7.70893206e-06	-4.36638931e-06	-2.12688292e-06	-9.59408152e-07	-3.66654399e-07	-5.82827648e-08	1.0771073e-07	1.99361993e-07	2.49536961e-07	2.7394181e-07	2.79261805e-07	2.6658315e-07	2.32134134e-07	1.65465521e-07	4.25464479e-08	-1.97448619e-07	-7.47329975e-07	-2.48944924e-06	-1.23867127e-05	-1.71828267e-05	1.49776021e-05	1.27122528e-06	-1.65809297e-06	-3.60203484e-06	-6.07203308e-06	-9.82715549e-06	-1.58999134e-05	-2.61138988e-05	-4.39023936e-05	-7.57886878e-05	-0.000133286784	-0.000230433568	-0.000357533538	-0.000431609624	-0.000371683921	-0.000245357995	-0.000144260578	-8.40528144e-05	-5.09070725e-05	-3.26275324e-05	-2.22967064e-05	-1.63252119e-05	-1.29041611e-05	-1.11840788e-05	-1.05307314e-05	-1.03870036e-05	-1.06233237e-05	-1.12091414e-05	-1.20881063e-05	-1.32102337e-05	-1.45374494e-05	-1.60379932e-05	-1.76808023e-05	-1.94312806e-05	-2.12483264e-05	-2.3082579e-05	-2.48760427e-05	-2.65633338e-05	-2.80747234e-05	-2.93409171e-05	-3.02991603e-05	-3.08998751e-05	-3.11127681e-05	-3.09313027e-05	-3.03744314e-05	-2.94834034e-05	-2.83048178e-05	-2.68324998e-05	-2.49294837e-05	-2.26278253e-05	-2.04980922e-05	-1.8694237e-05	-1.69718312e-05	-1.52722905e-05	-1.36322295e-05	-1.20848003e-05	-1.06477966e-05	-9.32835638e-06	-8.12713835e-06	-7.04088391e-06	-6.0639781e-06	-5.18941501e-06	-4.40934793e-06	-3.71531108e-06	-3.09856769e-06	-2.55379672e-06	-2.09152902e-06	-1.72706777e-06	-1.47993021e-06	-1.91259184e-06	-3.67108296e-06	-3.91125863e-08	-4.76902268e-07	-3.81044395e-07	-3.02581485e-07	-2.62726269e-07	-2.62726269e-07	-3.02581485e-07	-3.81044395e-07	-4.76902268e-07	-3.91125863e-08	-3.67108296e-06	-1.91259184e-06	-1.47993021e-06	-1.72706777e-06	-2.09152902e-06	-2.55379672e-06	-3.09856769e-06	-3.71531108e-06	-4.40934793e-06	-5.18941501e-06	-6.0639781e-06	-7.04088391e-06	-8.12713835e-06	-9.32835638e-06	-1.06477966e-05	-1.20848003e-05	-1.36322295e-05	-1.52722905e-05	-1.69718312e-05	-1.8694237e-05	-2.04980922e-05	-2.26278253e-05	-2.49294837e-05	-2.68324998e-05	-2.83048178e-05	-2.94834034e-05	-3.03744314e-05	-3.09313027e-05	-3.11127681e-05	-3.08998751e-05	-3.02991603e-05	-2.93409171e-05	-2.80747234e-05	-2.65633338e-05	-2.48760427e-05	-2.3082579e-05	-2.12483264e-05	-1.94312806e-05	-1.76808023e-05	-1.60379932e-05	-1.45374494e-05	-1.32102337e-05	-1.20881063e-05	-1.12091414e-05	-1.06233237e-05	-1.03870036e-05	-1.05307314e-05	-1.11840788e-05	-1.29041611e-05	-1.63252119e-05	-2.22967064e-05	-3.26275324e-05	-5.09070725e-05	-8.40528144e-05	-0.000144260578	-0.000245357995	-0.000371683921	-0.000431609624	-0.000357533538	-0.000230433568	-0.000133286784	-7.57886878e-05	-4.39023936e-05	-2.61138988e-05	-1.58999134e-05	-9.82715549e-06	-6.07203308e-06	-3.60203484e-06	-1.65809297e-06	1.27122528e-06	1.49776021e-05	-1.71828267e-05	-1.23867127e-05	-2.48944924e-06	-7.47329975e-07	-1.97448619e-07	4.25464479e-08	1.65465521e-07	2.32134134e-07	2.6658315e-07	2.79261805e-07	2.7394181e-07	2.49536961e-07	1.99361993e-07	1.0771073e-07	-5.82827648e-08	-3.66654399e-07	-9.59408152e-07	-2.12688292e-06	-4.36638931e-06	-7.70893206e-06	-6.50585061e-06	1.67067191e-05	4.69674457e-05	5.49718257e-05


==> anc/data/spectrum_U385_mu_158_nk128.tsv <==
# (0.1125, 0.5)	(0.11553, 0.49697)	(0.11855, 0.49395)	(0.12158, 0.49092)	(0.12461, 0.48789)	(0.12764, 0.48486)	(0.13066, 0.48184)	(0.13369, 0.47881)	(0.13672, 0.47578)	(0.13975, 0.47275)	(0.14277, 0.46973)	(0.1458, 0.4667)	(0.14883, 0.46367)	(0.15186, 0.46064)	(0.15488, 0.45762)	(0.15791, 0.45459)	(0.16094, 0.45156)	(0.16396, 0.44854)	(0.16699, 0.44551)	(0.17002, 0.44248)	(0.17305, 0.43945)	(0.17607, 0.43643)	(0.1791, 0.4334)	(0.18213, 0.43037)	(0.18516, 0.42734)	(0.18818, 0.42432)	(0.19121, 0.42129)	(0.19424, 0.41826)	(0.19727, 0.41523)	(0.20029, 0.41221)	(0.20332, 0.40918)	(0.20635, 0.40615)	(0.20938, 0.40313)	(0.2124, 0.4001)	(0.21543, 0.39707)	(0.21846, 0.39404)	(0.22148, 0.39102)	(0.22451, 0.38799)	(0.22754, 0.38496)	(0.23057, 0.38193)	(0.23359, 0.37891)	(0.23662, 0.37588)	(0.23965, 0.37285)	(0.24268, 0.36982)	(0.2457, 0.3668)	(0.24873, 0.36377)	(0.25176, 0.36074)	(0.25479, 0.35771)	(0.25781, 0.35469)	(0.26084, 0.35166)	(0.26387, 0.34863)	(0.26689, 0.34561)	(0.26992, 0.34258)	(0.27295, 0.33955)	(0.27598, 0.33652)	(0.279, 0.3335)	(0.28203, 0.33047)	(0.28506, 0.32744)	(0.28809, 0.32441)	(0.29111, 0.32139)	(0.29414, 0.31836)	(0.29717, 0.31533)	(0.3002, 0.3123)	(0.30322, 0.30928)	(0.30625, 0.30625)	(0.30928, 0.30322)	(0.3123, 0.3002)	(0.31533, 0.29717)	(0.31836, 0.29414)	(0.32139, 0.29111)	(0.32441, 0.28809)	(0.32744, 0.28506)	(0.33047, 0.28203)	(0.3335, 0.279)	(0.33652, 0.27598)	(0.33955, 0.27295)	(0.34258, 0.26992)	(0.34561, 0.26689)	(0.34863, 0.26387)	(0.35166, 0.26084)	(0.35469, 0.25781)	(0.35771, 0.25479)	(0.36074, 0.25176)	(0.36377, 0.24873)	(0.3668, 0.2457)	(0.36982, 0.24268)	(0.37285, 0.23965)	(0.37588, 0.23662)	(0.37891, 0.23359)	(0.38193, 0.23057)	(0.38496, 0.22754)	(0.38799, 0.22451)	(0.39102, 0.22148)	(0.39404, 0.21846)	(0.39707, 0.21543)	(0.4001, 0.2124)	(0.40313, 0.20938)	(0.40615, 0.20635)	(0.40918, 0.20332)	(0.41221, 0.20029)	(0.41523, 0.19727)	(0.41826, 0.19424)	(0.42129, 0.19121)	(0.42432, 0.18818)	(0.42734, 0.18516)	(0.43037, 0.18213)	(0.4334, 0.1791)	(0.43643, 0.17607)	(0.43945, 0.17305)	(0.44248, 0.17002)	(0.44551, 0.16699)	(0.44854, 0.16396)	(0.45156, 0.16094)	(0.45459, 0.15791)	(0.45762, 0.15488)	(0.46064, 0.15186)	(0.46367, 0.14883)	(0.4667, 0.1458)	(0.46973, 0.14277)	(0.47275, 0.13975)	(0.47578, 0.13672)	(0.47881, 0.13369)	(0.48184, 0.13066)	(0.48486, 0.12764)	(0.48789, 0.12461)	(0.49092, 0.12158)	(0.49395, 0.11855)	(0.49697, 0.11553)	(0.5, 0.1125)	
# nfreq = 321, wmin=-0.2+0.005j, wmax=0.2+0.005j
0.156770899	0.159286362	0.16211589	0.165273967	0.168777456	0.172645727	0.176900805	0.181567529	0.18667373	0.192250408	0.198331907	0.204956077	0.212164399	0.220002055	0.228517899	0.237764296	0.24779675	0.258673245	0.270453177	0.283195736	0.296957532	0.311789225	0.327730864	0.344805558	0.363011092	0.382309068	0.402611201	0.423762627	0.445522394	0.46754207	0.489344419	0.510305704	0.529647115	0.54644289	0.559654147	0.568197072	0.571050328	0.567398117	0.556792313	0.539302545	0.515613183	0.487028587	0.45536726	0.422758222	0.39138632	0.363251758	0.340003505	0.322880616	0.31276361	0.310315344	0.316185418	0.331264245	0.356999139	0.395824821	0.45182453	0.531854175	0.647597643	0.819522361	1.08476021	1.51290633	2.23541827	3.48171331	5.51491944	8.06641902	9.4054229	8.06641902	5.51491944	3.48171331	2.23541827	1.51290633	1.08476021	0.819522361	0.647597643	0.531854175	0.45182453	0.395824821	0.356999139	0.331264245	0.316185418	0.310315344	0.31276361	0.322880616	0.340003505	0.363251758	0.39138632	0.422758222	0.45536726	0.487028587	0.515613183	0.539302545	0.556792313	0.567398117	0.571050328	0.568197072	0.559654147	0.54644289	0.529647115	0.510305704	0.489344419	0.46754207	0.445522394	0.423762627	0.402611201	0.382309068	0.363011092	0.344805558	0.327730864	0.311789225	0.296957532	0.283195736	0.270453177	0.258673245	0.24779675	0.237764296	0.228517899	0.220002055	0.212164399	0.204956077	0.198331907	0.192250408	0.18667373	0.181567529	0.176900805	0.172645727	0.168777456	0.165273967	0.16211589	0.159286362	0.156770899
0.160082475	0.162655113	0.165553323	0.168792121	0.172389023	0.176364191	0.180740581	0.185544124	0.190803907	0.196552375	0.202825515	0.209663041	0.217108533	0.225209528	0.234017503	0.243587724	0.253978881	0.265252412	0.277471408	0.290698932	0.304995538	0.320415747	0.337003123	0.354783597	0.373756574	0.393883382	0.415072676	0.437162586	0.459899837	0.482916786	0.505708517	0.527613805	0.54780593	0.56530151	0.578997113	0.587742908	0.590458402	0.58628597	0.574763733	0.555983651	0.530690516	0.50028105	0.466684156	0.432138952	0.398922514	0.36909731	0.344340283	0.325886725	0.314588025	0.311059061	0.315886184	0.329879609	0.354380155	0.391668532	0.445583887	0.522562381	0.633512894	0.797374732	1.04806933	1.44804322	2.11224517	3.23331375	5.01248855	7.18101164	8.29663093	7.18101164	5.01248855	3.23331375	2.11224517	1.44804322	1.04806933	0.797374732	0.633512894	0.522562381	0.445583887	0.391668532	0.354380155	0.329879609	0.315886184	0.311059061	0.314588025	0.325886725	0.344340283	0.36909731	0.398922514	0.432138952	0.466684156	0.50028105	0.530690516	0.555983651	0.574763733	0.58628597	0.590458402	0.587742908	0.578997113	0.56530151	0.54780593	0.527613805	0.505708517	0.482916786	0.459899837	0.437162586	0.415072676	0.393883382	0.373756574	0.354783597	0.337003123	0.320415747	0.304995538	0.290698932	0.277471408	0.265252412	0.253978881	0.243587724	0.234017503	0.225209528	0.217108533	0.209663041	0.202825515	0.196552375	0.190803907	0.185544124	0.180740581	0.176364191	0.172389023	0.168792121	0.165553323	0.162655113	0.160082475
0.163536688	0.166168375	0.169137778	0.172460467	0.17615465	0.180241322	0.184744428	0.189691053	0.195111624	0.20104012	0.20751428	0.214575808	0.222270528	0.230648496	0.239764004	0.249675438	0.260444914	0.272137599	0.284820583	0.29856113	0.313424098	0.329468227	0.346740968	0.365271406	0.385060834	0.406070457	0.428205813	0.451297677	0.475079667	0.499163575	0.523014712	0.545931416	0.567035178	0.585280268	0.599493426	0.608453537	0.611016531	0.606280419	0.59376984	0.573602712	0.546591045	0.5142329	0.478577138	0.441981414	0.406821098	0.37522416	0.348896234	0.32906786	0.31655957	0.311936664	0.315721498	0.32864487	0.351944356	0.387754027	0.43968388	0.51378044	0.620240569	0.776615545	1.01395163	1.38841295	2.00081689	3.01350679	4.57995475	6.43855732	7.37744744	6.43855732	4.57995475	3.01350679	2.00081689	1.38841295	1.01395163	0.776615545	0.620240569	0.51378044	0.43968388	0.387754027	0.351944356	0.32864487	0.315721498	0.311936664	0.31655957	0.32906786	0.348896234	0.37522416	0.406821098	0.441981414	0.478577138	0.5142329	0.546591045	0.573602712	0.59376984	0.606280419	0.611016531	0.608453537	0.599493426	0.585280268	0.567035178	0.545931416	0.523014712	0.499163575	0.475079667	0.451297677	0.428205813	0.406070457	0.385060834	0.365271406	0.346740968	0.329468227	0.313424098	0.29856113	0.284820583	0.272137599	0.260444914	0.249675438	0.239764004	0.230648496	0.222270528	0.214575808	0.20751428	0.20104012	0.195111624	0.189691053	0.184744428	0.180241322	0.17615465	0.172460467	0.169137778	0.166168375	0.163536688
0.167141901	0.169834583	0.172877805	0.176287719	0.180083261	0.184286309	0.188921854	0.194018209	0.199607222	0.205724507	0.212409675	0.219706552	0.227663364	0.23633287	0.245772381	0.256043637	0.267212452	0.279348022	0.292521764	0.306805512	0.322268814	0.338975043	0.356975936	0.376304116	0.396963069	0.418914052	0.442059447	0.466222302	0.491122289	0.516349152	0.541336144	0.565337915	0.587419887	0.606468763	0.621235612	0.63042222	0.632816102	0.627468161	0.613889973	0.592229544	0.563373722	0.528931861	0.491083253	0.452313228	0.415101891	0.381646003	0.353680433	0.332429681	0.318681345	0.312949215	0.315690578	0.327557268	0.349686433	0.384072202	0.434109124	0.505481593	0.607731573	0.757147813	0.982196924	1.33350785	1.89975797	2.81820922	4.20525882	5.81062503	6.60809967	5.81062503	4.20525882	2.81820922	1.89975797	1.33350785	0.982196924	0.757147813	0.607731573	0.505481593	0.434109124	0.384072202	0.349686433	0.327557268	0.315690578	0.312949215	0.318681345	0.332429681	0.353680433	0.381646003	0.415101891	0.452313228	0.491083253	0.528931861	0.563373722	0.592229544	0.613889973	0.627468161	0.632816102	0.63042222	0.621235612	0.606468763	0.587419887	0.565337915	0.541336144	0.516349152	0.491122289	0.466222302	0.442059447	0.418914052	0.396963069	0.376304116	0.356975936	0.338975043	0.322268814	0.306805512	0.292521764	0.279348022	0.267212452	0.256043637	0.245772381	0.23633287	0.227663364	0.219706552	0.212409675	0.205724507	0.199607222	0.194018209	0.188921854	0.184286309	0.180083261	0.176287719	0.172877805	0.169834583	0.167141901
0.170907106	0.173662802	0.17678259	0.180283236	0.184184444	0.188509021	0.193283074	0.198536216	0.20430181	0.210617213	0.217524032	0.225068365	0.233301011	0.242277625	0.252058767	0.26270979	0.274300494	0.286904433	0.300597722	0.315457164	0.331557431	0.348966979	0.367742289	0.387919945	0.409505979	0.43246191	0.456686937	0.481995994	0.508093898	0.534546737	0.560753192	0.585920641	0.609053706	0.628965738	0.644325671	0.653751759	0.655957778	0.649944578	0.635211253	0.611940624	0.581102929	0.54442986	0.504242656	0.463164213	0.423786204	0.388377523	0.358702604	0.335978275	0.320956751	0.314098014	0.31579288	0.326614328	0.347601482	0.380614598	0.428845324	0.497641101	0.595940855	0.738883446	0.952616982	1.28288183	1.80789066	2.64404195	3.87881539	5.27541711	5.95854353	5.27541711	3.87881539	2.64404195	1.80789066	1.28288183	0.952616982	0.738883446	0.595940855	0.497641101	0.428845324	0.380614598	0.347601482	0.326614328	0.31579288	0.314098014	0.320956751	0.335978275	0.358702604	0.388377523	0.423786204	0.463164213	0.504242656	0.54442986	0.581102929	0.611940624	0.635211253	0.649944578	0.655957778	0.653751759	0.644325671	0.628965738	0.609053706	0.585920641	0.560753192	0.534546737	0.508093898	0.481995994	0.456686937	0.43246191	0.409505979	0.387919945	0.367742289	0.348966979	0.331557431	0.315457164	0.300597722	0.286904433	0.274300494	0.26270979	0.252058767	0.242277625	0.233301011	0.225068365	0.217524032	0.210617213	0.20430181	0.198536216	0.193283074	0.188509021	0.184184444	0.180283236	0.17678259	0.173662802	0.170907106
0.174841979	0.177662783	0.180862016	0.184457085	0.188468505	0.192920073	0.197839071	0.203256501	0.209207337	0.215730799	0.222870624	0.230675343	0.239198514	0.248498905	0.258640567	0.26969275	0.281729562	0.294829276	0.309073107	0.324543272	0.341320048	0.359477477	0.379077296	0.400160526	0.42273615	0.446766198	0.472146677	0.498684006	0.526067167	0.553836834	0.58135435	0.607775867	0.632039965	0.652880222	0.668876258	0.678555676	0.680552648	0.673814794	0.657829517	0.632819862	0.599849078	0.560783484	0.518098924	0.474566588	0.432896973	0.395434468	0.363973158	0.339720181	0.323389504	0.315384612	0.316028096	0.325813852	0.345684982	0.37737335	0.423879202	0.490236079	0.584827028	0.721742319	0.925042867	1.23614176	1.72420215	2.48819053	3.5929353	4.81602624	5.40579757	4.81602624	3.5929353	2.48819053	1.72420215	1.23614176	0.925042867	0.721742319	0.584827028	0.490236079	0.423879202	0.37737335	0.345684982	0.325813852	0.316028096	0.315384612	0.323389504	0.339720181	0.363973158	0.395434468	0.432896973	0.474566588	0.518098924	0.560783484	0.599849078	0.632819862	0.657829517	0.673814794	0.680552648	0.678555676	0.668876258	0.652880222	0.632039965	0.607775867	0.58135435	0.553836834	0.526067167	0.498684006	0.472146677	0.446766198	0.42273615	0.400160526	0.379077296	0.359477477	0.341320048	0.324543272	0.309073107	0.294829276	0.281729562	0.26969275	0.258640567	0.248498905	0.239198514	0.230675343	0.222870624	0.215730799	0.209207337	0.203256501	0.197839071	0.192920073	0.188468505	0.184457085	0.180862016	0.177662783	0.174841979
0.178956947	0.181845032	0.185126722	0.188820101	0.192946541	0.197530884	0.202601666	0.208191364	0.21433667	0.221078792	0.228463751	0.236542681	0.245372102	0.255014128	0.265536573	0.277012891	0.289521853	0.303146846	0.317974632	0.334093334	0.351589364	0.370542919	0.391021554	0.413071278	0.436704483	0.461884006	0.488502679	0.516357984	0.545122017	0.574308111	0.603237231	0.631009921	0.656492901	0.678332838	0.695012054	0.70495959	0.706723547	0.699194892	0.68185038	0.654959484	0.619689306	0.578054485	0.53269941	0.486555213	0.442458906	0.402833742	0.369503251	0.343662423	0.325983648	0.31681081	0.316396151	0.325153908	0.343932779	0.374341156	0.41919842	0.48324534	0.574352036	0.705651453	0.899322673	1.19294019	1.64781785	2.34829668	3.34139778	4.41919545	4.93207478	4.41919545	3.34139778	2.34829668	1.64781785	1.19294019	0.899322673	0.705651453	0.574352036	0.48324534	0.41919842	0.374341156	0.343932779	0.325153908	0.316396151	0.31681081	0.325983648	0.343662423	0.369503251	0.402833742	0.442458906	0.486555213	0.53269941	0.578054485	0.619689306	0.654959484	0.68185038	0.699194892	0.706723547	0.70495959	0.695012054	0.678332838	0.656492901	0.631009921	0.603237231	0.574308111	0.545122017	0.516357984	0.488502679	0.461884006	0.436704483	0.413071278	0.391021554	0.370542919	0.351589364	0.334093334	0.317974632	0.303146846	0.289521853	0.277012891	0.265536573	0.255014128	0.245372102	0.236542681	0.228463751	0.221078792	0.21433667	0.208191364	0.202601666	0.197530884	0.192946541	0.188820101	0.185126722	0.181845032	0.178956947
0.183263258	0.186220873	0.189588176	0.193383962	0.197630507	0.202353764	0.207583599	0.21335406	0.219703677	0.226675781	0.234318836	0.242686773	0.251839293	0.261842111	0.272767102	0.284692261	0.297701406	0.311883482	0.327331288	0.344139398	0.362400955	0.382202934	0.403619356	0.42670183	0.451466684	0.477877916	0.505825229	0.535096732	0.565346499	0.596058416	0.626509711	0.655740467	0.682539067	0.705457313	0.722871325	0.733102785	0.734606572	0.726213308	0.707390456	0.678461037	0.640708255	0.596310352	0.54809564	0.499167844	0.452498642	0.410593501	0.375304836	0.347812535	0.328743571	0.318378668	0.316897201	0.324632823	0.342341062	0.37151124	0.414791513	0.476649266	0.564480858	0.690544294	0.875319563	1.15296927	1.5779797	2.22237329	3.11913007	4.07442462	4.52345664	4.07442462	3.11913007	2.22237329	1.5779797	1.15296927	0.875319563	0.690544294	0.564480858	0.476649266	0.414791513	0.37151124	0.342341062	0.324632823	0.316897201	0.318378668	0.328743571	0.347812535	0.375304836	0.410593501	0.452498642	0.499167844	0.54809564	0.596310352	0.640708255	0.678461037	0.707390456	0.726213308	0.734606572	0.733102785	0.722871325	0.705457313	0.682539067	0.655740467	0.626509711	0.596058416	0.565346499	0.535096732	0.505825229	0.477877916	0.451466684	0.42670183	0.403619356	0.382202934	0.362400955	0.344139398	0.327331288	0.311883482	0.297701406	0.284692261	0.272767102	0.261842111	0.251839293	0.242686773	0.234318836	0.226675781	0.219703677	0.21335406	0.207583599	0.202353764	0.197630507	0.193383962	0.189588176	0.186220873	0.183263258
0.187773057	0.190802534	0.194258756	0.198161269	0.202533303	0.207401989	0.21279861	0.218758892	0.225323324	0.23253751	0.240452535	0.249125333	0.258619025	0.269003211	0.280354145	0.29275474	0.306294289	0.321067774	0.33717458	0.354716336	0.373793577	0.394500761	0.416919097	0.441106491	0.467083817	0.494816648	0.52419164	0.554987086	0.586837807	0.619195935	0.651291251	0.682097979	0.710318951	0.734402213	0.752607737	0.763140032	0.764352835	0.755012443	0.734578753	0.703436539	0.662998961	0.615624959	0.564343758	0.512445421	0.463044935	0.41873326	0.381390724	0.352178596	0.331674026	0.320090512	0.317531637	0.324249179	0.340906354	0.368877318	0.410647829	0.470429679	0.555181242	0.676360076	0.85291006	1.11595555	1.5140282	2.10873718	2.92196501	3.77331897	4.16894001	3.77331897	2.92196501	2.10873718	1.5140282	1.11595555	0.85291006	0.676360076	0.555181242	0.470429679	0.410647829	0.368877318	0.340906354	0.324249179	0.317531637	0.320090512	0.331674026	0.352178596	0.381390724	0.41873326	0.463044935	0.512445421	0.564343758	0.615624959	0.662998961	0.703436539	0.734578753	0.755012443	0.764352835	0.763140032	0.752607737	0.734402213	0.710318951	0.682097979	0.651291251	0.619195935	0.586837807	0.554987086	0.52419164	0.494816648	0.467083817	0.441106491	0.416919097	0.394500761	0.373793577	0.354716336	0.33717458	0.321067774	0.306294289	0.29275474	0.280354145	0.269003211	0.258619025	0.249125333	0.240452535	0.23253751	0.225323324	0.218758892	0.21279861	0.207401989	0.202533303	0.198161269	0.194258756	0.190802534	0.187773057
0.192499475	0.195603227	0.199151834	0.20316563	0.207668857	0.212689898	0.218261543	0.224421307	0.231211777	0.238680994	0.246882854	0.255877518	0.265731794	0.27651947	0.288321539	0.301226238	0.315328804	0.330730798	0.34753879	0.365862142	0.385809517	0.407483646	0.43097374	0.456344796	0.483622933	0.512775791	0.543687112	0.576124911	0.609703436	0.643840529	0.677714416	0.710227456	0.739988861	0.765332968	0.784392455	0.795243694	0.796130487	0.785750512	0.763558288	0.730009795	0.686663869	0.636079304	0.581505024	0.526432399	0.47412885	0.427274009	0.387774652	0.35676927	0.334780144	0.321948942	0.318300082	0.324001799	0.33962549	0.366433576	0.406757474	0.464569735	0.546423463	0.663043258	0.83198257	1.08165557	1.45538775	2.00595565	2.74645594	3.50910834	3.85974361	3.50910834	2.74645594	2.00595565	1.45538775	1.08165557	0.83198257	0.663043258	0.546423463	0.464569735	0.406757474	0.366433576	0.33962549	0.324001799	0.318300082	0.321948942	0.334780144	0.35676927	0.387774652	0.427274009	0.47412885	0.526432399	0.581505024	0.636079304	0.686663869	0.730009795	0.763558288	0.785750512	0.796130487	0.795243694	0.784392455	0.765332968	0.739988861	0.710227456	0.677714416	0.643840529	0.609703436	0.576124911	0.543687112	0.512775791	0.483622933	0.456344796	0.43097374	0.407483646	0.385809517	0.365862142	0.34753879	0.330730798	0.315328804	0.301226238	0.288321539	0.27651947	0.265731794	0.255877518	0.246882854	0.238680994	0.231211777	0.224421307	0.218261543	0.212689898	0.207668857	0.20316563	0.199151834	0.195603227	0.192499475
0.19745673	0.200637252	0.204281877	0.208411767	0.213052236	0.218232996	0.223988447	0.230358013	0.237386529	0.245124646	0.253629285	0.262964079	0.27319981	0.284414794	0.29669515	0.310134894	0.324835727	0.34090638	0.358461282	0.377618276	0.398494983	0.421203294	0.44584134	0.472482114	0.501157785	0.531838648	0.56440571	0.598616253	0.634062518	0.670125276	0.705926637	0.740290392	0.771723096	0.798434202	0.818416584	0.829606176	0.83012707	0.818603701	0.794487942	0.758317916	0.711815997	0.65776234	0.599646389	0.541177102	0.485783984	0.436238343	0.39447136	0.361593845	0.338067459	0.323956841	0.319203392	0.323889751	0.338495609	0.364174635	0.403111259	0.45905382	0.538180113	0.650543028	0.812436093	1.04985213	1.40155435	1.91280366	2.58973389	3.27628859	3.58879751	3.27628859	2.5897339	1.91280366	1.40155435	1.04985213	0.812436093	0.650543028	0.538180113	0.45905382	0.403111259	0.364174635	0.338495609	0.323889751	0.319203392	0.323956841	0.338067459	0.361593845	0.39447136	0.436238343	0.485783984	0.541177102	0.599646389	0.65776234	0.711815997	0.758317916	0.794487942	0.818603701	0.83012707	0.829606176	0.818416584	0.798434202	0.771723096	0.740290392	0.705926637	0.670125276	0.634062518	0.598616253	0.56440571	0.531838648	0.501157785	0.472482114	0.44584134	0.421203294	0.398494983	0.377618276	0.358461282	0.34090638	0.324835727	0.310134894	0.29669515	0.284414794	0.27319981	0.262964079	0.253629285	0.245124646	0.237386529	0.230358013	0.223988447	0.218232996	0.213052236	0.208411767	0.204281877	0.200637252	0.19745673
0.202660229	0.205920102	0.209664554	0.21391562	0.218699749	0.22404807	0.229996697	0.236587101	0.24386652	0.251888415	0.260712954	0.270407516	0.281047173	0.292715138	0.305503088	0.319511317	0.334848565	0.351631391	0.369982831	0.39003005	0.411900551	0.435716384	0.461585644	0.489590351	0.519769653	0.552097192	0.586451499	0.622578659	0.660047366	0.698198253	0.736092249	0.772467077	0.805716488	0.833912473	0.854894006	0.866442774	0.866552257	0.853768654	0.827544614	0.788513062	0.738580265	0.680771932	0.618841129	0.556732142	0.498046717	0.44565061	0.401496665	0.366662272	0.341541931	0.326117387	0.320242665	0.323912337	0.337514138	0.362095533	0.399700659	0.453867461	0.530425906	0.638812861	0.794179096	1.02035105	1.35208542	1.8282293	2.44939673	3.07035125	3.35036304	3.07035125	2.44939673	1.8282293	1.35208542	1.02035105	0.794179096	0.638812861	0.530425906	0.453867461	0.399700659	0.362095533	0.337514138	0.323912337	0.320242665	0.326117387	0.341541931	0.366662272	0.401496665	0.44565061	0.498046717	0.556732142	0.618841129	0.680771932	0.738580265	0.788513062	0.827544614	0.853768654	0.866552257	0.866442774	0.854894006	0.833912473	0.805716488	0.772467077	0.736092249	0.698198253	0.660047366	0.622578659	0.586451499	0.552097192	0.519769653	0.489590351	0.461585644	0.435716384	0.411900551	0.39003005	0.369982831	0.351631391	0.334848565	0.319511317	0.305503088	0.292715138	0.281047173	0.270407516	0.260712954	0.251888415	0.24386652	0.236587101	0.229996697	0.22404807	0.218699749	0.21391562	0.209664554	0.205920102	0.202660229
0.208126699	0.211468585	0.215316857	0.21969447	0.224629079	0.230153317	0.236305132	0.243128184	0.250672294	0.258993939	0.268156789	0.27823226	0.289300067	0.301448724	0.314775944	0.329388848	0.345403855	0.362946084	0.382148011	0.403147064	0.426081665	0.451085154	0.478276772	0.507748743	0.539548273	0.573653173	0.609939838	0.648142702	0.687805252	0.728224605	0.768394864	0.806959276	0.842187361	0.871999455	0.894064713	0.905995016	0.905641043	0.891465394	0.862925723	0.820764467	0.767095027	0.705215943	0.639169576	0.573154867	0.510956487	0.455537065	0.408867554	0.371985224	0.345209972	0.328434065	0.321419234	0.324069093	0.336678787	0.360191703	0.396517765	0.448997243	0.523137506	0.627810123	0.777128525	0.992978428	1.30659129	1.75132573	2.32342207	2.88757782	3.13974683	2.88757782	2.32342207	1.75132573	1.30659129	0.992978428	0.777128525	0.627810123	0.523137506	0.448997243	0.396517765	0.360191703	0.336678787	0.324069093	0.321419234	0.328434065	0.345209972	0.371985224	0.408867554	0.455537065	0.510956487	0.573154867	0.639169576	0.705215943	0.767095027	0.820764467	0.862925723	0.891465394	0.905641043	0.905995016	0.894064713	0.871999455	0.842187361	0.806959276	0.768394864	0.728224605	0.687805252	0.648142702	0.609939838	0.573653173	0.539548273	0.507748743	0.478276772	0.451085154	0.426081665	0.403147064	0.382148011	0.362946084	0.345403855	0.329388848	0.314775944	0.301448724	0.289300067	0.27823226	0.268156789	0.258993939	0.250672294	0.243128184	0.236305132	0.230153317	0.224629079	0.21969447	0.215316857	0.211468585	0.208126699
0.213874317	0.21730096	0.221257241	0.225767084	0.23085942	0.236568489	0.242934199	0.250002557	0.257826158	0.266464725	0.275985705	0.286464879	0.297986983	0.310646284	0.324547055	0.339803859	0.356541499	0.374894471	0.395005625	0.417023699	0.441099213	0.467378067	0.495991995	0.527044776	0.560592922	0.596619388	0.634998881	0.67545375	0.717500482	0.760388953	0.803040138	0.843993359	0.881381005	0.912955683	0.936198709	0.948534572	0.947657499	0.931940714	0.90085212	0.855260777	0.797513836	0.731213482	0.660719943	0.590507889	0.524556096	0.465926048	0.416602285	0.37757414	0.349078469	0.330910678	0.322734683	0.324359787	0.335987533	0.358458949	0.39355525	0.444430734	0.516293374	0.617495726	0.761208946	0.967578289	1.264728	1.68130837	2.21009868	2.7248816	2.95308354	2.7248816	2.21009868	1.68130837	1.264728	0.967578289	0.761208946	0.617495726	0.516293374	0.444430734	0.39355525	0.358458949	0.335987533	0.324359787	0.322734683	0.330910678	0.349078469	0.37757414	0.416602285	0.465926048	0.524556096	0.590507889	0.660719943	0.731213482	0.797513836	0.855260777	0.90085212	0.931940714	0.947657499	0.948534572	0.936198709	0.912955683	0.881381005	0.843993359	0.803040138	0.760388953	0.717500482	0.67545375	0.634998881	0.596619388	0.560592922	0.527044776	0.495991995	0.467378067	0.441099213	0.417023699	0.395005625	0.374894471	0.356541499	0.339803859	0.324547055	0.310646284	0.297986983	0.286464879	0.275985705	0.266464725	0.257826158	0.250002557	0.242934199	0.236568489	0.23085942	0.225767084	0.221257241	0.21730096	0.213874317
0.219922867	0.223437094	0.227505776	0.23215386	0.237411637	0.243315056	0.249906126	0.257233371	0.265352369	0.274326344	0.284226819	0.295134299	0.307138963	0.320341328	0.334852809	0.350796086	0.36830514	0.387524752	0.40860919	0.431719686	0.457020176	0.48467057	0.514816626	0.547575231	0.583013652	0.621121147	0.661771314	0.704674014	0.749316808	0.794898211	0.840259021	0.883823985	0.923573755	0.957074964	0.981600614	0.994367871	0.992899181	0.97547218	0.941571491	0.892212779	0.830007485	0.758896334	0.683589268	0.608859663	0.53889206	0.476848186	0.424720489	0.383441285	0.353154821	0.333551364	0.324190844	0.324784416	0.335438616	0.356893433	0.390806332	0.440156417	0.509873623	0.607833812	0.746351781	0.944010498	1.22619127	1.61749615	2.10797179	2.57968522	2.78716922	2.57968522	2.10797179	1.61749615	1.22619127	0.944010498	0.746351781	0.607833812	0.509873623	0.440156417	0.390806332	0.356893433	0.335438616	0.324784416	0.324190844	0.333551364	0.353154821	0.383441285	0.424720489	0.476848186	0.53889206	0.608859663	0.683589268	0.758896334	0.830007485	0.892212779	0.941571491	0.97547218	0.992899181	0.994367871	0.981600614	0.957074964	0.923573755	0.883823985	0.840259021	0.794898211	0.749316808	0.704674014	0.661771314	0.621121147	0.583013652	0.547575231	0.514816626	0.48467057	0.457020176	0.431719686	0.40860919	0.387524752	0.36830514	0.350796086	0.334852809	0.320341328	0.307138963	0.295134299	0.284226819	0.274326344	0.265352369	0.257233371	0.249906126	0.243315056	0.237411637	0.23215386	0.227505776	0.223437094	0.219922867
0.226293914	0.229898625	0.234084316	0.238877011	0.244308442	0.250416389	0.257245107	0.264845828	0.273277342	0.28260665	0.292909684	0.304272064	0.316789882	0.330570453	0.345732979	0.362409014	0.380742594	0.400889804	0.4230175	0.447300743	0.473918379	0.503045968	0.534845046	0.569447394	0.606932724	0.647297973	0.690416373	0.735984943	0.783460246	0.831984879	0.880311561	0.92673843	0.96907781	1.00468959	1.0306151	1.04384156	1.04170233	1.02237283	0.98536236	0.93185658	0.864766375	0.788410606	0.707884489	0.628285153	0.554014994	0.488336604	0.433243295	0.389599816	0.357446967	0.336360613	0.325789806	0.325343206	0.335030529	0.355491655	0.388264746	0.436163628	0.503859896	0.59879148	0.73249464	0.922149013	1.19071137	1.55929603	2.01579938	2.44982482	2.63933239	2.44982482	2.01579938	1.55929603	1.19071137	0.922149013	0.73249464	0.59879148	0.503859896	0.436163628	0.388264746	0.355491655	0.335030529	0.325343206	0.325789806	0.336360613	0.357446967	0.389599816	0.433243295	0.488336604	0.554014994	0.628285153	0.707884489	0.788410606	0.864766375	0.93185658	0.98536236	1.02237283	1.04170233	1.04384156	1.0306151	1.00468959	0.96907781	0.92673843	0.880311561	0.831984879	0.783460246	0.735984943	0.690416373	0.647297973	0.606932724	0.569447394	0.534845046	0.503045968	0.473918379	0.447300743	0.4230175	0.400889804	0.380742594	0.362409014	0.345732979	0.330570453	0.316789882	0.304272064	0.292909684	0.28260665	0.273277342	0.264845828	0.257245107	0.250416389	0.244308442	0.238877011	0.234084316	0.229898625	0.226293914
0.233010998	0.236709169	0.2410167	0.245960754	0.251574596	0.257897962	0.264977518	0.272867407	0.281629884	0.291336032	0.302066555	0.313912626	0.326976764	0.341373691	0.357231114	0.374690304	0.393906331	0.415047729	0.438295258	0.463839312	0.491875338	0.522596419	0.556181877	0.59278045	0.632486265	0.675305576	0.721112194	0.769590012	0.82016238	0.871910925	0.923491406	0.973061712	1.01824695	1.0561765	1.08363338	1.09734895	1.09444805	1.07299671	1.03253879	0.974457333	0.90200327	0.819918633	0.733723673	0.648866583	0.569980053	0.500427172	0.442193456	0.396063853	0.361963425	0.339343282	0.327533923	0.326036612	0.334762013	0.354250438	0.385924708	0.4324425	0.498235251	0.590338532	0.719580728	0.901880339	1.15804876	1.50619022	1.93251689	2.33347469	2.50733341	2.33347469	1.93251689	1.50619022	1.15804876	0.901880339	0.719580728	0.590338532	0.498235251	0.4324425	0.385924708	0.354250438	0.334762013	0.326036612	0.327533923	0.339343282	0.361963425	0.396063853	0.442193456	0.500427172	0.569980053	0.648866583	0.733723673	0.819918633	0.90200327	0.974457333	1.03253879	1.07299671	1.09444805	1.09734895	1.08363338	1.0561765	1.01824695	0.973061712	0.923491406	0.871910925	0.82016238	0.769590012	0.721112194	0.675305576	0.632486265	0.59278045	0.556181877	0.522596419	0.491875338	0.463839312	0.438295258	0.415047729	0.393906331	0.374690304	0.357231114	0.341373691	0.326976764	0.313912626	0.302066555	0.291336032	0.281629884	0.272867407	0.264977518	0.257897962	0.251574596	0.245960754	0.2410167	0.236709169	0.233010998
0.240099856	0.243894525	0.248328964	0.253431534	0.259237132	0.265787586	0.273132154	0.281328113	0.290441459	0.300547693	0.311732695	0.32409367	0.337740135	0.352794901	0.369394975	0.387692284	0.407854035	0.430062493	0.454513804	0.481415397	0.510981246	0.543424092	0.578943349	0.6177071	0.659826191	0.705318151	0.75405856	0.805718008	0.859684258	0.914972367	0.970131126	1.02316268	1.07148331	1.11196469	1.14110086	1.15533779	1.15156964	1.12774553	1.08345593	1.02031362	0.941956509	0.853601179	0.761237434	0.67069429	0.586847419	0.51315878	0.451595503	0.402848552	0.366713333	0.342504617	0.329425822	0.326865319	0.334632054	0.353166918	0.383780896	0.428983913	0.492984058	0.582447255	0.707558329	0.883102193	1.12799044	1.45772554	1.85720868	2.22908746	2.38928541	2.22908746	1.85720868	1.45772554	1.12799044	0.883102193	0.70755833	0.582447255	0.492984058	0.428983913	0.383780896	0.353166918	0.334632054	0.326865319	0.329425822	0.342504617	0.366713333	0.402848552	0.451595503	0.51315878	0.586847419	0.67069429	0.761237434	0.853601179	0.941956509	1.02031362	1.08345593	1.12774553	1.15156964	1.15533779	1.14110086	1.11196469	1.07148331	1.02316268	0.970131126	0.914972367	0.859684258	0.805718008	0.75405856	0.705318151	0.659826191	0.6177071	0.578943349	0.543424092	0.510981246	0.481415397	0.454513804	0.430062493	0.407854035	0.387692284	0.369394975	0.352794901	0.337740135	0.32409367	0.311732695	0.300547693	0.290441459	0.281328113	0.273132154	0.265787586	0.259237132	0.253431534	0.248328964	0.243894525	0.240099856
0.247588672	0.251482937	0.256049596	0.261318275	0.26732561	0.274115671	0.281740501	0.290260759	0.299746486	0.31027797	0.321946711	0.334856483	0.349124435	0.364882217	0.38227703	0.401472509	0.422649234	0.446004641	0.471751944	0.500117531	0.531336099	0.565642491	0.60325887	0.644375432	0.689122452	0.737531068	0.789480125	0.844626879	0.902320982	0.961504697	1.02060855	1.07746127	1.12924554	1.172544	1.20352644	1.21831946	1.21356141	1.18707647	1.13851664	1.0697626	0.984893776	0.889659994	0.790570557	0.693867703	0.60468286	0.526573637	0.461475902	0.409970192	0.371706488	0.345850275	0.331468414	0.327830245	0.334639872	0.352238529	0.381828422	0.425779445	0.488091903	0.575092219	0.696380341	0.865722336	1.10034669	1.41350452	1.78908472	2.13534634	2.28359161	2.13534634	1.78908472	1.41350452	1.10034669	0.865722336	0.696380341	0.575092219	0.488091903	0.425779445	0.381828422	0.352238529	0.334639872	0.327830245	0.331468414	0.345850275	0.371706488	0.409970192	0.461475902	0.526573637	0.60468286	0.693867703	0.790570557	0.889659994	0.984893776	1.0697626	1.13851664	1.18707647	1.21356141	1.21831946	1.20352644	1.172544	1.12924554	1.07746127	1.02060855	0.961504697	0.902320982	0.844626879	0.789480125	0.737531068	0.689122452	0.644375432	0.60325887	0.565642491	0.531336099	0.500117531	0.471751944	0.446004641	0.422649234	0.401472509	0.38227703	0.364882217	0.349124435	0.334856483	0.321946711	0.31027797	0.299746486	0.290260759	0.281740501	0.274115671	0.26732561	0.261318275	0.256049596	0.251482937	0.247588672
0.255508361	0.259505363	0.26420981	0.269652661	0.275872407	0.282915522	0.290837045	0.299701291	0.30958268	0.320566693	0.33275095	0.346246379	0.361178471	0.377688555	0.395935025	0.4160944	0.438362022	0.462952132	0.490096906	0.520043889	0.553051002	0.589377999	0.629272858	0.672951115	0.720565653	0.772164023	0.827630214	0.886608304	0.948407165	1.01188935	1.07535432	1.13643718	1.19205852	1.23847574	1.27149359	1.2868801	1.28098918	1.2515116	1.19817934	1.12318616	1.03111652	0.928320801	0.821883877	0.718496454	0.623558359	0.540717616	0.471863232	0.417446268	0.376953398	0.349386346	0.333664901	0.328932544	0.334784925	0.351462996	0.38006281	0.422821332	0.483545509	0.568250101	0.686003865	0.849657559	1.07494843	1.3731779	1.72746152	2.05112675	2.18889547	2.05112675	1.72746152	1.3731779	1.07494843	0.849657559	0.686003865	0.568250101	0.483545509	0.422821332	0.38006281	0.351462996	0.334784925	0.328932544	0.333664901	0.349386346	0.376953398	0.417446268	0.471863232	0.540717616	0.623558359	0.718496454	0.821883877	0.928320801	1.03111652	1.12318616	1.19817934	1.2515116	1.28098918	1.2868801	1.27149359	1.23847574	1.19205852	1.13643718	1.07535432	1.01188935	0.948407165	0.886608304	0.827630214	0.772164023	0.720565653	0.672951115	0.629272858	0.589377999	0.553051002	0.520043889	0.490096906	0.462952132	0.438362022	0.4160944	0.395935025	0.377688555	0.361178471	0.346246379	0.33275095	0.320566693	0.30958268	0.299701291	0.290837045	0.282915522	0.275872407	0.269652661	0.26420981	0.259505363	0.255508361
0.263892893	0.267995806	0.272843872	0.278469463	0.284913045	0.292223673	0.300459619	0.309689149	0.319991433	0.331457601	0.344191934	0.358313177	0.373955948	0.391272197	0.410432628	0.43162797	0.455069894	0.480991287	0.509645445	0.541303572	0.576249678	0.614771661	0.65714687	0.703619946	0.754370133	0.809464757	0.868795305	0.931993098	0.998323423	1.06656142	1.13486096	1.20064035	1.26052514	1.31040549	1.34567378	1.36169405	1.35450304	1.32164925	1.26296741	1.18101815	1.08096519	0.969836776	0.855356456	0.744701658	0.643552824	0.555640636	0.482788392	0.425295594	0.382465333	0.353119382	0.336018793	0.330173606	0.335066902	0.350838318	0.378479979	0.420102432	0.479332657	0.561899524	0.676389846	0.834832794	1.05164486	1.33643845	1.67174642	1.97546531	2.10404051	1.97546531	1.67174642	1.33643845	1.05164486	0.834832794	0.676389846	0.561899524	0.479332657	0.420102432	0.378479979	0.350838318	0.335066902	0.330173606	0.336018793	0.353119382	0.382465333	0.425295594	0.482788392	0.555640636	0.643552824	0.744701658	0.855356456	0.969836776	1.08096519	1.18101815	1.26296741	1.32164925	1.35450304	1.36169405	1.34567378	1.31040549	1.26052514	1.20064035	1.13486096	1.06656142	0.998323423	0.931993098	0.868795305	0.809464757	0.754370133	0.703619946	0.65714687	0.614771661	0.576249678	0.541303572	0.509645445	0.480991287	0.455069894	0.43162797	0.410432628	0.391272197	0.373955948	0.358313177	0.344191934	0.331457601	0.319991433	0.309689149	0.300459619	0.292223673	0.284913045	0.278469463	0.272843872	0.267995806	0.263892893
0.272779665	0.27699167	0.281989462	0.287806901	0.294486562	0.302080274	0.3106498	0.320267686	0.33101826	0.342998802	0.356320865	0.371111745	0.387516067	0.405697454	0.425840176	0.448150666	0.472858695	0.500217887	0.530505112	0.564018091	0.601070221	0.641981275	0.687062101	0.736590853	0.790777586	0.849713444	0.913300357	0.981157659	1.05250414	1.12601894	1.19969383	1.27070358	1.33534052	1.3890787	1.42684283	1.44354021	1.43485275	1.39817763	1.33348053	1.2437531	1.13482541	1.01449265	0.891188106	0.772617376	0.6647529	0.571397089	0.494284817	0.433538417	0.388254383	0.357056424	0.338533918	0.331555067	0.335485722	0.350362768	0.377076222	0.417616183	0.475442116	0.556020911	0.667502751	0.821180331	1.03030142	1.30301556	1.6214246	1.90753465	2.02803809	1.90753465	1.6214246	1.30301556	1.03030142	0.821180331	0.667502751	0.556020911	0.475442116	0.417616183	0.377076222	0.350362768	0.335485722	0.331555067	0.338533918	0.357056424	0.388254383	0.433538417	0.494284817	0.571397089	0.6647529	0.772617376	0.891188106	1.01449265	1.13482541	1.2437531	1.33348053	1.39817763	1.43485275	1.44354021	1.42684283	1.3890787	1.33534052	1.27070358	1.19969383	1.12601894	1.05250414	0.981157659	0.913300357	0.849713444	0.790777586	0.736590853	0.687062101	0.641981275	0.601070221	0.564018091	0.530505112	0.500217887	0.472858695	0.448150666	0.425840176	0.405697454	0.387516067	0.371111745	0.356320865	0.342998802	0.33101826	0.320267686	0.3106498	0.302080274	0.294486562	0.287806901	0.281989462	0.27699167	0.272779665
0.282209916	0.286534182	0.29168809	0.297707065	0.30463594	0.312529527	0.321453365	0.331484639	0.342713294	0.355243314	0.369194205	0.38470263	0.401924213	0.421035429	0.442235527	0.465748334	0.491823726	0.520738441	0.552795728	0.588323104	0.627667145	0.671183821	0.719222299	0.772099426	0.830061343	0.893227901	0.961515154	1.03453169	1.1114468	1.19083409	1.27050434	1.34735792	1.41730945	1.47535965	1.51590083	1.53332192	1.52290658	1.4818915	1.41040831	1.31195662	1.19313532	1.0626095	0.92960233	0.802392309	0.68725389	0.58804633	0.50638873	0.442196543	0.39433352	0.36120503	0.341214438	0.333078811	0.336041533	0.350034881	0.375848193	0.41535658	0.471863586	0.550596362	0.659310283	0.808639142	1.01079813	1.27267085	1.57604835	1.84662284	1.96004109	1.84662284	1.57604835	1.27267085	1.01079813	0.808639142	0.659310283	0.550596362	0.471863586	0.41535658	0.375848193	0.350034881	0.336041533	0.333078811	0.341214438	0.36120503	0.39433352	0.442196543	0.50638873	0.58804633	0.68725389	0.802392309	0.92960233	1.0626095	1.19313532	1.31195662	1.41040831	1.4818915	1.52290658	1.53332192	1.51590083	1.47535965	1.41730945	1.34735792	1.27050434	1.19083409	1.1114468	1.03453169	0.961515154	0.893227901	0.830061343	0.772099426	0.719222299	0.671183821	0.627667145	0.588323104	0.552795728	0.520738441	0.491823726	0.465748334	0.442235527	0.421035429	0.401924213	0.38470263	0.369194205	0.355243314	0.342713294	0.331484639	0.321453365	0.312529527	0.30463594	0.297707065	0.29168809	0.286534182	0.282209916
0.292229217	0.296668869	0.301985568	0.308216394	0.31540859	0.323620186	0.332920803	0.343392674	0.35513186	0.368249674	0.382874329	0.399152778	0.417252744	0.437364891	0.459705044	0.484516332	0.512071016	0.542671661	0.576651103	0.614370426	0.656213769	0.702578328	0.753857217	0.810412088	0.872531457	0.940369798	1.0138619	1.09260745	1.17572326	1.26166674	1.34804605	1.4314514	1.50736761	1.57025481	1.61389672	1.63209149	1.61967435	1.57371243	1.4945469	1.38627799	1.2563944	1.11455048	0.970849764	0.834191746	0.711160811	0.60565322	0.519139417	0.451293471	0.400716666	0.365573317	0.344064865	0.334746978	0.336734713	0.349853449	0.374792891	0.413318141	0.468587635	0.545609533	0.651783124	0.797154278	0.993028009	1.24519431	1.53522805	1.79211654	1.89932262	1.79211654	1.53522805	1.24519431	0.993028009	0.797154278	0.651783124	0.545609533	0.468587635	0.413318141	0.374792891	0.349853449	0.336734713	0.334746978	0.344064865	0.365573317	0.400716666	0.451293471	0.519139417	0.60565322	0.711160811	0.834191746	0.970849764	1.11455048	1.2563944	1.38627799	1.4945469	1.57371243	1.61967435	1.63209149	1.61389672	1.57025481	1.50736761	1.4314514	1.34804605	1.26166674	1.17572326	1.09260745	1.0138619	0.940369798	0.872531457	0.810412088	0.753857217	0.702578328	0.656213769	0.614370426	0.576651103	0.542671661	0.512071016	0.484516332	0.459705044	0.437364891	0.417252744	0.399152778	0.382874329	0.368249674	0.35513186	0.343392674	0.332920803	0.323620186	0.31540859	0.308216394	0.301985568	0.296668869	0.292229217
0.302888026	0.307446105	0.312932564	0.319386225	0.326856913	0.335406126	0.345107916	0.356050007	0.368335136	0.382082641	0.39743029	0.414536354	0.433581905	0.454773295	0.478344734	0.50456082	0.5337188	0.566150168	0.60222103	0.642330388	0.68690503	0.736389236	0.791226679	0.851831048	0.918540756	0.991552089	1.07082435	1.155951	1.24599342	1.33928099	1.43319447	1.52397212	1.60660782	1.67494166	1.72205855	1.74108046	1.72633584	1.67471371	1.58681928	1.46746531	1.32517398	1.17072757	1.01521221	0.868199828	0.736589596	0.624288748	0.532579541	0.460854555	0.407418774	0.370169992	0.34709008	0.336561969	0.337565869	0.349817517	0.373907645	0.411495882	0.465605655	0.541045536	0.644894716	0.786676344	0.976895854	1.22040108	1.4986247	1.74348708	1.84525851	1.74348708	1.4986247	1.22040108	0.976895854	0.786676344	0.644894716	0.541045536	0.465605655	0.411495882	0.373907645	0.349817517	0.337565869	0.336561969	0.34709008	0.370169992	0.407418774	0.460854555	0.532579541	0.624288748	0.736589596	0.868199828	1.01521221	1.17072757	1.32517398	1.46746531	1.58681928	1.67471371	1.72633584	1.74108046	1.72205855	1.67494166	1.60660782	1.52397212	1.43319447	1.33928099	1.24599342	1.155951	1.07082435	0.991552089	0.918540756	0.851831048	0.791226679	0.736389236	0.68690503	0.642330388	0.60222103	0.566150168	0.5337188	0.50456082	0.478344734	0.454773295	0.433581905	0.414536354	0.39743029	0.382082641	0.368335136	0.356050007	0.345107916	0.335406126	0.326856913	0.319386225	0.312932564	0.307446105	0.302888026
0.314242326	0.318921744	0.324585224	0.331273426	0.33903894	0.347947009	0.358076498	0.369521117	0.382390908	0.396814006	0.412938687	0.430935701	0.451000874	0.473357946	0.49826156	0.52600026	0.556899244	0.591322491	0.629673629	0.672394607	0.719960783	0.772870375	0.83162541	0.8967002	0.968492093	1.04724795	1.13295884	1.22521574	1.32302192	1.42456548	1.52697124	1.62607672	1.71631257	1.79080448	1.8418312	1.86173722	1.84427608	1.78615116	1.68830008	1.55638411	1.40012997	1.23160959	1.06300738	0.904622178	0.763668483	0.644030732	0.546755485	0.470907168	0.414455906	0.375004396	0.350295353	0.33852646	0.33853584	0.349926376	0.373190106	0.409885297	0.462909812	0.536890846	0.638621054	0.777161042	0.962317077	1.19812871	1.46594368	1.70027907	1.79731293	1.70027907	1.46594368	1.19812871	0.962317077	0.777161042	0.638621054	0.536890846	0.462909812	0.409885297	0.373190106	0.349926376	0.33853584	0.33852646	0.350295353	0.375004396	0.414455906	0.470907168	0.546755485	0.644030732	0.763668483	0.904622178	1.06300738	1.23160959	1.40012997	1.55638411	1.68830008	1.78615116	1.84427608	1.86173722	1.8418312	1.79080448	1.71631257	1.62607672	1.52697124	1.42456548	1.32302192	1.22521574	1.13295884	1.04724795	0.968492093	0.8967002	0.83162541	0.772870375	0.719960783	0.672394607	0.629673629	0.591322491	0.556899244	0.52600026	0.49826156	0.473357946	0.451000874	0.430935701	0.412938687	0.396814006	0.382390908	0.369521117	0.358076498	0.347947009	0.33903894	0.331273426	0.324585224	0.318921744	0.314242326
0.326354372	0.331157847	0.3370059	0.343941124	0.352019071	0.361309038	0.371895124	0.383877577	0.397374443	0.412523526	0.42948468	0.448442442	0.469608982	0.493227357	0.519574981	0.54896716	0.581760449	0.618355409	0.659198093	0.70477925	0.755629711	0.812309691	0.875388789	0.945412189	1.02284706	1.10800157	1.20090768	1.30115908	1.40769858	1.51855836	1.63057432	1.73912585	1.83799461	1.91947917	1.97492363	1.99577412	1.97512935	1.90950137	1.80024628	1.65403991	1.4820182	1.2977319	1.11459452	0.943688964	0.7925396	0.664964614	0.561717747	0.481480894	0.421845329	0.380086549	0.353686364	0.340643406	0.339645699	0.35017956	0.372638236	0.408482332	0.460493008	0.533133215	0.632940517	0.768568765	0.949216754	1.17823484	1.43692949	1.66210089	1.75502667	1.66210089	1.43692949	1.17823484	0.949216754	0.768568765	0.632940517	0.533133215	0.460493008	0.408482332	0.372638236	0.35017956	0.339645699	0.340643406	0.353686364	0.380086549	0.421845329	0.481480894	0.561717747	0.664964614	0.7925396	0.943688964	1.11459452	1.2977319	1.4820182	1.65403991	1.80024628	1.90950137	1.97512935	1.99577412	1.97492363	1.91947917	1.83799461	1.73912585	1.63057432	1.51855836	1.40769858	1.30115908	1.20090768	1.10800157	1.02284706	0.945412189	0.875388789	0.812309691	0.755629711	0.70477925	0.659198093	0.618355409	0.581760449	0.54896716	0.519574981	0.493227357	0.469608982	0.448442442	0.42948468	0.412523526	0.397374443	0.383877577	0.371895124	0.361309038	0.352019071	0.343941124	0.3370059	0.331157847	0.326354372
0.339293544	0.34422353	0.350263991	0.35745955	0.365868937	0.37556584	0.38664006	0.399199003	0.4133695	0.429300005	0.447163158	0.46715876	0.48951713	0.514502839	0.542418733	0.573610115	0.608468812	0.647436693	0.691007928	0.739728885	0.794193963	0.855034878	0.922899746	0.998416901	1.08213652	1.17444127	1.27541553	1.38466274	1.50106365	1.62247828	1.74541539	1.86472855	1.97344797	2.06290969	2.12336841	2.14522682	2.12083452	2.04650956	1.92413539	1.76160622	1.57171324	1.36970795	1.17038103	0.985658488	0.823360813	0.687184372	0.577521378	0.492607739	0.429605614	0.385427197	0.357269226	0.342916056	0.340896756	0.350576847	0.372250297	0.407283371	0.458348842	0.529761604	0.627833703	0.760864245	0.93752879	1.16059514	1.41136135	1.62861688	1.71800733	1.62861688	1.41136135	1.16059514	0.93752879	0.760864245	0.627833703	0.529761604	0.458348842	0.407283371	0.372250297	0.350576847	0.340896756	0.342916056	0.357269226	0.385427197	0.429605614	0.492607739	0.577521378	0.687184372	0.823360813	0.985658488	1.17038103	1.36970795	1.57171324	1.76160622	1.92413539	2.04650956	2.12083452	2.14522682	2.12336841	2.06290969	1.97344797	1.86472855	1.74541539	1.62247828	1.50106365	1.38466274	1.27541553	1.17444127	1.08213652	0.998416901	0.922899746	0.855034878	0.794193963	0.739728885	0.691007928	0.647436693	0.608468812	0.573610115	0.542418733	0.514502839	0.48951713	0.46715876	0.447163158	0.429300005	0.4133695	0.399199003	0.38664006	0.37556584	0.365868937	0.35745955	0.350263991	0.34422353	0.339293544
0.353137352	0.358195945	0.364436915	0.371907015	0.380668387	0.390799479	0.402396321	0.415574162	0.430469505	0.447242553	0.4660801	0.487198888	0.510849439	0.537320339	0.566942923	0.600096203	0.637211793	0.678778349	0.725344788	0.777521066	0.835974685	0.901420108	0.974597036	1.05623172	1.14697339	1.2472955	1.35734942	1.47675794	1.60433918	1.73776311	1.87316699	2.00479817	2.12481248	2.22341967	2.28959742	2.31252966	2.28370518	2.1992499	2.06171314	1.88045905	1.67023125	1.4482433	1.23083047	1.0308214	0.856307842	0.710793558	0.594226476	0.504322367	0.437756751	0.391037871	0.361050514	0.345347961	0.342290564	0.351118254	0.372024846	0.406285218	0.456471579	0.526766113	0.623283298	0.754016244	0.927195198	1.14510172	1.38904953	1.59954085	1.68592138	1.59954085	1.38904953	1.14510172	0.927195198	0.754016244	0.623283298	0.526766113	0.456471579	0.406285218	0.372024846	0.351118254	0.342290564	0.345347961	0.361050514	0.391037871	0.437756751	0.504322367	0.594226476	0.710793558	0.856307842	1.0308214	1.23083047	1.4482433	1.67023125	1.88045905	2.06171314	2.1992499	2.28370518	2.31252966	2.28959742	2.22341967	2.12481248	2.00479817	1.87316699	1.73776311	1.60433918	1.47675794	1.35734942	1.2472955	1.14697339	1.05623172	0.974597036	0.901420108	0.835974685	0.777521066	0.725344788	0.678778349	0.637211793	0.600096203	0.566942923	0.537320339	0.510849439	0.487198888	0.4660801	0.447242553	0.430469505	0.415574162	0.402396321	0.390799479	0.380668387	0.371907015	0.364436915	0.358195945	0.353137352
0.367972599	0.373161425	0.379611248	0.387371053	0.396506645	0.407101647	0.419258897	0.433102264	0.448778914	0.466462049	0.486354164	0.508690853	0.533745179	0.561832614	0.593316485	0.628613801	0.668201188	0.712620461	0.762483024	0.818471796	0.881338636	0.951894141	1.03098525	1.11945399	1.21806826	1.32741249	1.4477236	1.57865663	1.71896821	1.86611862	2.01582193	2.16162348	2.29465613	2.40380401	2.47653872	2.50061212	2.46651904	2.37020204	2.21505358	2.01222004	1.77875832	1.53415263	1.29647194	1.07950565	0.891576739	0.735906479	0.611898749	0.516662362	0.446320272	0.396930942	0.365037291	0.347942993	0.34382892	0.351804037	0.371960729	0.40548508	0.45485612	0.524137923	0.619273948	0.747997288	0.918165482	1.1316616	1.36983231	1.57463073	1.65848756	1.57463073	1.36983231	1.1316616	0.918165482	0.747997288	0.619273948	0.524137923	0.45485612	0.40548508	0.371960729	0.351804037	0.34382892	0.347942993	0.365037291	0.396930942	0.446320272	0.516662362	0.611898749	0.735906479	0.891576739	1.07950565	1.29647194	1.53415263	1.77875832	2.01222004	2.21505358	2.37020204	2.46651904	2.50061212	2.47653872	2.40380401	2.29465613	2.16162348	2.01582193	1.86611862	1.71896821	1.57865663	1.4477236	1.32741249	1.21806826	1.11945399	1.03098525	0.951894141	0.881338636	0.818471796	0.762483024	0.712620461	0.668201188	0.628613801	0.593316485	0.561832614	0.533745179	0.508690853	0.486354164	0.466462049	0.448778914	0.433102264	0.419258897	0.407101647	0.396506645	0.387371053	0.379611248	0.373161425	0.367972599
0.383896751	0.389216822	0.395884048	0.403949748	0.413483662	0.424575043	0.437334189	0.451894463	0.468414813	0.487082855	0.508118548	0.531778512	0.558361036	0.588211771	0.621730078	0.659375916	0.701677002	0.749235745	0.802735122	0.862942067	0.930706154	1.00695011	1.09264696	1.18877623	1.29624855	1.41578453	1.54773029	1.69179055	1.84666401	2.00958003	2.17576912	2.33795967	2.48608094	2.60744703	2.68774173	2.71302331	2.67263299	2.56234909	2.38663526	2.15881051	1.89868539	1.62838052	1.36791159	1.13208237	0.92938676	0.762649567	0.630610145	0.529668521	0.455319386	0.403119687	0.369237142	0.350705354	0.345513876	0.352634691	0.372057069	0.40488056	0.453497976	0.521869246	0.615792161	0.742783434	0.910396114	1.12019559	1.35357337	1.55368423	1.63547152	1.55368423	1.35357337	1.12019559	0.910396114	0.742783434	0.615792161	0.521869246	0.453497976	0.40488056	0.37205707	0.352634691	0.345513876	0.350705354	0.369237142	0.403119687	0.455319386	0.529668521	0.630610145	0.762649567	0.92938676	1.13208237	1.36791159	1.62838052	1.89868539	2.15881051	2.38663526	2.56234909	2.67263299	2.71302331	2.68774173	2.60744703	2.48608094	2.33795967	2.17576912	2.00958003	1.84666401	1.69179055	1.54773029	1.41578453	1.29624855	1.18877623	1.09264696	1.00695011	0.930706154	0.862942067	0.802735122	0.749235745	0.701677002	0.659375916	0.621730078	0.588211771	0.558361036	0.531778512	0.508118548	0.487082855	0.468414813	0.451894463	0.437334189	0.424575043	0.413483662	0.403949748	0.395884048	0.389216822	0.383896751
0.401019538	0.406471077	0.413364415	0.421753295	0.431711693	0.443334995	0.456741692	0.472075621	0.489508786	0.509244825	0.531523167	0.556623958	0.584873787	0.61665228	0.652399508	0.692624139	0.737912065	0.788935007	0.846458215	0.91134573	0.984560778	1.06715742	1.16025757	1.26500476	1.38248215	1.5135781	1.65877824	1.81786042	1.98947265	2.17059068	2.35589075	2.53714579	2.70286023	2.83847618	2.92754026	2.95409405	2.90613242	2.77930388	2.57943876	2.32251983	2.03165194	1.73202692	1.44584632	1.18897285	0.969983726	0.791162939	0.650439573	0.543385184	0.464779136	0.409618363	0.373658207	0.353639598	0.347347743	0.353610953	0.372313274	0.404469638	0.452393248	0.519953282	0.612826205	0.738354073	0.903850085	1.11063724	1.3401598	1.5365352	1.61668145	1.5365352	1.3401598	1.11063724	0.903850085	0.738354073	0.612826205	0.519953282	0.452393248	0.404469638	0.372313274	0.353610953	0.347347743	0.353639598	0.373658207	0.409618363	0.464779136	0.543385184	0.650439573	0.791162939	0.969983727	1.18897285	1.44584632	1.73202692	2.03165194	2.32251983	2.57943876	2.77930388	2.90613242	2.95409405	2.92754026	2.83847618	2.70286023	2.53714579	2.35589075	2.17059068	1.98947265	1.81786042	1.65877824	1.5135781	1.38248215	1.26500476	1.16025757	1.06715742	0.984560778	0.91134573	0.846458215	0.788935007	0.737912065	0.692624139	0.652399508	0.61665228	0.584873787	0.556623958	0.531523167	0.509244825	0.489508786	0.472075621	0.456741692	0.443334995	0.431711693	0.421753295	0.413364415	0.406471077	0.401019538
0.419464852	0.425047077	0.432175317	0.440905833	0.451317154	0.463511363	0.477615965	0.493786382	0.512209118	0.533105669	0.556737238	0.583410352	0.613483456	0.647374537	0.685569807	0.728633354	0.777217543	0.832073669	0.894061915	0.964159018	1.04346094	1.13317624	1.23460351	1.34908283	1.47790686	1.62217159	1.78254125	1.95889833	2.14985279	2.35210311	2.5596883	2.76325781	2.94961832	3.10196386	3.20126693	3.22914978	3.17202678	3.02547342	2.79707233	2.50609252	2.17960075	1.84637864	1.53108054	1.25065684	1.01364397	0.821602213	0.671473721	0.557860602	0.474726562	0.416442285	0.378309219	0.356750646	0.349333098	0.354733802	0.37272902	0.404250667	0.451538603	0.518384174	0.610366038	0.734691759	0.898496534	1.10293204	1.3295003	1.52305083	1.60196468	1.52305083	1.3295003	1.10293204	0.898496534	0.734691759	0.610366038	0.518384174	0.451538603	0.404250667	0.37272902	0.354733802	0.349333098	0.356750646	0.378309219	0.416442285	0.474726562	0.557860602	0.671473721	0.821602213	1.01364397	1.25065684	1.53108054	1.84637864	2.17960075	2.50609252	2.79707233	3.02547342	3.17202678	3.22914978	3.20126693	3.10196386	2.94961832	2.76325781	2.5596883	2.35210311	2.14985279	1.95889833	1.78254125	1.62217159	1.47790686	1.34908283	1.23460351	1.13317624	1.04346094	0.964159018	0.894061915	0.832073669	0.777217543	0.728633354	0.685569807	0.647374537	0.613483456	0.583410352	0.556737238	0.533105669	0.512209118	0.493786382	0.477615965	0.463511363	0.451317154	0.440905833	0.432175317	0.425047077	0.419464852
0.439372988	0.445083837	0.45245576	0.461547609	0.472442817	0.485250788	0.500108964	0.517185616	0.536683396	0.558843757	0.583952316	0.612345285	0.644417066	0.680629107	0.721520086	0.767717369	0.81994956	0.879059647	0.946017805	1.02193211	1.10805423	1.20577535	1.31660471	1.44211919	1.58386719	1.74320284	1.92101969	2.11734749	2.33077851	2.55771026	2.79144705	3.02130974	3.23206797	3.40419508	3.51553801	3.54479325	3.47650812	3.30627476	3.04393531	2.71284003	2.34484716	1.97294851	1.62454655	1.31768254	1.06067896	0.854140593	0.693807986	0.573147353	0.485190893	0.423607911	0.383199543	0.360043804	0.351472798	0.356004461	0.37330426	0.404222366	0.45093126	0.517156982	0.608403234	0.731782071	0.894310443	1.09703674	1.32152395	1.51312943	1.59120489	1.51312943	1.32152395	1.09703674	0.894310443	0.731782071	0.608403234	0.517156982	0.45093126	0.404222366	0.37330426	0.356004461	0.351472798	0.360043804	0.383199543	0.423607911	0.485190893	0.573147353	0.693807986	0.854140593	1.06067896	1.31768254	1.62454655	1.97294851	2.34484716	2.71284003	3.04393531	3.30627476	3.47650812	3.54479325	3.51553801	3.40419508	3.23206797	3.02130974	2.79144705	2.55771026	2.33077851	2.11734749	1.92101969	1.74320284	1.58386719	1.44211919	1.31660471	1.20577535	1.10805423	1.02193211	0.946017805	0.879059647	0.81994956	0.767717369	0.721520086	0.680629107	0.644417066	0.612345285	0.583952316	0.558843757	0.536683396	0.517185616	0.500108964	0.485250788	0.472442817	0.461547609	0.45245576	0.445083837	0.439372988
0.460903309	0.466739105	0.474363349	0.483837547	0.495250406	0.508719347	0.524392803	0.542453323	0.563121593	0.586661433	0.613385924	0.643664778	0.677933118	0.716701796	0.760569362	0.810235699	0.866517176	0.930362885	1.00287097	1.08530325	1.17909494	1.28585416	1.40734257	1.54542395	1.70196061	1.87862941	2.0766193	2.29616507	2.53587295	2.79181735	3.05645316	3.31752078	3.55732737	3.75302619	3.87863574	3.9092836	3.82729657	3.62842144	3.3254327	2.94678552	2.53016729	2.11352429	1.72732959	1.39067856	1.11144079	0.888971307	0.717547537	0.589302812	0.496203756	0.431132938	0.388339227	0.363524792	0.353769984	0.357424403	0.374039217	0.404383809	0.450568978	0.516267651	0.60693093	0.729613496	0.891272392	1.09291884	1.31617908	1.50669871	1.58432018	1.50669871	1.31617908	1.09291884	0.891272392	0.729613496	0.60693093	0.516267651	0.450568978	0.404383809	0.374039217	0.357424403	0.353769984	0.363524792	0.388339227	0.431132938	0.496203756	0.589302812	0.717547537	0.888971307	1.11144079	1.39067856	1.72732959	2.11352429	2.53016729	2.94678552	3.3254327	3.62842144	3.82729657	3.9092836	3.87863574	3.75302619	3.55732737	3.31752078	3.05645316	2.79181735	2.53587295	2.29616507	2.0766193	1.87862941	1.70196061	1.54542395	1.40734257	1.28585416	1.17909494	1.08530325	1.00287097	0.930362885	0.866517176	0.810235699	0.760569362	0.716701796	0.677933118	0.643664778	0.613385924	0.586661433	0.563121593	0.542453323	0.524392803	0.508719347	0.495250406	0.483837547	0.474363349	0.466739105	0.460903309
0.484237431	0.490192461	0.498077351	0.507956296	0.51992368	0.534105725	0.550663032	0.569794077	0.591739735	0.616788979	0.645285872	0.677638063	0.71432695	0.755919743	0.80308357	0.856601738	0.917392074	0.986526957	1.06525409	1.15501613	1.25746572	1.37447001	1.50809492	1.66055372	1.83409641	2.03080564	2.25225265	2.49895579	2.76958347	3.05986894	3.3612829	3.65967376	3.934348	4.15837095	4.30102734	4.33305043	4.23410694	4.00030749	3.64825954	3.212853	2.73891137	2.27023037	1.84069871	1.47036845	1.16632868	0.926310429	0.742808539	0.606389673	0.507799405	0.439036412	0.393739047	0.367199758	0.356228098	0.358995355	0.374934385	0.404734424	0.450450038	0.515712987	0.605943782	0.728177338	0.889368372	1.09055622	1.31343265	1.50371468	1.58126168	1.50371468	1.31343265	1.09055622	0.889368372	0.728177338	0.605943782	0.515712987	0.450450038	0.404734424	0.374934385	0.358995355	0.356228098	0.367199758	0.393739047	0.439036412	0.507799405	0.606389673	0.742808539	0.926310429	1.16632868	1.47036845	1.84069871	2.27023037	2.73891137	3.21285301	3.64825954	4.00030749	4.23410694	4.33305043	4.30102734	4.15837095	3.934348	3.65967376	3.3612829	3.05986894	2.76958347	2.49895579	2.25225265	2.03080564	1.83409641	1.66055372	1.50809492	1.37447001	1.25746572	1.15501613	1.06525409	0.986526957	0.917392074	0.856601738	0.80308357	0.755919743	0.71432695	0.677638063	0.645285872	0.616788979	0.591739735	0.569794077	0.550663032	0.534105725	0.51992368	0.507956296	0.498077351	0.490192461	0.484237431
0.509583039	0.515649024	0.523802343	0.53410988	0.546672129	0.561624983	0.579142565	0.599441148	0.622784296	0.649489344	0.679935438	0.714573325	0.753937188	0.798658767	0.849484046	0.907292703	0.973120349	1.04818327	1.1339048	1.23194135	1.3442045	1.47287245	1.62037998	1.78936885	1.98257085	2.20258215	2.45147119	2.73014743	3.03741363	3.36865247	3.71419228	4.05760151	4.3744986	4.63286677	4.79607779	4.82939916	4.70928614	4.4325278	4.02078198	3.51711697	2.97515052	2.445606	1.9661452	1.55758833	1.22579671	0.96640019	0.769719549	0.624476551	0.520014985	0.447338838	0.39941056	0.371075314	0.358850892	0.360719302	0.37599053	0.405273987	0.450573241	0.515490641	0.605437925	0.727467649	0.888589651	1.08993686	1.31326972	1.50416094	1.58201275	1.50416094	1.31326972	1.08993686	0.888589651	0.727467649	0.605437925	0.515490641	0.450573241	0.405273987	0.37599053	0.360719302	0.358850892	0.371075314	0.39941056	0.447338838	0.520014985	0.624476551	0.769719549	0.96640019	1.22579671	1.55758833	1.9661452	2.445606	2.97515052	3.51711697	4.02078198	4.4325278	4.70928614	4.82939916	4.79607779	4.63286677	4.3744986	4.05760151	3.71419228	3.36865247	3.03741363	2.73014743	2.45147119	2.20258215	1.98257085	1.78936885	1.62037998	1.47287245	1.3442045	1.23194135	1.1339048	1.04818327	0.973120349	0.907292703	0.849484046	0.798658767	0.753937188	0.714573325	0.679935438	0.649489344	0.622784296	0.599441148	0.579142565	0.561624983	0.546672129	0.53410988	0.523802342	0.515649024	0.509583039
0.537178491	0.543343923	0.55177261	0.56253408	0.575735395	0.5915231	0.610086374	0.631661454	0.656537466	0.685063851	0.717659605	0.754824635	0.79715355	0.845352275	0.900257849	0.962861755	1.03433696	1.11606855	1.20968711	1.3171031	1.44053818	1.58254631	1.74601227	1.93410663	2.1501641	2.39743509	2.67863861	2.99522327	3.34623362	3.72670804	4.12564775	4.52385455	4.89237201	5.19279928	5.38104069	5.41549061	5.26869457	4.93859173	4.45355326	3.86713489	3.24386853	2.64270537	2.10543053	1.65330843	1.29036304	1.00951285	0.798423127	0.643638659	0.532890819	0.456062314	0.405366169	0.375158558	0.361642445	0.362598495	0.377208693	0.406002622	0.450937897	0.515599095	0.605410954	0.727481185	0.888932694	1.09105873	1.3156933	1.50804847	1.58658877	1.50804847	1.3156933	1.09105873	0.888932694	0.727481185	0.605410954	0.515599095	0.450937897	0.406002622	0.377208693	0.362598495	0.361642445	0.375158558	0.405366169	0.456062314	0.532890819	0.643638659	0.798423127	1.00951285	1.29036304	1.65330843	2.10543053	2.64270537	3.24386853	3.86713489	4.45355326	4.93859173	5.26869457	5.41549061	5.38104069	5.19279928	4.89237201	4.52385455	4.12564775	3.72670804	3.34623362	2.99522327	2.67863861	2.39743509	2.1501641	1.93410663	1.74601227	1.58254631	1.44053818	1.3171031	1.20968711	1.11606855	1.03433696	0.962861755	0.900257849	0.845352275	0.79715355	0.754824635	0.717659605	0.685063851	0.656537466	0.631661454	0.610086374	0.5915231	0.575735395	0.56253408	0.55177261	0.543343923	0.537178491
0.567298385	0.573547693	0.582257452	0.593499718	0.607388611	0.624082429	0.643787168	0.666761517	0.693323517	0.72385907	0.75883262	0.798800348	0.844426328	0.896502126	0.955970379	1.02395288	1.10178357	1.19104647	1.29361812	1.41171259	1.5479251	1.70526643	1.88717405	2.09747575	2.34026633	2.61963601	2.93916065	3.30103344	3.70470009	4.14488816	4.60905784	5.07462901	5.50691372	5.85940131	6.07845345	6.1137188	5.93294003	5.53591365	4.96002087	4.27239529	3.55121508	2.8652267	2.2606468	1.75865958	1.36062111	1.05595526	0.829077703	0.663958573	0.546470737	0.465230673	0.411619185	0.379457108	0.364607174	0.364635459	0.37859019	0.406920799	0.451543822	0.516037651	0.6058619	0.728217377	0.890399131	1.09392977	1.32072443	1.51541589	1.5950375	1.51541589	1.32072443	1.09392977	0.890399131	0.728217377	0.6058619	0.516037651	0.451543822	0.406920799	0.37859019	0.364635459	0.364607174	0.379457108	0.411619185	0.465230673	0.546470737	0.663958573	0.829077703	1.05595526	1.36062111	1.75865958	2.2606468	2.8652267	3.55121508	4.27239529	4.96002087	5.53591365	5.93294003	6.1137188	6.07845345	5.85940131	5.50691372	5.07462901	4.60905784	4.14488816	3.70470009	3.30103344	2.93916065	2.61963601	2.34026633	2.09747575	1.88717405	1.70526643	1.5479251	1.41171259	1.29361812	1.19104647	1.10178357	1.02395288	0.955970379	0.896502126	0.844426328	0.798800348	0.75883262	0.72385907	0.693323517	0.666761517	0.643787168	0.624082429	0.607388611	0.593499718	0.582257452	0.573547693	0.567298385
0.600260342	0.606572834	0.615567612	0.627319058	0.641948862	0.659628316	0.680582251	0.705094703	0.733516525	0.76627519	0.803887171	0.846973346	0.896277977	0.952691936	1.0172809	1.09131927	1.17633058	1.27413465	1.38690149	1.5172102	1.66810894	1.8431676	2.04650736	2.28277904	2.55704326	2.87447698	3.23979304	3.65621652	4.1238307	4.63713167	5.18179425	5.73107245	6.24302075	6.66070176	6.91812675	6.9536736	6.72912739	6.24720513	5.55750721	4.74492802	3.90484312	3.11768013	2.4342933	1.87496597	1.43725296	1.10607426	0.861859728	0.685527111	0.560802439	0.47486964	0.418183898	0.383979136	0.367749858	0.366833	0.38013662	0.408029337	0.452391336	0.516806428	0.60679123	0.729678331	0.892995778	1.09856798	1.32840249	1.52633017	1.60744	1.52633017	1.32840249	1.09856798	0.892995778	0.729678331	0.60679123	0.516806428	0.452391336	0.408029337	0.38013662	0.366833	0.367749858	0.383979136	0.418183898	0.47486964	0.560802439	0.685527111	0.861859728	1.10607426	1.43725296	1.87496597	2.4342933	3.11768013	3.90484312	4.74492802	5.55750721	6.24720513	6.72912739	6.9536736	6.91812675	6.66070176	6.24302075	5.73107245	5.18179425	4.63713167	4.1238307	3.65621652	3.23979304	2.87447698	2.55704326	2.28277904	2.04650736	1.8431676	1.66810894	1.5172102	1.38690149	1.27413465	1.17633058	1.09131927	1.0172809	0.952691936	0.896277977	0.846973346	0.803887171	0.76627519	0.733516525	0.705094703	0.680582251	0.659628316	0.641948862	0.627319058	0.615567612	0.606572834	0.600260342
0.636433306	0.642781825	0.652063135	0.664353618	0.679783062	0.698537156	0.720861892	0.747070021	0.777549775	0.812776216	0.853325633	0.899893596	0.953317359	1.01460349	1.08496173	1.16584614	1.25900476	1.36653849	1.49096964	1.63531902	1.8031877	1.99883484	2.22723387	2.49407471	2.80565572	3.16857231	3.58905863	4.07177696	4.61779986	5.22154694	5.86663509	6.52114522	7.13383584	7.63419012	7.94001738	7.97497205	7.69337132	7.10245699	6.26858697	5.30014576	4.31436363	3.40560821	2.62937443	2.00378591	1.5210456	1.16026302	0.896966184	0.708444334	0.575937909	0.485007008	0.42507566	0.388733406	0.371075651	0.369194216	0.381849867	0.409329401	0.453481262	0.517906361	0.608200844	0.731868842	0.896734705	1.10500169	1.33878586	1.5408878	1.62391214	1.5408878	1.33878586	1.10500169	0.896734705	0.731868842	0.608200844	0.517906361	0.453481262	0.409329401	0.381849867	0.369194216	0.371075651	0.388733406	0.42507566	0.485007008	0.575937909	0.708444334	0.896966184	1.16026302	1.5210456	2.00378591	2.62937443	3.40560821	4.31436363	5.30014576	6.26858697	7.10245699	7.69337132	7.97497205	7.94001738	7.63419012	7.13383584	6.52114522	5.86663509	5.22154694	4.61779986	4.07177696	3.58905863	3.16857231	2.80565572	2.49407471	2.22723387	1.99883484	1.8031877	1.63531902	1.49096964	1.36653849	1.25900476	1.16584614	1.08496173	1.01460349	0.953317359	0.899893596	0.853325633	0.812776216	0.777549775	0.747070021	0.720861892	0.698537156	0.679783062	0.664353618	0.652063135	0.642781825	0.636433306
0.676247755	0.682596969	0.692162996	0.705023726	0.721317589	0.741246251	0.765079562	0.793162916	0.825927311	0.863902511	0.907733879	0.958203623	1.01625735	1.0830371	1.15992215	1.24857927	1.35102389	1.46969396	1.60753749	1.76811341	1.95570268	2.17542073	2.43331213	2.73639012	3.09255373	3.51026735	3.99781899	4.56188571	5.20505467	5.92194764	6.69383126	7.48230721	8.22407958	8.83070213	9.19842463	9.23139045	8.87444872	8.14179686	7.12304645	5.95801842	4.79196526	3.73587831	2.84952589	2.14696287	1.61291083	1.2189687	0.934617501	0.732820684	0.591933875	0.495672837	0.432310969	0.393729315	0.374590105	0.371722509	0.383732106	0.410822512	0.454814932	0.519339204	0.610094091	0.734796433	0.901633359	1.1132699	1.35195276	1.55921652	1.64460677	1.55921652	1.35195276	1.1132699	0.901633359	0.734796433	0.610094091	0.519339204	0.454814932	0.410822512	0.383732106	0.371722509	0.374590105	0.393729315	0.432310969	0.495672837	0.591933875	0.732820684	0.934617501	1.2189687	1.61291083	2.14696287	2.84952589	3.73587831	4.79196526	5.95801842	7.12304645	8.14179686	8.87444872	9.23139045	9.19842463	8.83070213	8.22407958	7.48230721	6.69383126	5.92194764	5.20505467	4.56188571	3.99781899	3.51026735	3.09255373	2.73639012	2.43331213	2.17542073	1.95570268	1.76811341	1.60753749	1.46969396	1.35102389	1.24857927	1.15992215	1.0830371	1.01625735	0.958203623	0.907733879	0.863902511	0.825927311	0.793162916	0.765079562	0.741246251	0.721317589	0.705023726	0.692162996	0.682596969	0.676247755
0.720208353	0.726512556	0.736356985	0.749820316	0.767050161	0.788265955	0.813764534	0.843928562	0.879238164	0.920286273	0.967798395	1.02265772	1.08593675	1.15893698	1.2432384	1.34076096	1.45384058	1.58532204	1.73867123	1.91810749	2.12875429	2.37679964	2.66964617	3.01600812	3.42587498	3.91019862	4.48006736	5.14500422	5.90990009	6.77005797	7.7041013	8.66544108	9.57494136	10.3201405	10.7681757	10.7969514	10.3391632	9.41965738	8.16070615	6.74473342	5.35326898	4.11707448	3.09917867	2.30668986	1.7139096	1.28270153	0.975060977	0.758778305	0.608852332	0.506899667	0.439907566	0.398976936	0.378299191	0.374421594	0.385785813	0.412510548	0.456394186	0.521107539	0.612475785	0.738471414	0.90771474	1.12342274	1.3680025	1.58147764	1.66971664	1.58147764	1.3680025	1.12342274	0.90771474	0.738471414	0.612475785	0.521107539	0.456394186	0.412510548	0.385785813	0.374421594	0.378299191	0.398976936	0.439907566	0.506899667	0.608852332	0.758778305	0.975060977	1.28270153	1.7139096	2.30668986	3.09917867	4.11707448	5.35326898	6.74473342	8.16070615	9.41965738	10.3391632	10.7969514	10.7681757	10.3201405	9.57494136	8.66544108	7.7041013	6.77005797	5.90990009	5.14500422	4.48006736	3.91019862	3.42587498	3.01600812	2.66964617	2.37679964	2.12875429	1.91810749	1.73867123	1.58532204	1.45384058	1.34076096	1.2432384	1.15893698	1.08593675	1.02265772	0.967798395	0.920286273	0.879238164	0.843928562	0.813764534	0.788265955	0.767050161	0.749820316	0.736356985	0.726512556	0.720208353
0.768909717	0.775109998	0.785220456	0.799319539	0.817564544	0.840194711	0.867537513	0.90001834	0.938174019	0.982670779	1.03432757	1.0941459	1.1633477	1.24342324	1.33619143	1.44387561	1.56919826	1.71549864	1.88687732	2.08837048	2.32615426	2.60777214	2.94236484	3.34085502	3.81599094	4.38207111	5.05404241	5.84548283	6.76477935	7.80871756	8.95301993	10.1406335	11.2713087	12.1999393	12.7537784	12.7749308	12.1802763	11.0109142	9.43553529	7.69507283	6.01852134	4.5600283	3.3837742	2.48559131	1.82528208	1.35204568	1.01857478	0.786452544	0.626761136	0.518722767	0.447884542	0.404487073	0.382209328	0.377295516	0.388013771	0.414395749	0.458221384	0.523214788	0.615352239	0.742906966	0.915007629	1.13552215	1.38705704	1.60786891	1.6994781	1.60786891	1.38705704	1.13552215	0.915007629	0.742906966	0.615352239	0.523214788	0.458221384	0.414395749	0.388013771	0.377295516	0.382209328	0.404487073	0.447884542	0.518722767	0.626761136	0.786452544	1.01857478	1.35204568	1.82528208	2.48559131	3.3837742	4.5600283	6.01852134	7.69507283	9.43553529	11.0109142	12.1802763	12.7749308	12.7537784	12.1999393	11.2713087	10.1406335	8.95301993	7.80871756	6.76477935	5.84548283	5.05404241	4.38207111	3.81599094	3.34085502	2.94236484	2.60777214	2.32615426	2.08837048	1.88687732	1.71549864	1.56919826	1.44387561	1.33619143	1.24342324	1.1633477	1.0941459	1.03432757	0.982670779	0.938174019	0.90001834	0.867537513	0.840194711	0.817564544	0.799319539	0.785220456	0.775109998	0.768909717
0.823056192	0.829076765	0.839432774	0.854201009	0.8735489	0.897737801	0.927130101	0.962200397	1.00355128	1.05193445	1.10827842	1.17372407	1.24967033	1.33783228	1.4403151	1.55970802	1.69920311	1.86274509	2.05521848	2.28267823	2.55262751	2.87433899	3.2592004	3.72103219	4.27626442	4.94375008	5.74381293	6.69586259	7.81359382	9.09658818	10.5174992	12.0057303	13.4324497	14.6075318	15.3028752	15.3111128	14.5282221	13.0199679	11.0217076	8.85585908	6.81428197	5.07854672	3.7100495	2.6868279	1.94848497	1.42767253	1.06547268	0.815993702	0.645734672	0.531180403	0.456262454	0.410271308	0.386327407	0.380348662	0.390419078	0.416480729	0.460299415	0.525665231	0.618731302	0.748119245	0.923546885	1.14964266	1.4092629	1.63862828	1.73417574	1.63862828	1.4092629	1.14964266	0.923546885	0.748119245	0.618731302	0.525665231	0.460299415	0.416480729	0.390419078	0.380348662	0.386327407	0.410271308	0.456262454	0.531180403	0.645734672	0.815993702	1.06547268	1.42767253	1.94848497	2.6868279	3.7100495	5.07854672	6.81428197	8.85585908	11.0217076	13.0199679	14.5282221	15.3111128	15.3028752	14.6075318	13.4324497	12.0057303	10.5174992	9.09658818	7.81359382	6.69586259	5.74381293	4.94375008	4.27626442	3.72103219	3.2592004	2.87433899	2.55262751	2.28267823	2.05521848	1.86274509	1.69920311	1.55970802	1.4403151	1.33783228	1.24967033	1.17372407	1.10827842	1.05193445	1.00355128	0.962200397	0.927130101	0.897737801	0.8735489	0.854201009	0.839432774	0.829076765	0.823056192
0.883486852	0.889230266	0.899800508	0.915270726	0.935818817	0.961730877	0.993409248	1.03138547	1.0763388	1.12912119	1.19079028	1.26265218	1.3463167	1.44376839	1.55745778	1.69041849	1.84641736	2.03014633	2.24746643	2.5057146	2.81408289	3.18407242	3.63000716	4.16955354	4.82411382	5.61881481	6.581561	7.74022953	9.11658481	10.7151122	12.5053735	14.3989168	16.2275542	17.7382706	18.625445	18.6127801	17.5681159	15.5941176	13.0225609	10.2910044	7.77584053	5.69042176	4.08641883	2.91423199	2.08523812	1.51035658	1.11610961	0.847569043	0.665854619	0.544314143	0.465063455	0.416342067	0.390660818	0.383585782	0.393005163	0.418768483	0.462631705	0.528464027	0.622622413	0.754127512	0.933373804	1.16587237	1.43479354	1.67403831	1.77414811	1.67403831	1.43479354	1.16587237	0.933373804	0.754127512	0.622622413	0.528464027	0.462631705	0.418768483	0.393005163	0.383585782	0.390660818	0.416342067	0.465063455	0.544314143	0.665854619	0.847569043	1.11610961	1.51035658	2.08523812	2.91423199	4.08641883	5.69042176	7.77584053	10.2910044	13.0225609	15.5941176	17.5681159	18.6127801	18.625445	17.7382706	16.2275542	14.3989168	12.5053735	10.7151122	9.11658481	7.74022953	6.581561	5.61881481	4.82411382	4.16955354	3.63000716	3.18407242	2.81408289	2.5057146	2.24746643	2.03014633	1.84641736	1.69041849	1.55745778	1.44376839	1.3463167	1.26265218	1.19079028	1.12912119	1.0763388	1.03138547	0.993409248	0.961730877	0.935818817	0.915270726	0.899800508	0.889230266	0.883486852
0.951207329	0.956548177	0.967286843	0.983490095	1.00534645	1.03316971	1.06740816	1.10865958	1.15769308	1.21547887	1.28322776	1.3624429	1.4549871	1.56317013	1.68986212	1.83864058	2.01398145	2.22150677	2.46830491	2.76334157	3.11798022	3.546625	4.06748116	4.70338139	5.48252738	6.43879739	7.61091055	9.03915052	10.7575545	12.7787912	15.0694072	17.5167037	19.8972446	21.8693909	23.018981	22.9738821	21.5631628	18.942762	15.5838006	12.0889686	8.95072144	6.41884929	4.52349032	3.17248413	2.23758315	1.60099499	1.17088832	0.881365135	0.687210813	0.558169199	0.474311438	0.422712681	0.395217489	0.387012001	0.395775793	0.4212624	0.465222238	0.531617242	0.627036659	0.760954293	0.944536547	1.18431412	1.46385227	1.71443179	1.8197948	1.71443179	1.46385227	1.18431412	0.944536547	0.760954293	0.627036659	0.531617242	0.465222238	0.4212624	0.395775793	0.387012001	0.395217489	0.422712681	0.474311438	0.558169199	0.687210813	0.881365135	1.17088832	1.60099499	2.23758315	3.17248413	4.52349033	6.41884929	8.95072144	12.0889686	15.5838006	18.942762	21.5631628	22.9738821	23.018981	21.8693909	19.8972446	17.5167037	15.0694072	12.7787912	10.7575545	9.03915052	7.61091055	6.43879739	5.48252738	4.70338139	4.06748116	3.546625	3.11798022	2.76334157	2.46830491	2.22150677	2.01398145	1.83864058	1.68986212	1.56317013	1.4549871	1.3624429	1.28322776	1.21547887	1.15769308	1.10865958	1.06740816	1.03316971	1.00534645	0.983490095	0.967286843	0.956548177	0.951207329
1.02743067	1.03220726	1.04304915	1.06001294	1.08329761	1.1132481	1.15036569	1.19532566	1.24900309	1.31250855	1.38723571	1.47492434	1.57774284	1.69839645	1.84026903	2.00760926	2.20577546	2.44155792	2.72360264	3.06296596	3.47383369	3.97443583	4.5881709	5.34490026	6.28224515	7.4464471	8.891827	10.6769756	12.8545191	15.4501153	18.4269371	21.6376132	24.7793572	27.3857231	28.8936807	28.8012112	26.8822287	23.3629971	18.9125042	14.3737877	10.4038211	7.29444813	5.03477346	3.46734526	2.40795782	1.70063148	1.23026726	0.917590576	0.709902243	0.572794812	0.484032197	0.429397458	0.400005917	0.390632845	0.398735091	0.42396627	0.468075565	0.535131878	0.631986848	0.768625567	0.95709065	1.20508685	1.49667569	1.76019839	1.87158494	1.76019839	1.49667569	1.20508685	0.95709065	0.768625567	0.631986848	0.535131878	0.468075565	0.42396627	0.398735091	0.390632845	0.400005917	0.429397458	0.484032197	0.572794812	0.709902243	0.917590576	1.23026726	1.70063148	2.40795782	3.46734526	5.03477346	7.29444813	10.4038211	14.3737877	18.9125042	23.3629971	26.8822287	28.8012112	28.8936807	27.3857231	24.7793572	21.6376132	18.4269371	15.4501153	12.8545191	10.6769756	8.891827	7.4464471	6.28224515	5.34490026	4.5881709	3.97443583	3.47383369	3.06296596	2.72360264	2.44155792	2.20577546	2.00760926	1.84026903	1.69839645	1.57774284	1.47492434	1.38723571	1.31250855	1.24900309	1.19532566	1.15036569	1.1132481	1.08329761	1.06001294	1.04304915	1.03220726	1.02743067
1.11363021	1.11763349	1.12848736	1.14623308	1.17107948	1.20340649	1.2437769	1.29295713	1.35194808	1.422028	1.50481043	1.60232129	1.71710099	1.8523394	2.01205468	2.20133091	2.42663464	2.69623797	3.02078417	3.41404275	3.89391085	4.48372274	5.21391561	6.12404037	7.26494021	8.70053585	10.5078665	12.7726021	15.5751085	18.9601319	22.8843482	27.1462682	31.3259388	34.78499	36.769855	36.6162534	34.0161207	29.2667982	23.3026409	17.3211887	12.2249965	8.35816986	5.63765949	3.80596533	2.5992909	1.81048583	1.29477006	0.956479172	0.73403818	0.588244681	0.4942536	0.436411765	0.405035207	0.394454258	0.401887547	0.426884307	0.471196831	0.539015914	0.637487596	0.77717098	0.971099631	1.22832734	1.53353784	1.81179282	1.93006774	1.81179282	1.53353784	1.22832734	0.971099631	0.77717098	0.637487596	0.539015914	0.471196831	0.426884307	0.401887547	0.394454258	0.405035207	0.436411765	0.4942536	0.588244681	0.73403818	0.956479172	1.29477006	1.81048583	2.5992909	3.80596533	5.63765949	8.35816986	12.2249965	17.3211887	23.3026409	29.2667982	34.0161207	36.6162534	36.769855	34.78499	31.3259388	27.1462682	22.8843482	18.9601319	15.5751085	12.7726021	10.5078665	8.70053585	7.26494021	6.12404037	5.21391561	4.48372274	3.89391085	3.41404275	3.02078417	2.69623797	2.42663464	2.20133091	2.01205468	1.8523394	1.71710099	1.60232129	1.50481043	1.422028	1.35194808	1.29295713	1.2437769	1.20340649	1.17107948	1.14623308	1.12848736	1.11763349	1.11363021
1.21160868	1.21456729	1.22530685	1.24384608	1.27040239	1.30539503	1.34945855	1.40346733	1.46857257	1.54625434	1.63839247	1.74736174	1.87615904	2.02857322	2.20941261	2.42481091	2.68264039	2.99307242	3.36933988	3.82877476	4.39421533	5.09589441	5.97391741	7.08137344	8.48790167	10.2829682	12.5768569	15.4949856	19.1574928	23.6327523	28.8568877	34.5326939	40.0621136	44.5872933	47.1568243	46.9482248	43.5254499	37.1853972	29.1628429	21.1811757	14.5402861	9.66554206	6.35479758	4.19729763	2.8151245	1.93199045	1.36499686	0.99829367	0.759739483	0.604577454	0.50500579	0.443772112	0.410315117	0.398482632	0.40523804	0.430021157	0.474591796	0.543278347	0.643555425	0.786624105	0.986635682	1.25419207	1.57475523	1.86974469	1.99588513	1.86974469	1.57475523	1.25419207	0.986635682	0.786624105	0.643555425	0.543278347	0.474591796	0.430021157	0.40523804	0.398482632	0.410315117	0.443772112	0.50500579	0.604577454	0.759739483	0.99829367	1.36499686	1.93199045	2.8151245	4.19729763	6.35479759	9.66554206	14.5402861	21.1811757	29.1628429	37.1853972	43.5254499	46.9482248	47.1568243	44.5872933	40.0621136	34.5326939	28.8568877	23.6327523	19.1574928	15.4949856	12.5768569	10.2829682	8.48790167	7.08137344	5.97391741	5.09589441	4.39421533	3.82877476	3.36933988	2.99307242	2.68264039	2.42481091	2.20941261	2.02857322	1.87615904	1.74736174	1.63839247	1.54625434	1.46857257	1.40346733	1.34945855	1.30539503	1.27040239	1.24384608	1.22530685	1.21456729	1.21160868
1.32358928	1.32514934	1.33560083	1.35493002	1.38336055	1.42135591	1.4696348	1.52920031	1.6013846	1.6879125	1.79098901	1.91341769	2.05876052	2.23155348	2.43759864	2.68436186	2.98151749	3.34169869	3.78153586	4.32309741	4.99588632	5.83958562	6.90776255	8.27266956	10.0309634	12.3092562	15.266265	19.0840325	23.9340682	29.899422	36.8455612	44.2838877	51.3448819	56.9533084	60.0901669	59.9045348	55.7588038	47.6684793	37.0237919	26.3061328	17.5282946	11.2929152	7.21605082	4.6526615	3.05977276	2.06683613	1.44163812	1.04333014	0.787140094	0.621857274	0.516321401	0.451496249	0.415856104	0.402724826	0.40879185	0.433381923	0.478266858	0.547929242	0.650208877	0.79702273	1.00378049	1.2828596	1.62069272	1.93467045	2.06978735	1.93467045	1.62069272	1.2828596	1.00378049	0.79702273	0.650208877	0.547929242	0.478266858	0.433381923	0.40879185	0.402724826	0.415856104	0.451496249	0.516321401	0.621857274	0.787140094	1.04333014	1.44163812	2.06683613	3.05977276	4.6526615	7.21605082	11.2929152	17.5282946	26.3061328	37.0237919	47.6684793	55.7588038	59.9045348	60.0901669	56.9533084	51.3448819	44.2838877	36.8455612	29.899422	23.9340682	19.0840325	15.266265	12.3092562	10.0309634	8.27266956	6.90776255	5.83958562	4.99588632	4.32309741	3.78153586	3.34169869	2.98151749	2.68436186	2.43759864	2.23155348	2.05876052	1.91341769	1.79098901	1.6879125	1.6013846	1.52920031	1.4696348	1.42135591	1.38336055	1.35493002	1.33560083	1.32514934	1.32358928
1.45233706	1.45203448	1.46195955	1.48205228	1.51253868	1.55393195	1.60705012	1.67305081	1.75348577	1.85037922	1.96633657	2.10469328	2.26971737	2.46688592	2.70326373	2.98802576	3.33318297	3.75459786	4.27341478	4.91808259	5.72721679	6.75362509	8.06986857	9.77563949	12.0067121	14.9435826	18.8138041	23.8735713	30.3416335	38.2545217	47.2557704	56.4612739	64.6415905	70.7138355	74.0411839	74.1170494	70.035589	60.8663903	47.4474559	33.1734166	21.443113	13.3467055	8.26131222	5.18651551	3.33853005	2.21702949	1.52549129	1.09192316	0.816388763	0.640154405	0.528235809	0.45960327	0.421669371	0.407188201	0.412554685	0.436972182	0.482229085	0.552979788	0.657468641	0.808409197	1.02262619	1.31453323	1.67177073	2.00728797	2.15265194	2.00728797	1.67177073	1.31453323	1.02262619	0.808409197	0.657468641	0.552979788	0.482229085	0.436972182	0.412554685	0.407188201	0.421669371	0.45960327	0.528235809	0.640154405	0.816388764	1.09192316	1.52549129	2.21702949	3.33853005	5.18651551	8.26131222	13.3467055	21.443113	33.1734166	47.4474559	60.8663903	70.035589	74.1170494	74.0411839	70.7138355	64.6415905	56.4612739	47.2557704	38.2545217	30.3416335	23.8735713	18.8138041	14.9435826	12.0067121	9.77563949	8.06986857	6.75362509	5.72721679	4.91808259	4.27341478	3.75459786	3.33318297	2.98802576	2.70326373	2.46688592	2.26971737	2.10469328	1.96633657	1.85037922	1.75348577	1.67305081	1.60705012	1.55393195	1.51253868	1.48205228	1.46195955	1.45203448	1.45233706
1.60132231	1.59854446	1.60761623	1.62841208	1.66115417	1.70641149	1.76511996	1.83862433	1.92874511	2.0378759	2.16911996	2.32647882	2.51511176	2.74169375	3.01491193	3.3461595	3.75051407	4.24812865	4.86622489	5.64196527	6.62659824	7.89140506	9.53606421	11.6998687	14.5751702	18.4189775	23.5497586	30.2984619	38.8603568	49.0108901	59.8078596	69.6884124	77.2521626	82.1055148	84.7423733	85.4805853	83.2695053	75.4811364	60.6341982	42.3581457	26.6426728	15.9770104	9.54460694	5.81753277	3.65794648	2.38496585	1.61748122	1.14445194	0.847651054	0.659545941	0.540787396	0.468113734	0.427766929	0.411880648	0.4165327	0.440798008	0.486486249	0.558442361	0.665357701	0.820830786	1.04327643	1.34944424	1.72847375	2.08843427	2.24550706	2.08843427	1.72847375	1.34944424	1.04327643	0.820830786	0.665357701	0.558442361	0.486486249	0.440798008	0.4165327	0.411880648	0.427766929	0.468113734	0.540787396	0.659545941	0.847651054	1.14445194	1.61748122	2.38496585	3.65794648	5.81753277	9.54460694	15.9770104	26.6426728	42.3581457	60.6341982	75.4811364	83.2695053	85.4805853	84.7423733	82.1055148	77.2521626	69.6884124	59.8078596	49.0108901	38.8603568	30.2984619	23.5497586	18.4189775	14.5751702	11.6998687	9.53606421	7.89140506	6.62659824	5.64196527	4.86622489	4.24812865	3.75051407	3.3461595	3.01491193	2.74169375	2.51511176	2.32647882	2.16911996	2.0378759	1.92874511	1.83862433	1.76511996	1.70641149	1.66115417	1.62841208	1.60761623	1.59854446	1.60132231
1.77494309	1.76887532	1.77664467	1.79803293	1.83324871	1.88292337	1.94813375	2.03045312	2.13203393	2.25573008	2.40526994	2.585498	2.80271073	3.06512532	3.38353797	3.77225674	4.25043635	4.84400703	5.58848621	6.53310318	7.74685761	9.3273464	11.4132839	14.2011092	17.9634707	23.0590843	29.9024949	38.8237251	49.7248693	61.5869247	72.3645748	80.0108887	84.0227063	85.6671628	86.7606623	88.3912885	89.8648779	87.4379268	75.4068953	54.3228945	33.6109203	19.39718	11.1401273	6.57011561	4.02619651	2.57352223	1.71868524	1.20134766	0.881111659	0.680116608	0.554017866	0.477049789	0.434161655	0.416810622	0.420732522	0.444865997	0.49104686	0.564330596	0.673901502	0.834340156	1.0658477	1.38785559	1.79136066	2.17908723	2.3495603	2.17908723	1.79136066	1.38785559	1.0658477	0.834340156	0.673901502	0.564330596	0.49104686	0.444865997	0.420732522	0.416810622	0.434161655	0.477049789	0.554017866	0.680116608	0.881111659	1.20134766	1.71868524	2.57352223	4.02619651	6.57011561	11.1401273	19.39718	33.6109203	54.3228945	75.4068953	87.4379268	89.8648779	88.3912885	86.7606623	85.6671628	84.0227063	80.0108887	72.3645748	61.5869247	49.7248693	38.8237251	29.9024949	23.0590843	17.9634707	14.2011092	11.4132839	9.3273464	7.74685761	6.53310318	5.58848621	4.84400703	4.25043635	3.77225674	3.38353797	3.06512532	2.80271073	2.585498	2.40526994	2.25573008	2.13203393	2.03045312	1.94813375	1.88292337	1.83324871	1.79803293	1.77664467	1.76887532	1.77494309
1.97883188	1.96838185	1.97422944	1.99602526	2.03394953	2.08870276	2.16153155	2.25429075	2.36954706	2.51073383	2.68237299	2.89038777	3.14254272	3.44906467	3.8235265	4.28411696	4.85548535	5.57144995	6.47901187	7.64433849	9.16167475	11.1664217	13.853514	17.5004452	22.4871165	29.2831493	38.3237028	49.6313334	62.1371039	73.294351	80.2629443	82.2481067	81.0293021	79.222616	78.8482113	81.0591322	85.9492285	90.9468733	87.835898	68.7365947	42.9276526	23.9100014	13.151161	7.4765566	4.45357725	2.78617701	1.83036408	1.26310218	0.916977104	0.701959687	0.567972586	0.486435319	0.44086736	0.421987184	0.425161279	0.449183295	0.495920209	0.570659467	0.683128141	0.848995845	1.09047072	1.43006644	1.86107716	2.28039234	2.46623432	2.28039234	1.86107716	1.43006644	1.09047072	0.848995845	0.683128141	0.570659467	0.495920209	0.449183295	0.425161279	0.421987184	0.44086736	0.486435319	0.567972586	0.701959687	0.916977104	1.26310218	1.83036408	2.78617701	4.45357725	7.4765566	13.151161	23.9100014	42.9276526	68.7365947	87.835898	90.9468733	85.9492285	81.0591322	78.8482113	79.222616	81.0293021	82.2481067	80.2629443	73.294351	62.1371039	49.6313334	38.3237028	29.2831493	22.4871165	17.5004452	13.853514	11.1664217	9.16167475	7.64433849	6.47901187	5.57144995	4.85548535	4.28411696	3.8235265	3.44906467	3.14254272	2.89038777	2.68237299	2.51073383	2.36954706	2.25429075	2.16153155	2.08870276	2.03394953	1.99602526	1.97422944	1.96838185	1.97883188
2.22028338	2.20397295	2.20704017	2.22894942	2.26982977	2.33045761	2.41228555	2.51751904	2.64924717	2.8116412	3.01024206	3.25237035	3.54770945	3.909139	4.35393657	4.90552904	5.59607511	6.47031559	7.59136459	9.04945207	10.9750293	13.5578428	17.0724877	21.9050512	28.5549977	37.5315191	48.9675483	61.7997156	73.0800467	79.2130191	79.1057485	75.0195582	70.1095755	66.5439507	65.4889279	67.7138312	73.9109803	83.8587675	92.0486291	83.1258101	55.0481472	29.9358327	15.7232553	8.58016033	4.95319024	3.02716542	1.95400041	1.33027855	0.955478906	0.725178061	0.58270097	0.4962961	0.447898863	0.427420038	0.429826626	0.453757631	0.501116411	0.577445376	0.69306857	0.864862843	1.11729221	1.47641733	1.93837082	2.39369573	2.59721137	2.39369573	1.93837082	1.47641733	1.11729221	0.864862843	0.69306857	0.577445376	0.501116411	0.453757631	0.429826626	0.427420038	0.447898863	0.4962961	0.58270097	0.725178061	0.955478906	1.33027855	1.95400041	3.02716542	4.95319024	8.58016033	15.7232553	29.9358327	55.0481472	83.1258101	92.0486291	83.8587675	73.9109803	67.7138312	65.4889279	66.5439507	70.1095755	75.0195582	79.1057485	79.2130191	73.0800467	61.7997156	48.9675483	37.5315191	28.5549977	21.9050512	17.0724877	13.5578428	10.9750293	9.04945207	7.59136459	6.47031559	5.59607511	4.90552904	4.35393657	3.909139	3.54770945	3.25237035	3.01024206	2.8116412	2.64924717	2.51751904	2.41228555	2.33045761	2.26982977	2.22894942	2.20704017	2.20397295	2.22028338
2.50885896	2.48466784	2.48375647	2.5053234	2.54941195	2.61688018	2.70943288	2.82971671	2.98148741	3.1698672	3.40172208	3.68620595	4.03554378	4.46616493	5.00035926	5.66872473	6.51382845	7.59574011	9.00045073	10.8526537	13.3347509	16.713364	21.3699145	27.8133036	36.5972256	47.9483218	60.8656774	72.1615803	77.6248445	75.8757116	69.6108672	62.4522433	56.6025836	52.9469823	51.8509102	53.7458089	59.4819356	70.3021823	85.480768	92.1244049	69.5990832	38.018572	19.0632071	9.93980532	5.54188528	3.30168315	2.09134699	1.40352363	0.996877275	0.749885418	0.598256917	0.506659979	0.455272074	0.433119575	0.434736782	0.458597346	0.506646461	0.58470625	0.703756845	0.882013248	1.14647686	1.52729649	2.02410942	2.52058523	2.74448897	2.52058523	2.02410942	1.52729649	1.14647686	0.882013248	0.703756845	0.58470625	0.506646461	0.458597346	0.434736782	0.433119575	0.455272074	0.506659979	0.598256917	0.749885418	0.996877275	1.40352363	2.09134699	3.30168315	5.54188528	9.93980532	19.0632071	38.018572	69.5990832	92.1244049	85.480768	70.3021823	59.4819356	53.7458089	51.8509102	52.9469823	56.6025836	62.4522433	69.6108672	75.8757116	77.6248445	72.1615803	60.8656774	47.9483218	36.5972256	27.8133036	21.3699145	16.713364	13.3347509	10.8526537	9.00045073	7.59574011	6.51382845	5.66872473	5.00035926	4.46616493	4.03554378	3.68620595	3.40172208	3.1698672	2.98148741	2.82971671	2.70943288	2.61688018	2.54941195	2.5053234	2.48375647	2.48466783	2.50885896
2.85725172	2.82238875	2.81581335	2.83634221	2.88388012	2.95937032	3.06482904	3.20346484	3.37989486	3.60048288	3.87384091	4.21156117	4.62928205	5.14825053	5.79763501	6.61798939	7.66649971	9.0249959	10.8121966	13.2021425	16.4505327	20.9269215	27.1343716	35.6452101	46.7568798	59.5696507	70.8241453	75.8768069	73.0438983	65.3207025	56.7185485	49.4950673	44.345197	41.3256064	40.4377385	41.9307969	46.5568843	55.8888751	72.0018447	90.7132448	84.0086412	48.7273391	23.4647193	11.6366698	6.24158363	3.61615586	2.24448739	1.48358351	1.04146547	0.776207637	0.614699304	0.517557068	0.46300408	0.439096928	0.439900562	0.463711435	0.512522283	0.59246166	0.715230386	0.900527005	1.17820957	1.58314722	2.11930332	2.6629417	2.91045036	2.6629417	2.11930332	1.58314722	1.17820957	0.900527005	0.715230386	0.59246166	0.512522283	0.463711435	0.439900562	0.439096928	0.46300408	0.517557068	0.614699304	0.776207637	1.04146547	1.48358351	2.24448739	3.61615586	6.24158363	11.6366698	23.4647193	48.7273391	84.0086412	90.7132448	72.0018447	55.8888751	46.5568843	41.9307969	40.4377385	41.3256064	44.345197	49.4950673	56.7185485	65.3207025	73.0438983	75.8768069	70.8241453	59.5696507	46.7568798	35.6452101	27.1343716	20.9269215	16.4505327	13.2021425	10.8121966	9.0249959	7.66649971	6.61798939	5.79763501	5.14825053	4.62928205	4.21156117	3.87384091	3.60048288	3.37989486	3.20346484	3.06482904	2.95937032	2.88388012	2.83634221	2.81581335	2.82238875	2.85725172
3.28253986	3.23310491	3.21847371	3.23691031	3.28810032	3.37307104	3.49422709	3.65550175	3.86264021	4.12364957	4.449475	4.85499791	5.36050722	5.99388199	6.79386228	7.81500364	9.13524814	10.8675215	13.1772871	16.3079412	20.612875	26.5786785	34.7751344	45.5439098	58.0998709	69.2502525	74.1151648	70.6910786	62.0850477	52.5985673	44.5720699	38.6055566	34.5892276	32.3012124	31.6488014	32.7940295	36.3252465	43.6151899	57.3639125	79.7674901	92.8162096	62.2407077	29.3368919	13.784184	7.0811568	3.97859946	2.41591309	1.57132215	1.08957493	0.80428438	0.632092538	0.529019964	0.471113249	0.445364021	0.445327418	0.469109583	0.518756796	0.600732936	0.727530283	0.920492765	1.21269819	1.64447679	2.225133	2.82300372	3.09795397	2.82300372	2.225133	1.64447679	1.21269819	0.920492765	0.727530283	0.600732936	0.518756796	0.469109583	0.445327418	0.445364021	0.471113249	0.529019964	0.632092538	0.80428438	1.08957493	1.57132215	2.41591309	3.97859946	7.0811568	13.784184	29.3368919	62.2407077	92.8162096	79.7674901	57.3639125	43.6151899	36.3252465	32.7940295	31.6488014	32.3012124	34.5892276	38.6055566	44.5720699	52.5985673	62.0850477	70.6910786	74.1151648	69.2502525	58.0998709	45.5439098	34.7751344	26.5786785	20.612875	16.3079412	13.1772871	10.8675215	9.13524814	7.81500364	6.79386228	5.99388199	5.36050722	4.85499791	4.449475	4.12364957	3.86264021	3.65550175	3.49422709	3.37307104	3.28810032	3.23691031	3.21847371	3.23310491	3.28253986
3.8080227	3.73850261	3.71238946	3.72714115	3.7821008	3.87836993	4.01884266	4.20839971	4.45428454	4.76671079	5.15978656	5.65289467	6.27275023	7.05648701	8.05632881	9.34671703	11.0352154	13.2790171	16.3089103	20.459944	26.1953367	34.0658896	44.4302527	56.6082836	67.5657915	72.3745403	68.7329869	59.6743164	49.6752424	41.1760693	34.7500393	30.2059231	27.2147612	25.5331647	25.0723544	25.949685	28.605427	34.0983445	44.7855928	64.9685697	91.07465	77.288128	37.214226	16.5426509	8.09912842	4.39910708	2.6086221	1.66774435	1.14158141	0.834270937	0.650507186	0.541083994	0.479619336	0.45193363	0.451027481	0.474802216	0.525363982	0.609543312	0.74070164	0.942008855	1.25017663	1.71186705	2.34298304	3.00344954	3.31044806	3.00344954	2.34298304	1.71186705	1.25017663	0.942008855	0.74070164	0.609543312	0.525363982	0.474802216	0.451027481	0.45193363	0.479619336	0.541083994	0.650507186	0.834270937	1.14158141	1.66774435	2.6086221	4.39910708	8.09912842	16.5426509	37.214226	77.288128	91.07465	64.9685697	44.7855928	34.0983445	28.605427	25.949685	25.0723544	25.5331647	27.2147612	30.2059231	34.7500393	41.1760693	49.6752424	59.6743164	68.7329869	72.3745403	67.5657915	56.6082836	44.4302527	34.0658896	26.1953367	20.459944	16.3089103	13.2790171	11.0352154	9.34671703	8.05632881	7.05648701	6.27275023	5.65289467	5.15978656	4.76671079	4.45428454	4.20839971	4.01884266	3.87836993	3.7821008	3.72714115	3.71238946	3.73850261	3.8080227
4.46593183	4.36844605	4.32589707	4.33455857	4.39324236	4.50309944	4.66764794	4.89302498	5.18849316	5.56727227	6.04782009	6.65576559	7.4268193	8.41117567	9.68021114	11.3366906	13.5301483	16.4791207	20.4995247	26.0269881	33.5809398	43.5112705	55.2170148	65.8673237	70.6487428	67.0362738	57.8420023	47.5907321	38.8204714	32.1251431	27.2839524	23.9180725	21.716363	20.4867098	20.1660541	20.8451796	22.8503356	26.9639819	34.9969987	51.0492184	79.8628015	89.7654705	47.6737343	20.1400771	9.34760634	4.89051481	2.8262463	1.77402404	1.19791219	0.866340359	0.670020696	0.553787484	0.488543604	0.458819448	0.457011608	0.480800542	0.532358961	0.618918076	0.754793951	0.965184394	1.29090849	1.78598726	2.47448437	3.20750175	3.55211884	3.20750175	2.47448437	1.78598726	1.29090849	0.965184394	0.754793951	0.618918076	0.532358961	0.480800542	0.457011608	0.458819448	0.488543604	0.553787484	0.670020696	0.866340359	1.19791219	1.77402404	2.8262463	4.89051481	9.34760634	20.1400771	47.6737343	89.7654705	79.8628015	51.0492184	34.9969987	26.9639819	22.8503356	20.8451796	20.1660541	20.4867098	21.716363	23.9180725	27.2839524	32.1251431	38.8204714	47.5907321	57.8420023	67.0362738	70.6487428	65.8673237	55.2170148	43.5112705	33.5809398	26.0269881	20.4995247	16.4791207	13.5301483	11.3366906	9.68021114	8.41117567	7.4268193	6.65576559	6.04782009	5.56727227	5.18849316	4.89302498	4.66764794	4.50309944	4.39324236	4.33455857	4.32589707	4.36844605	4.46593183
5.30144094	5.16461874	5.09841303	5.09735062	5.15942476	5.28578674	5.48076037	5.75217331	6.11204878	6.57775938	7.1738234	7.93463964	8.90863162	10.1645333	11.8009076	13.9603639	16.8498626	20.7661469	26.1146531	33.3739381	42.8617869	54.021759	64.2329903	68.9246291	65.4685028	56.3679862	46.0634383	37.1633295	30.3118915	25.2939828	21.7130865	19.2277456	17.6006494	16.6957387	16.4737427	17.007372	18.5397697	21.6440073	27.6511992	39.8016183	64.9458304	93.6995682	60.9605647	24.8993472	10.8980633	5.46932292	3.07321709	1.8915393	1.25905481	0.900685944	0.690718201	0.56717207	0.497908958	0.466036155	0.463291433	0.487116612	0.539758074	0.628884747	0.769861542	0.990140577	1.33519141	1.86760958	2.62156714	3.43906208	3.82808348	3.43906208	2.62156714	1.86760958	1.33519141	0.990140577	0.769861542	0.628884747	0.539758074	0.487116612	0.463291433	0.466036155	0.497908958	0.56717207	0.690718201	0.900685944	1.25905481	1.8915393	3.07321709	5.46932292	10.8980633	24.8993472	60.9605647	93.6995682	64.9458304	39.8016183	27.6511992	21.6440073	18.5397697	17.007372	16.4737427	16.6957387	17.6006494	19.2277456	21.7130865	25.2939828	30.3118915	37.1633295	46.0634383	56.3679862	65.4685028	68.9246291	64.2329903	54.021759	42.8617869	33.3739381	26.1146531	20.7661469	16.8498626	13.9603639	11.8009076	10.1645333	8.90863162	7.93463964	7.1738234	6.57775938	6.11204878	5.75217331	5.48076037	5.28578674	5.15942476	5.09735062	5.09841303	5.16461874	5.30144094
6.37852991	6.18587977	6.08544339	6.06917748	6.13382739	6.28045963	6.51445339	6.84594334	7.29077634	7.87212898	8.62304618	9.59032301	10.8403843	12.4681188	14.6099004	17.4617986	21.3015094	26.5022747	33.4937842	42.5405579	53.0931503	62.7228552	67.192577	63.9168439	55.0671263	44.872932	35.9600409	29.0347194	23.9126115	20.2012975	17.5492302	15.6993552	14.4838357	13.8104573	13.6571638	14.0832947	15.2723111	17.6464023	22.174422	31.2541068	51.0043668	86.6875408	75.9943846	31.2649033	12.8498865	6.15698665	3.35498317	2.02191621	1.32556745	0.937524133	0.712693457	0.581283035	0.507740094	0.473599502	0.469879421	0.493763376	0.547578977	0.639473259	0.785964054	1.01701214	1.38336209	1.95762792	2.78652722	3.70288648	4.14464386	3.70288648	2.78652722	1.95762792	1.38336209	1.01701214	0.785964054	0.639473259	0.547578977	0.493763376	0.469879421	0.473599502	0.507740094	0.581283035	0.712693457	0.937524133	1.32556745	2.02191621	3.35498317	6.15698665	12.8498865	31.2649033	75.9943846	86.6875408	51.0043668	31.2541068	22.174422	17.6464023	15.2723111	14.0832947	13.6571638	13.8104573	14.4838357	15.6993552	17.5492302	20.2012975	23.9126115	29.0347194	35.9600409	44.872932	55.0671263	63.9168439	67.192577	62.7228552	53.0931503	42.5405579	33.4937842	26.5022747	21.3015094	17.4617986	14.6099004	12.4681188	10.8403843	9.59032301	8.62304618	7.87212898	7.29077634	6.84594334	6.51445339	6.28045962	6.13382739	6.06917748	6.08544339	6.18587977	6.37852991
7.78822385	7.51592686	7.3658265	7.32616436	7.39182655	7.56366723	7.84847243	8.25956311	8.81813027	9.55551144	10.5167705	11.7661462	13.3951739	15.5344398	18.3694897	22.1586854	27.2406557	33.9882573	42.5929236	52.4760898	61.3734255	65.4432934	62.2914789	53.7880626	43.8439188	35.028295	28.103084	22.931564	19.1422842	16.3873366	14.403477	13.0091305	12.088867	11.5813894	11.4759983	11.8216942	12.7589696	14.6027118	18.0618374	24.8765896	39.7692643	72.836352	88.9480903	39.7976839	15.3429948	6.98174792	3.67829942	2.16708389	1.39809156	0.977097901	0.736049899	0.596169702	0.518063663	0.481526387	0.476788933	0.500754748	0.555840738	0.650716183	0.803167001	1.04594908	1.4358023	2.05708092	2.97211064	4.00481456	4.50962382	4.00481456	2.97211064	2.05708092	1.4358023	1.04594908	0.803167001	0.650716183	0.555840738	0.500754748	0.476788933	0.481526387	0.518063663	0.596169702	0.736049899	0.977097901	1.39809156	2.16708389	3.67829942	6.98174792	15.3429948	39.7976839	88.9480903	72.836352	39.7692643	24.8765896	18.0618374	14.6027118	12.7589696	11.8216942	11.4759983	11.5813894	12.088867	13.0091305	14.403477	16.3873366	19.1422842	22.931564	28.103084	35.028295	43.8439188	53.7880626	62.2914789	65.4432934	61.3734255	52.4760898	42.5929236	33.9882573	27.2406557	22.1586854	18.3694897	15.5344398	13.3951739	11.7661462	10.5167705	9.55551144	8.81813027	8.25956311	7.84847243	7.56366723	7.39182655	7.32616436	7.3658265	7.51592686	7.78822385
9.65891916	9.2734107	9.05158032	8.97657367	9.04065122	9.24431382	9.59626619	10.114259	10.8269524	11.7770855	13.0264049	14.6629781	16.8115232	19.64669	23.4061286	28.3899494	34.9047863	43.0496302	52.1856519	60.1888486	63.6576118	60.520982	52.409691	42.8353049	34.2263407	27.377438	22.208132	18.3815312	15.5645118	13.4968257	11.9927628	10.92687	10.2204211	9.8330875	9.76131225	10.0459179	10.7961419	12.2503318	14.9334184	20.1095342	31.2395642	57.9637103	93.8416532	51.0372781	18.5760956	7.98126802	4.05161442	2.32934419	1.47736712	1.01968075	0.760901862	0.611885858	0.52890845	0.48983496	0.484034292	0.50810568	0.564563958	0.662648959	0.821542397	1.07711858	1.49294597	2.16718021	3.18162146	4.35207318	4.93282166	4.35207318	3.18162146	2.16718021	1.49294597	1.07711858	0.821542397	0.662648959	0.564563958	0.50810568	0.484034292	0.48983496	0.52890845	0.611885858	0.760901862	1.01968075	1.47736712	2.32934419	4.05161442	7.98126802	18.5760956	51.0372781	93.8416532	57.9637103	31.2395642	20.1095342	14.9334184	12.2503318	10.7961419	10.0459179	9.76131225	9.8330875	10.2204211	10.92687	11.9927628	13.4968257	15.5645118	18.3815312	22.208132	27.377438	34.2263407	42.8353049	52.409691	60.520982	63.6576118	60.1888486	52.1856519	43.0496302	34.9047863	28.3899494	23.4061286	19.64669	16.8115232	14.6629781	13.0264049	11.7770855	10.8269524	10.114259	9.59626619	9.24431382	9.04065122	8.97657367	9.05158031	9.2734107	9.65891916
12.1649697	11.6223023	11.2990652	11.1723724	11.2312543	11.4758722	11.9176346	12.5804148	13.5031026	14.7438237	16.3862289	18.5480906	21.3914293	25.1298437	30.0183633	36.2853794	43.9185537	52.197051	59.1294624	61.7940063	58.5439431	50.8370982	41.7339944	33.4408191	26.7501469	21.6381892	17.8129695	14.9659144	12.8473407	11.2738712	10.1170986	9.29074219	8.74111422	8.4419156	8.39392688	8.63141657	9.24057895	10.4046011	12.5178499	16.5077048	24.8763265	45.2453571	87.7157885	64.986036	22.8315658	9.20645712	4.48559579	2.51146064	1.56425123	1.06558138	0.787375985	0.628490253	0.540305583	0.498544723	0.491630855	0.515832236	0.573770888	0.675310169	0.841169464	1.11070731	1.55528769	2.28934537	3.41906079	4.75368246	5.42662445	4.75368246	3.41906079	2.28934537	1.55528769	1.11070731	0.841169464	0.675310169	0.573770888	0.515832236	0.491630855	0.498544723	0.540305583	0.628490253	0.787375985	1.06558138	1.56425123	2.51146064	4.48559579	9.20645712	22.8315658	64.986036	87.7157885	45.2453571	24.8763265	16.5077048	12.5178499	10.4046011	9.24057895	8.63141657	8.39392688	8.4419156	8.74111422	9.29074219	10.1170986	11.2738712	12.8473407	14.9659144	17.8129695	21.6381892	26.7501469	33.4408192	41.7339945	50.8370982	58.5439431	61.7940063	59.1294624	52.197051	43.9185537	36.2853794	30.0183633	25.1298437	21.3914293	18.5480906	16.3862289	14.7438237	13.5031026	12.5804148	11.9176346	11.4758722	11.2312543	11.1723724	11.2990652	11.6223023	12.1649697
15.5179302	14.7719564	14.3138524	14.1167601	14.1673118	14.4661172	15.0285838	15.8867662	17.0926415	18.7230295	20.8859432	23.7267651	27.4286315	32.191166	38.1495613	45.1640644	52.4266555	58.0980301	59.7776643	56.3005567	48.9975931	40.4518649	32.5808016	26.1353341	21.1415321	17.3590127	14.5121799	12.3687423	10.7529511	9.53816629	8.63589138	7.98660697	7.55359861	7.3199293	7.2889137	7.48952028	7.99070563	8.93536798	10.6242966	13.7471606	20.1189049	35.3670488	74.213589	79.9152938	28.5038752	10.727102	4.99385103	2.71677297	1.65974098	1.11514931	0.815612818	0.64604715	0.552288757	0.507676645	0.499595096	0.523951685	0.583485572	0.688741831	0.862135449	1.14692406	1.62339278	2.4252473	3.6893075	5.22100444	6.0068515	5.22100444	3.6893075	2.4252473	1.62339278	1.14692406	0.862135449	0.688741831	0.583485573	0.523951686	0.499595096	0.507676645	0.552288757	0.64604715	0.815612818	1.11514931	1.65974098	2.71677297	4.99385103	10.727102	28.5038752	79.9152938	74.213589	35.3670488	20.1189049	13.7471606	10.6242966	8.93536798	7.99070563	7.48952028	7.2889137	7.3199293	7.55359861	7.98660697	8.63589138	9.53816629	10.7529511	12.3687423	14.5121799	17.3590127	21.1415321	26.1353341	32.5808016	40.4518649	48.9975931	56.3005567	59.7776643	58.0980301	52.4266555	45.1640644	38.1495613	32.191166	27.4286315	23.7267651	20.8859432	18.7230295	17.0926415	15.8867662	15.0285838	14.4661172	14.1673118	14.1167601	14.3138524	14.7719564	15.5179302
19.8930497	18.9319605	18.3222653	18.045292	18.0913591	18.4649275	19.1877128	20.3016463	21.8723522	23.9927108	26.784137	30.3888158	34.9366458	40.4539171	46.6669818	52.7026316	56.9262254	57.4953761	53.7280207	46.8378256	38.9246261	31.5756159	25.4641013	20.6541944	16.959802	14.1449528	12.0008849	10.3642471	9.11396457	8.16286034	7.4496927	6.93315859	6.58808001	6.40377945	6.38496702	6.55629325	6.97363162	7.75002581	9.11831062	11.5990564	16.5230029	27.9581428	59.2510768	91.1449642	36.1128706	12.6401883	5.59392832	2.94934549	1.7650016	1.1687814	0.845768698	0.664626951	0.564894483	0.517253295	0.507944698	0.532482592	0.593733998	0.702989739	0.884536536	1.18600281	1.69790951	2.57686254	3.99835525	5.76849332	6.69392691	5.76849332	3.99835525	2.57686254	1.69790951	1.18600281	0.884536536	0.702989739	0.593733998	0.532482592	0.507944698	0.517253295	0.564894483	0.664626951	0.845768698	1.1687814	1.7650016	2.94934549	5.59392832	12.6401883	36.1128706	91.1449642	59.2510768	27.9581428	16.5230029	11.5990564	9.11831062	7.75002581	6.97363162	6.55629325	6.38496702	6.40377945	6.58808001	6.93315859	7.4496927	8.16286034	9.11396457	10.3642471	12.0008849	14.1449528	16.959802	20.6541944	25.4641013	31.5756159	38.9246261	46.8378256	53.7280207	57.4953761	56.9262254	52.7026316	46.6669818	40.4539171	34.9366458	30.3888158	26.784137	23.9927108	21.8723522	20.3016463	19.1877128	18.4649275	18.0913591	18.045292	18.3222653	18.9319605	19.8930497
25.1868813	24.1344002	23.4360915	23.1164164	23.1888143	23.6717606	24.59744	26.016498	27.9996673	30.6340396	34.0070613	38.1635925	43.0121536	48.1610484	52.7311754	55.3698801	54.8021022	50.7634505	44.3234102	37.1118378	30.3747736	24.6829518	20.1248585	16.5675734	13.8190803	11.6992692	10.0614942	8.79360917	7.81253884	7.05801729	6.48736438	6.07173278	5.7938377	5.64720015	5.63721558	5.78499263	6.13633574	6.78184392	7.90429688	9.90251038	13.7658201	22.4339003	46.2828767	92.9034965	46.2350923	15.0821868	6.30872406	3.21416168	1.88140136	1.22692981	0.878017915	0.684306915	0.578162379	0.527298975	0.516698644	0.541444921	0.604544269	0.718103835	0.908478909	1.22820632	1.77958375	2.74654173	4.35362661	6.41473351	7.5145301	6.41473351	4.35362661	2.74654173	1.77958375	1.22820632	0.908478909	0.718103835	0.604544269	0.541444921	0.516698644	0.527298975	0.578162379	0.684306915	0.878017915	1.22692981	1.88140136	3.21416168	6.30872406	15.0821868	46.2350924	92.9034965	46.2828767	22.4339003	13.7658201	9.90251038	7.90429688	6.78184392	6.13633574	5.78499263	5.63721558	5.64720015	5.7938377	6.07173278	6.48736438	7.05801729	7.81253884	8.79360917	10.0614942	11.6992692	13.8190803	16.5675734	20.1248585	24.6829518	30.3747736	37.1118378	44.3234102	50.7634505	54.8021022	55.3698801	52.7311754	48.1610484	43.0121536	38.1635924	34.0070613	30.6340396	27.9996673	26.016498	24.59744	23.6717606	23.1888143	23.1164164	23.4360915	24.1344002	25.1868813
30.5263615	29.8045775	29.2831376	29.085345	29.2856302	29.9373174	31.0889647	32.790535	35.0887628	38.0069447	41.499481	45.370389	49.162237	52.0828011	53.1304504	51.5462254	47.3567784	41.4421568	34.997767	28.9488134	23.7539575	19.5136886	16.1440136	13.4985015	11.4293477	9.81024306	8.54096892	7.54495641	6.7649916	6.15910972	5.69733669	5.35941146	5.13349371	5.01592773	5.01235703	5.14096601	5.43970737	5.9820692	6.91342877	8.54371507	11.6194053	18.2841794	36.1556639	84.1017765	59.1700988	18.2468572	7.16848759	3.51738125	2.01055526	1.29011144	0.91255523	0.705171963	0.592135477	0.537839886	0.525877336	0.550860158	0.61594679	0.734138634	0.934079946	1.27383036	1.86927681	2.93709645	4.76439337	7.18389415	8.5039492	7.18389415	4.76439337	2.93709645	1.86927681	1.27383036	0.934079946	0.734138634	0.61594679	0.550860158	0.525877336	0.537839886	0.592135477	0.705171963	0.91255523	1.29011144	2.01055526	3.51738125	7.16848759	18.2468572	59.1700988	84.1017765	36.1556639	18.2841794	11.6194053	8.54371507	6.91342877	5.9820692	5.43970737	5.14096601	5.01235703	5.01592773	5.13349371	5.35941146	5.69733669	6.15910972	6.7649916	7.54495641	8.54096892	9.81024306	11.4293477	13.4985015	16.1440136	19.5136886	23.7539575	28.9488134	34.997767	41.4421568	47.3567784	51.5462254	53.1304504	52.0828011	49.162237	45.370389	41.499481	38.0069447	35.0887628	32.790535	31.0889647	29.9373174	29.2856302	29.085345	29.2831376	29.8045775	30.5263615
33.9627326	34.2670593	34.4480504	34.7301	35.2710454	36.1760969	37.5107068	39.3026276	41.5277719	44.0761306	46.6995425	48.9620508	50.2502232	49.9243612	47.617	43.4927712	38.2105888	32.5927307	27.290197	22.6555984	18.7924782	15.6593799	13.1542966	11.1635022	9.58365728	8.3289721	7.3314817	6.53877046	5.9111643	5.41920789	5.04170039	4.76435639	4.57912187	4.48424059	4.48533983	4.59817435	4.85449878	5.31458305	6.09546575	7.44125324	9.92349498	15.126026	28.5478249	69.6854501	74.0189904	22.4096137	8.21371278	3.86668377	2.1543799	1.35891928	0.949598822	0.727315612	0.606860589	0.548904295	0.535502703	0.560751433	0.627974481	0.751153704	0.961469607	1.32320862	1.96798714	3.15191036	5.24234551	8.10779322	9.70947874	8.10779322	5.24234551	3.15191036	1.96798714	1.32320862	0.961469607	0.751153704	0.627974481	0.560751433	0.535502703	0.548904295	0.606860589	0.727315612	0.949598822	1.35891928	2.1543799	3.86668377	8.21371278	22.4096137	74.0189904	69.6854501	28.5478249	15.126026	9.92349498	7.44125324	6.09546575	5.31458305	4.85449878	4.59817435	4.48533983	4.48424059	4.57912187	4.76435639	5.04170039	5.41920789	5.9111643	6.53877046	7.3314817	8.3289721	9.58365728	11.1635022	13.1542966	15.6593799	18.7924782	22.6555984	27.290197	32.5927307	38.2105888	43.4927712	47.617	49.9243612	50.2502232	48.9620508	46.6995425	44.0761306	41.5277719	39.3026276	37.5107068	36.1760969	35.2710454	34.7301	34.4480504	34.2670593	33.9627326
33.5977583	35.2956246	36.609719	37.7335311	38.839196	40.0494643	41.4242918	42.9492253	44.5187629	45.9179529	46.8197986	46.8299084	45.6031685	43.0049141	39.2155341	34.6811146	29.9340594	25.4135311	21.3834321	17.9452802	15.0925786	12.7640114	10.8795889	9.36026202	8.13646047	7.15053606	6.35635455	5.71782123	5.20721333	4.8037005	4.49220068	4.26262786	4.10958102	4.0325784	4.03707598	4.13679745	4.35854891	4.75226212	5.41321933	6.53609748	8.56468843	12.6862864	22.8762568	55.1219707	87.2598376	27.955727	9.49935758	4.27173258	2.31516301	1.43403626	0.989393735	0.750841029	0.622388699	0.560522733	0.545598345	0.571143665	0.640663013	0.769214195	0.990792014	1.37671862	2.07687696	3.39508248	5.80237002	9.22886408	11.1953821	9.22886408	5.80237002	3.39508248	2.07687696	1.37671862	0.990792014	0.769214195	0.640663013	0.571143665	0.545598345	0.560522733	0.622388699	0.750841029	0.989393735	1.43403626	2.31516301	4.27173258	9.49935758	27.9557271	87.2598376	55.1219706	22.8762568	12.6862864	8.56468843	6.53609748	5.41321933	4.75226212	4.35854891	4.13679745	4.03707598	4.0325784	4.10958102	4.26262786	4.49220068	4.8037005	5.20721333	5.71782123	6.35635455	7.15053606	8.13646047	9.36026202	10.8795889	12.7640114	15.0925786	17.9452802	21.3834321	25.4135311	29.9340594	34.6811146	39.2155341	43.0049141	45.6031685	46.8299084	46.8197986	45.9179529	44.5187629	42.9492253	41.4242918	40.0494643	38.839196	37.7335311	36.609719	35.2956246	33.5977583
29.6583	32.2565074	34.4719273	36.3521498	37.9718233	39.3922367	40.6297695	41.635597	42.2883419	42.4059138	41.7857584	40.2746981	37.8464916	34.6430519	30.9451398	27.0851674	23.354425	19.9499315	16.9688594	14.4315919	12.3116763	10.5604108	9.12284279	7.946487	6.98520273	6.20031514	5.5603721	5.04034956	4.62073628	4.2867089	4.0274968	3.83599256	3.70866593	3.64588384	3.65284484	3.74156461	3.93485666	4.27447336	4.83878584	5.7848519	7.46182992	10.7728594	18.6200005	42.9890401	93.0065973	35.395008	11.1010594	4.74480873	2.49565225	1.51625195	1.03221594	0.775862249	0.638775416	0.572728206	0.55618967	0.582063717	0.65405106	0.788391457	1.02220729	1.43478861	2.19730516	3.67161368	6.46363016	10.6044708	13.0502051	10.6044708	6.46363016	3.67161368	2.19730516	1.43478861	1.02220729	0.788391457	0.65405106	0.582063717	0.55618967	0.572728206	0.638775416	0.775862249	1.03221594	1.51625195	2.49565225	4.74480873	11.1010594	35.395008	93.0065973	42.9890401	18.6200005	10.7728594	7.46182992	5.7848519	4.83878584	4.27447336	3.93485666	3.74156461	3.65284484	3.64588384	3.70866593	3.83599256	4.0274968	4.2867089	4.62073628	5.04034956	5.5603721	6.20031514	6.98520273	7.946487	9.12284279	10.5604108	12.3116763	14.4315919	16.9688594	19.9499315	23.354425	27.0851675	30.9451398	34.6430519	37.8464916	40.2746981	41.7857584	42.4059138	42.2883419	41.635597	40.6297695	39.3922367	37.9718233	36.3521498	34.4719273	32.2565074	29.6583
24.2139396	26.891337	29.3181318	31.4335773	33.2057085	34.6121107	35.6194773	36.1710665	36.1885307	35.5910634	34.3287083	32.4176849	29.9591157	27.1273539	24.1310584	21.166359	18.3830096	15.8724553	13.67377	11.7880822	10.1936986	8.85802823	7.7454698	6.82192009	6.05695019	5.42456833	4.90322275	4.47545694	4.1274574	3.84862791	3.63126587	3.47039441	3.36380885	3.31243295	3.32116498	3.400576	3.57022687	3.86532887	4.35095531	5.15516905	6.55605844	9.25037616	15.3849168	33.6622117	87.8250527	45.3000566	13.1243319	5.3016873	2.69916944	1.60648311	1.07837709	0.802505571	0.656081486	0.585556442	0.567304062	0.593540573	0.668180603	0.808763719	1.05589366	1.49790583	2.33086796	3.98765155	7.25107971	12.3132493	15.3975991	12.3132493	7.25107971	3.98765155	2.33086796	1.49790583	1.05589366	0.808763719	0.668180603	0.593540573	0.567304062	0.585556442	0.656081486	0.802505571	1.07837709	1.60648311	2.69916944	5.3016873	13.1243319	45.3000566	87.8250527	33.6622117	15.3849168	9.25037616	6.55605844	5.15516905	4.35095531	3.86532887	3.57022687	3.400576	3.32116498	3.31243295	3.36380885	3.47039441	3.63126587	3.84862791	4.1274574	4.47545694	4.90322275	5.42456833	6.05695019	6.82192009	7.7454698	8.85802823	10.1936986	11.7880822	13.67377	15.8724553	18.3830096	21.166359	24.1310584	27.1273539	29.9591157	32.4176849	34.3287083	35.5910634	36.1885307	36.1710665	35.6194773	34.6121107	33.2057085	31.4335773	29.3181318	26.891337	24.2139396
19.0490686	21.3316198	23.4706437	25.3748789	26.967131	28.1829828	28.9667839	29.2701059	29.0565719	28.3133005	27.064525	25.3797244	23.3696507	21.1694749	18.9152665	16.7229981	14.6765286	12.8256136	11.1909619	9.77228207	8.55624835	7.52285729	6.64982188	5.91526642	5.29917894	4.78405447	4.35506258	3.99996794	3.70895082	3.47441949	3.29087456	3.15487429	3.06515602	3.02299946	3.03298653	3.10445979	3.25430636	3.51245446	3.93340759	4.62261462	5.8040831	8.0225507	12.8891463	26.6863791	74.8360087	57.993569	15.7181014	5.96286429	2.92975893	1.70579892	1.12823024	0.830911177	0.674373365	0.599046151	0.578971058	0.605605526	0.683097247	0.830416877	1.0920499	1.56662636	2.47944988	4.3508152	8.19761505	14.4644855	18.4122317	14.4644855	8.19761505	4.3508152	2.47944988	1.56662636	1.0920499	0.830416877	0.683097247	0.605605526	0.578971058	0.599046151	0.674373365	0.830911177	1.12823024	1.70579892	2.92975893	5.96286429	15.7181014	57.993569	74.8360087	26.6863791	12.8891463	8.0225507	5.8040831	4.62261462	3.93340759	3.51245446	3.25430636	3.10445979	3.03298653	3.02299946	3.06515602	3.15487429	3.29087456	3.47441949	3.70895082	3.99996794	4.35506258	4.78405447	5.29917894	5.91526642	6.64982188	7.52285729	8.55624835	9.77228207	11.1909619	12.8256136	14.6765286	16.7229981	18.9152665	21.1694749	23.3696507	25.3797244	27.064525	28.3133005	29.0565719	29.270106	28.9667839	28.1829828	26.967131	25.3748789	23.4706437	21.3316198	19.0490686
14.8603992	16.6490188	18.3517669	19.8861656	21.1744004	22.1485107	22.754167	22.954345	22.7338649	22.1042022	21.1062765	19.8084764	18.2987278	16.6721782	15.0181896	13.4103983	11.9018243	10.5248126	9.29419961	8.2118369	7.27107517	6.46046497	5.76645732	5.17518669	4.67353874	4.24971786	3.89349525	3.59627281	3.35105776	3.15241371	2.9964364	2.88079694	2.80490256	2.77025026	2.78110593	2.84576191	2.97888919	3.20610955	3.57344057	4.16849791	5.17362221	7.02002845	10.9343816	21.4812741	59.9549561	72.6672608	19.0941093	6.75529624	3.19238197	1.81545219	1.18217654	0.861234987	0.693723873	0.613239332	0.591222551	0.618292399	0.698850592	0.853445378	1.13089822	1.641587	2.64528767	4.77063052	9.34717248	17.2119594	22.3425125	17.2119594	9.34717248	4.77063052	2.64528767	1.641587	1.13089822	0.853445378	0.698850592	0.618292399	0.591222551	0.613239332	0.693723873	0.861234987	1.18217654	1.81545219	3.19238197	6.75529624	19.0941093	72.6672608	59.9549561	21.4812741	10.9343816	7.02002845	5.17362221	4.16849791	3.57344057	3.20610955	2.97888919	2.84576191	2.78110593	2.77025026	2.80490256	2.88079694	2.9964364	3.15241371	3.35105776	3.59627281	3.89349525	4.24971786	4.67353874	5.17518669	5.76645732	6.46046497	7.27107517	8.2118369	9.29419961	10.5248126	11.9018243	13.4103983	15.0181896	16.6721782	18.2987278	19.8084764	21.1062765	22.1042022	22.7338649	22.954345	22.754167	22.1485107	21.1744004	19.8861656	18.3517669	16.6490188	14.8603992
11.673134	13.0341029	14.3380519	15.520787	16.519119	17.2766994	17.7493496	17.9096221	17.7502984	17.2861885	16.5533351	15.6050389	14.5050622	13.3194505	12.1089403	10.9235744	9.80019984	8.76255601	7.82309437	6.98558395	6.24777209	5.60367946	5.04536953	4.56419895	4.15163517	3.79975054	3.50149442	3.25082615	3.0427722	2.87345536	2.74013441	2.64129096	2.57680759	2.54830281	2.55973656	2.61849884	2.73740965	2.93855034	3.26106199	3.77835169	4.64028211	6.1921602	9.38095966	17.5624246	46.8745403	85.9689289	23.5526637	7.71489834	3.49317393	1.93691827	1.24067332	0.893650833	0.714212934	0.628181606	0.604093008	0.631637779	0.715494642	0.877953234	1.17268752	1.72351951	2.83105139	5.25912002	10.7592395	20.7740078	27.5404457	20.7740078	10.7592395	5.25912002	2.83105139	1.72351951	1.17268752	0.877953234	0.715494642	0.631637779	0.604093008	0.628181606	0.714212934	0.893650833	1.24067332	1.93691827	3.49317393	7.71489835	23.5526637	85.9689289	46.8745403	17.5624246	9.38095966	6.1921602	4.64028211	3.77835169	3.26106199	2.93855034	2.73740965	2.61849884	2.55973656	2.54830281	2.57680759	2.64129096	2.74013441	2.87345536	3.0427722	3.25082615	3.50149442	3.79975054	4.15163517	4.56419895	5.04536953	5.60367946	6.24777209	6.98558395	7.82309437	8.76255601	9.80019984	10.9235744	12.1089403	13.3194505	14.5050622	15.6050389	16.5533351	17.2861885	17.7502984	17.9096221	17.7493496	17.2766994	16.519119	15.520787	14.3380519	13.0341029	11.673134
9.29461178	10.3275266	11.3191361	12.2219495	12.9884185	13.5756959	13.9502558	14.0917606	13.9956082	13.6736566	13.1528027	12.4714916	11.6747509	10.8087724	9.91614181	9.03251368	8.18501446	7.39217384	6.66491205	6.00806052	5.42199483	4.90411477	4.45004811	4.054554	3.71215773	3.41757122	3.16595725	2.95308874	2.7754463	2.63028889	2.51572827	2.43083819	2.37583654	2.35239741	2.36419028	2.41782617	2.52456805	2.70356341	2.98833268	3.44085349	4.18539664	5.5014379	8.12963974	14.5714767	36.6006851	92.1037431	29.5095526	8.89017554	3.83978813	2.07194378	1.30424372	0.928352972	0.735928428	0.643922595	0.617619724	0.645681288	0.733088269	0.904055178	1.21769736	1.81326796	3.03994781	5.83161144	12.5154902	25.4609855	34.4917049	25.4609855	12.5154902	5.83161144	3.03994781	1.81326796	1.21769736	0.904055178	0.733088269	0.645681288	0.617619724	0.643922595	0.735928428	0.928352972	1.30424372	2.07194378	3.83978813	8.89017554	29.5095526	92.1037431	36.6006851	14.5714767	8.12963974	5.5014379	4.18539664	3.44085349	2.98833268	2.70356341	2.52456805	2.41782617	2.36419028	2.35239741	2.37583654	2.43083819	2.51572827	2.63028889	2.7754463	2.95308874	3.16595725	3.41757122	3.71215773	4.054554	4.45004811	4.90411477	5.42199483	6.00806052	6.66491205	7.39217384	8.18501446	9.03251368	9.91614181	10.8087724	11.6747509	12.4714916	13.1528027	13.6736566	13.9956082	14.0917606	13.9502558	13.5756959	12.9884185	12.2219495	11.3191361	10.3275266	9.29461178
7.51733126	8.30884659	9.06880958	9.76250855	10.3549824	10.81454	11.1162596	11.2449094	11.196779	10.9800589	10.6136442	10.1245594	9.54450587	8.90621647	8.240282	7.57290081	6.9247066	6.31056286	5.74005592	5.21838125	4.74736357	4.32643314	3.95346217	3.6254274	3.33890424	3.09041796	2.87668435	2.69477216	2.5422166	2.41710967	2.31819157	2.2449692	2.19789445	2.17865183	2.19063862	2.23979031	2.33605143	2.49612027	2.74888602	3.14705022	3.79451291	4.91970581	7.10902427	12.2540326	28.8688379	87.4307627	37.4985259	10.3475554	4.24186048	2.22260823	1.37348838	0.96555903	0.75896715	0.660516345	0.631843093	0.660465877	0.751695731	0.93187799	1.26624245	1.91180981	3.27585352	6.50785984	14.7296018	31.7070628	43.8134839	31.7070628	14.7296018	6.50785984	3.27585352	1.91180981	1.26624245	0.93187799	0.751695731	0.660465877	0.631843093	0.660516345	0.75896715	0.96555903	1.37348838	2.22260823	4.24186048	10.3475554	37.4985259	87.4307627	28.8688379	12.2540326	7.10902427	4.91970581	3.79451291	3.14705022	2.74888602	2.49612027	2.33605143	2.23979031	2.19063862	2.17865183	2.19789445	2.2449692	2.31819157	2.41710967	2.5422166	2.69477216	2.87668435	3.09041796	3.33890424	3.6254274	3.95346217	4.32643314	4.74736357	5.21838125	5.74005592	6.31056286	6.9247066	7.57290081	8.240282	8.90621647	9.54450587	10.1245594	10.6136442	10.9800589	11.196779	11.2449094	11.1162596	10.81454	10.3549824	9.76250855	9.06880958	8.30884659	7.51733126
6.17525434	6.79066543	7.38124871	7.9215154	8.38576476	8.75060694	8.9974975	9.11485919	9.0994054	8.95640818	8.69885323	8.34565227	7.91927455	7.44325334	6.93999097	6.42914968	5.92673467	5.44481567	4.99173396	4.57260961	4.18998247	3.84446404	3.53532558	3.26098773	3.01940512	2.80835553	2.62565127	2.46929282	2.33758476	2.22923285	2.14344181	2.08003505	2.0396249	2.02387573	2.0359319	2.08114055	2.16832291	2.31211861	2.53757221	2.88979411	3.45631618	4.42555349	6.26703704	10.4312713	23.1052379	74.7804382	48.0637356	12.1792728	4.71164479	2.39140235	1.44909953	1.00551345	0.783435919	0.678021811	0.646806923	0.676038163	0.771387264	0.96156202	1.31867807	2.02028174	3.54348763	7.31362427	17.5617312	40.0868339	56.1138216	40.0868339	17.5617312	7.31362427	3.54348763	2.02028174	1.31867807	0.96156202	0.771387264	0.676038163	0.646806923	0.678021811	0.783435919	1.00551345	1.44909953	2.39140235	4.71164479	12.1792728	48.0637356	74.7804382	23.1052379	10.4312713	6.26703704	4.42555349	3.45631618	2.88979411	2.53757221	2.31211861	2.16832291	2.08114055	2.0359319	2.02387573	2.0396249	2.08003505	2.14344181	2.22923285	2.33758476	2.46929282	2.62565127	2.80835553	3.01940512	3.26098773	3.53532558	3.84446404	4.18998247	4.57260961	4.99173396	5.44481567	5.92673467	6.42914968	6.93999097	7.44325334	7.91927455	8.34565227	8.69885323	8.95640818	9.0994054	9.11485919	8.9974975	8.75060694	8.38576476	7.9215154	7.38124871	6.79066543	6.17525434
5.1473436	5.63352073	6.0998145	6.52728495	6.89685129	7.19109212	7.39606198	7.50282153	7.50840493	7.41604354	7.23460974	6.97740224	6.66051991	6.30112867	5.91590305	5.5198383	5.12551565	4.74280148	4.37889321	4.0385976	3.72473191	3.43856143	3.18021564	2.94905167	2.74395321	2.56356645	2.40648162	2.2713725	2.15710748	2.06284622	1.98813724	1.9330345	1.89825706	1.88542894	1.89746083	1.93918539	2.01846126	2.14818661	2.35019201	2.66332747	3.16185695	4.00250015	5.5651608	8.97700321	18.783832	60.0232961	61.3247217	14.5150154	5.26489169	2.58132855	1.5318782	1.04849153	0.809452851	0.69650339	0.662558779	0.692448801	0.792239745	0.993262936	1.37540643	2.14001154	3.84863801	8.28291192	21.2394127	51.2459195	71.4496904	51.2459195	21.2394127	8.28291192	3.84863801	2.14001154	1.37540643	0.993262936	0.792239745	0.692448801	0.662558779	0.69650339	0.809452851	1.04849153	1.5318782	2.58132855	5.26489169	14.5150154	61.3247217	60.0232961	18.783832	8.97700321	5.5651608	4.00250015	3.16185695	2.66332747	2.35019201	2.14818661	2.01846126	1.93918539	1.89746083	1.88542894	1.89825706	1.9330345	1.98813724	2.06284622	2.15710748	2.2713725	2.40648162	2.56356646	2.74395321	2.94905167	3.18021564	3.43856143	3.72473191	4.0385976	4.37889321	4.74280148	5.12551565	5.5198383	5.91590305	6.30112867	6.66051991	6.97740224	7.23460974	7.41604354	7.50840493	7.50282153	7.39606198	7.19109212	6.89685129	6.52728495	6.0998145	5.63352073	5.1473436
4.34804727	4.73821598	5.11226857	5.45592279	5.75481242	5.99578105	6.1681902	6.26502954	6.28363436	6.22588186	6.09783845	5.90893832	5.67085876	5.39629744	5.0978444	4.78708773	4.47402034	4.16674683	3.87144255	3.59249324	3.33274247	3.09378518	2.8762632	2.68013556	2.5049108	2.34983817	2.21406148	2.09674276	1.99716489	1.91482384	1.84952257	1.80148175	1.77148808	1.7611122	1.77304976	1.81168176	1.88403759	2.00153342	2.18329547	2.46297354	2.90398843	3.63771401	4.97451659	7.80126531	15.5032971	46.9530317	75.9034938	17.538835	5.92208009	2.79603095	1.62275526	1.09480425	0.837148813	0.716031543	0.679150377	0.709752904	0.814337448	1.02715375	1.43688422	2.27255753	4.19846053	9.46121263	26.0858492	65.5490571	88.0410926	65.5490571	26.0858492	9.46121263	4.19846053	2.27255753	1.43688422	1.02715375	0.814337448	0.709752904	0.679150377	0.716031543	0.837148813	1.09480425	1.62275526	2.79603095	5.92208009	17.538835	75.9034938	46.9530317	15.5032971	7.80126531	4.97451659	3.63771401	2.90398843	2.46297354	2.18329547	2.00153342	1.88403759	1.81168176	1.77304976	1.7611122	1.77148808	1.80148175	1.84952257	1.91482384	1.99716489	2.09674276	2.21406148	2.34983817	2.5049108	2.68013556	2.8762632	3.09378518	3.33274247	3.59249324	3.87144255	4.16674683	4.47402034	4.78708773	5.0978444	5.39629744	5.67085876	5.90893832	6.09783845	6.22588186	6.28363436	6.26502954	6.1681902	5.99578105	5.75481242	5.45592279	5.11226858	4.73821598	4.34804727
3.71722548	4.03501341	4.33961466	4.62009183	4.86546104	5.06563314	5.21236651	5.3000824	5.32640517	5.29233531	5.20203183	5.06225535	4.88158241	4.66953063	4.43572953	4.18923821	3.93806489	3.68889719	3.44701751	3.21635945	2.99965583	2.79863463	2.61422887	2.44677804	2.29620844	2.16218767	2.04425391	1.94192382	1.85478546	1.78258411	1.72531052	1.68330458	1.65739203	1.64908226	1.66087354	1.69674888	1.76301969	1.86983391	2.0340283	2.28490393	2.67695229	3.32109735	4.47316865	6.8390857	12.9758316	36.6549786	87.6228558	21.5124282	6.71016462	3.03996489	1.72281736	1.14480388	0.866669118	0.736683484	0.696638016	0.728010517	0.837772901	1.06342717	1.50363164	2.41975791	4.60187885	10.9102159	32.551537	82.0878801	100.859616	82.0878801	32.551537	10.9102159	4.60187885	2.41975791	1.50363164	1.06342717	0.837772901	0.728010517	0.696638016	0.736683484	0.866669118	1.14480388	1.72281736	3.03996489	6.71016462	21.5124282	87.6228558	36.6549786	12.9758316	6.8390857	4.47316865	3.32109735	2.67695229	2.28490393	2.0340283	1.86983391	1.76301969	1.69674888	1.66087354	1.64908226	1.65739203	1.68330458	1.72531052	1.78258411	1.85478546	1.94192382	2.04425391	2.16218767	2.29620844	2.44677804	2.61422887	2.79863463	2.99965583	3.21635945	3.44701751	3.68889719	3.93806489	4.18923821	4.43572953	4.66953063	4.88158241	5.06225535	5.20203183	5.29233531	5.32640517	5.3000824	5.21236651	5.06563314	4.86546104	4.62009183	4.33961466	4.03501341	3.71722548
3.21235031	3.47473307	3.72623736	3.95835981	4.16257296	4.33102002	4.45721872	4.53666877	4.56726487	4.54944806	4.48607558	4.38204123	4.24372037	4.07833576	3.89333988	3.69588888	3.4924529	3.28857572	3.08877174	2.89653297	2.71441277	2.5441551	2.38684328	2.24305014	2.11297806	1.99658356	1.89368529	1.80405742	1.72751265	1.66398072	1.61359029	1.57676493	1.55434866	1.54778531	1.55939228	1.59280063	1.65369723	1.751139	1.90001345	2.12596194	2.47607018	3.04462474	4.0442497	6.04288569	10.9988399	28.8971359	90.7274361	26.8025847	7.6650869	3.31862048	1.83333907	1.19889077	0.898175472	0.758543976	0.715083079	0.747287147	0.862647864	1.1022983	1.57624321	2.58379258	5.07012455	12.7147559	41.2262351	97.0878978	103.426294	97.0878978	41.2262351	12.7147559	5.07012455	2.58379258	1.57624321	1.1022983	0.862647864	0.747287147	0.715083079	0.758543976	0.898175472	1.19889077	1.83333907	3.31862048	7.6650869	26.8025847	90.7274361	28.8971359	10.9988399	6.04288569	4.0442497	3.04462474	2.47607018	2.12596194	1.90001345	1.751139	1.65369723	1.59280063	1.55939228	1.54778531	1.55434866	1.57676493	1.61359029	1.66398072	1.72751265	1.80405742	1.89368529	1.99658356	2.11297806	2.24305014	2.38684328	2.5441551	2.71441277	2.89653297	3.08877174	3.28857572	3.4924529	3.69588888	3.89333988	4.07833576	4.24372037	4.38204123	4.48607558	4.54944806	4.56726487	4.53666877	4.45721872	4.33102002	4.16257296	3.95835981	3.72623737	3.47473307	3.21235031
2.80301196	3.02234929	3.23264516	3.42719309	3.59927516	3.74268247	3.85224288	3.9242805	3.95693597	3.95029792	3.90632871	3.82860411	3.72191684	3.59181124	3.4441177	3.28454342	3.1183557	2.95017206	2.78385279	2.62247956	2.46839771	2.32329966	2.18832988	2.06419678	1.95128143	1.84973801	1.75958373	1.68077923	1.6133021	1.55721801	1.51275598	1.48039667	1.46098732	1.45590446	1.4672998	1.49849219	1.55462284	1.64380546	1.77925906	1.98352697	2.29751162	2.80185846	3.67463998	5.37733602	9.42970832	23.1141405	83.3098552	33.8975018	8.83542829	3.63881987	1.95582297	1.25752142	0.931848249	0.781706231	0.734552587	0.76765437	0.889074447	1.14400783	1.65540073	2.76726152	5.61747512	14.9930874	52.7506199	104.017172	94.1532343	104.017172	52.7506199	14.9930874	5.61747512	2.76726152	1.65540073	1.14400783	0.889074447	0.76765437	0.734552587	0.781706231	0.931848249	1.25752142	1.95582297	3.63881987	8.83542829	33.8975018	83.3098552	23.1141405	9.42970832	5.37733602	3.67463998	2.80185846	2.29751162	1.98352697	1.77925906	1.64380546	1.55462284	1.49849219	1.4672998	1.45590446	1.46098732	1.48039667	1.51275598	1.55721801	1.6133021	1.68077923	1.75958373	1.84973801	1.95128143	2.06419678	2.18832988	2.32329966	2.46839771	2.62247956	2.78385279	2.95017206	3.1183557	3.28454342	3.4441177	3.59181124	3.72191684	3.82860411	3.90632871	3.95029792	3.95693597	3.9242805	3.85224288	3.74268247	3.59927517	3.42719309	3.23264516	3.02234929	2.80301196
2.46717485	2.65259589	2.83044984	2.99537632	3.14201009	3.26537668	3.36129406	3.42672532	3.4600304	3.46107972	3.43121539	3.37307174	3.29028916	3.18716865	3.06831724	2.93832692	2.80151667	2.66175124	2.52233698	2.38598507	2.25482716	2.13046736	2.0140557	1.90637127	1.80790678	1.71894943	1.63965576	1.57012062	1.51044195	1.46078488	1.42145042	1.39295639	1.37614247	1.37231782	1.38348251	1.41267752	1.46456528	1.54644039	1.67008642	1.8554096	2.13811752	2.5875898	3.35402468	4.81584783	8.16719638	18.780131	69.6590702	43.3553387	10.2877775	4.00911725	2.09204995	1.32121811	0.967889132	0.80627294	0.755119828	0.789190507	0.917176383	1.18882574	1.74188905	2.97328463	6.26227463	17.9120208	67.4110734	98.7621397	78.3099674	98.7621397	67.4110734	17.9120208	6.26227463	2.97328463	1.74188905	1.18882574	0.917176383	0.789190507	0.755119828	0.80627294	0.967889132	1.32121811	2.09204995	4.00911725	10.2877775	43.3553387	69.6590702	18.780131	8.16719638	4.81584783	3.35402468	2.5875898	2.13811752	1.8554096	1.67008642	1.54644039	1.46456528	1.41267752	1.38348251	1.37231782	1.37614247	1.39295639	1.42145042	1.46078488	1.51044195	1.57012062	1.63965576	1.71894943	1.80790678	1.90637127	2.0140557	2.13046736	2.25482716	2.38598507	2.52233698	2.66175124	2.80151667	2.93832692	3.06831724	3.18716865	3.29028916	3.37307174	3.43121539	3.46107972	3.4600304	3.42672532	3.36129406	3.26537668	3.14201009	2.99537632	2.83044984	2.65259589	2.46717485
2.18864738	2.34699278	2.49896356	2.64022207	2.76642887	2.87354771	2.95815561	3.01771734	3.05078586	3.05710023	3.03756915	2.99414682	2.92962434	2.84737059	2.75105944	2.64441602	2.53100586	2.41407955	2.29647565	2.18057649	2.06830703	1.96116523	1.86027277	1.7664367	1.68021512	1.60198234	1.53199123	1.47043224	1.41749036	1.37340262	1.33852055	1.31338422	1.29881809	1.29606513	1.30698655	1.33437527	1.38247208	1.45785705	1.57107301	1.73976974	1.99526481	2.3975704	3.07421284	4.33815263	7.13855156	15.4920998	55.3206049	55.5249837	12.1146681	4.44034289	2.24414293	1.39058063	1.0065242	0.832357459	0.776865077	0.8119814	0.947090501	1.23705566	1.83661516	3.20563012	7.02836278	21.7086723	84.0546275	84.5043084	62.0700647	84.5043084	84.0546275	21.7086723	7.02836278	3.20563012	1.83661516	1.23705566	0.947090501	0.8119814	0.776865077	0.832357459	1.0065242	1.39058063	2.24414293	4.44034289	12.1146681	55.5249837	55.3206049	15.4920998	7.13855156	4.33815263	3.07421284	2.3975704	1.99526481	1.73976974	1.57107301	1.45785705	1.38247208	1.33437527	1.30698655	1.29606513	1.29881809	1.31338422	1.33852055	1.37340262	1.41749036	1.47043224	1.53199123	1.60198234	1.68021512	1.7664367	1.86027277	1.96116523	2.06830703	2.18057649	2.29647565	2.41407955	2.53100586	2.64441602	2.75105944	2.84737059	2.92962434	2.99414682	3.03756915	3.05710023	3.05078586	3.01771734	2.95815561	2.87354771	2.76642887	2.64022207	2.49896356	2.34699278	2.18864738
1.95536651	2.09183393	2.22289818	2.34500915	2.45461607	2.54840569	2.62354488	2.67789712	2.71018387	2.72006898	2.70815613	2.67590283	2.62546702	2.55951084	2.48098889	2.3929462	2.2983453	2.19993357	2.10015483	2.00110255	1.9045084	1.81175791	1.72392464	1.64181571	1.56602281	1.49697477	1.43498944	1.38032427	1.33322628	1.29398355	1.26298189	1.24077241	1.22815909	1.22632065	1.23699112	1.26274135	1.30743938	1.37703948	1.48100725	1.63505222	1.86676164	2.22830916	2.82863922	3.92861285	6.29077367	12.9605908	43.1739177	69.7350592	14.4462971	4.94635185	2.41464794	1.46630038	1.04800757	0.860085161	0.799876409	0.836121292	0.978968407	1.28903998	1.94063157	3.46888098	7.94710187	26.7195332	98.5086282	67.862632	48.4552266	67.862632	98.5086282	26.7195332	7.94710187	3.46888098	1.94063157	1.28903998	0.978968407	0.836121292	0.799876409	0.860085161	1.04800757	1.46630038	2.41464794	4.94635185	14.4462971	69.7350592	43.1739177	12.9605908	6.29077367	3.92861285	2.82863922	2.22830916	1.86676164	1.63505222	1.48100725	1.37703948	1.30743938	1.26274135	1.23699112	1.22632065	1.22815909	1.24077241	1.26298189	1.29398355	1.33322628	1.38032427	1.43498944	1.49697477	1.56602281	1.64181571	1.72392464	1.81175791	1.9045084	2.00110255	2.10015483	2.19993357	2.2983453	2.3929462	2.48098889	2.55951084	2.62546702	2.67590283	2.70815613	2.72006898	2.71018387	2.67789712	2.62354488	2.54840569	2.45461607	2.34500915	2.22289818	2.09183393	1.95536651
1.75822467	1.87681587	1.99080072	2.09724325	2.1932069	2.27594288	2.34308231	2.39280904	2.42399102	2.43625318	2.42998322	2.40627225	2.36680112	2.31369051	2.24933508	2.17624169	2.09688688	2.01360387	1.92850316	1.84342607	1.75992725	1.67928027	1.60249996	1.53037572	1.4635111	1.40236628	1.34730124	1.29861919	1.25661033	1.22159798	1.19398991	1.17434	1.16342816	1.16237132	1.17278695	1.19704659	1.23868758	1.30311401	1.39885221	1.5399357	1.75076559	2.07691707	2.61199589	3.57502709	5.58470927	10.9817784	33.7751089	82.9239576	17.46751	5.54506735	2.60663839	1.54917764	1.09262563	0.889595007	0.824250624	0.861713832	1.01297844	1.34516592	2.05516501	3.76865279	9.06028809	33.4116041	104.153796	53.1192995	37.9630763	53.1192995	104.153796	33.4116041	9.06028809	3.76865279	2.05516501	1.34516592	1.01297844	0.861713832	0.824250624	0.889595007	1.09262563	1.54917764	2.60663839	5.54506735	17.46751	82.9239576	33.7751089	10.9817784	5.58470927	3.57502709	2.61199589	2.07691707	1.75076559	1.5399357	1.39885221	1.30311401	1.23868758	1.19704659	1.17278695	1.16237132	1.16342816	1.17434	1.19398991	1.22159798	1.25661033	1.29861919	1.34730124	1.40236628	1.4635111	1.53037572	1.60249996	1.67928027	1.75992725	1.84342607	1.92850316	2.01360387	2.09688688	2.17624169	2.24933508	2.31369051	2.36680112	2.40627225	2.42998322	2.43625318	2.42399102	2.39280904	2.34308231	2.27594288	2.1932069	2.09724325	1.99080072	1.87681587	1.75822467
1.5902584	1.69409283	1.79397871	1.8874647	1.97209841	2.04557707	2.10590151	2.15151572	2.1814148	2.19520797	2.1931294	2.17599742	2.14512982	2.10222831	2.04924774	1.98826558	1.92136409	1.85053403	1.77760398	1.70419592	1.63170445	1.56129562	1.49392078	1.43034061	1.37115587	1.31684161	1.26778334	1.22431419	1.18675341	1.15544753	1.13081697	1.11341221	1.10398687	1.10359884	1.1137587	1.13665856	1.17554149	1.23532604	1.32371641	1.45329199	1.64571923	1.94098767	2.41995658	3.26777453	4.99103642	9.41221553	26.7334237	89.5252772	21.4410582	6.25995308	2.82385015	1.64014271	1.14070214	0.921041346	0.850094308	0.888873217	1.04930791	1.40587271	2.1816519	4.11188139	10.4243842	42.3885663	97.5832551	41.5012848	30.1101652	41.5012848	97.5832551	42.3885663	10.4243842	4.11188139	2.1816519	1.40587271	1.04930791	0.888873217	0.850094308	0.921041346	1.14070214	1.64014271	2.82385015	6.25995308	21.4410582	89.5252772	26.7334237	9.41221553	4.99103642	3.26777453	2.41995658	1.94098767	1.64571923	1.45329199	1.32371641	1.23532604	1.17554149	1.13665856	1.1137587	1.10359884	1.10398687	1.11341221	1.13081697	1.15544753	1.18675341	1.22431419	1.26778334	1.31684161	1.37115587	1.43034061	1.49392078	1.56129562	1.63170445	1.70419592	1.77760398	1.85053403	1.92136409	1.98826558	2.04924774	2.10222831	2.14512982	2.17599742	2.1931294	2.19520797	2.1814148	2.15151572	2.10590151	2.04557707	1.97209841	1.8874647	1.79397871	1.69409283	1.5902584
1.44608017	1.53761772	1.62575316	1.70842174	1.783557	1.84921265	1.90368719	1.9456378	1.97416993	1.98889189	1.98992844	1.97789318	1.95382503	1.91909859	1.87532029	1.8242224	1.76756525	1.70705505	1.64428148	1.58067598	1.51748963	1.45578752	1.39645645	1.34022203	1.28767243	1.23928609	1.1954619	1.1565512	1.12289155	1.09484365	1.07283349	1.0574037	1.0492803	1.04946505	1.05937041	1.08102663	1.11741403	1.17302126	1.25483013	1.37415326	1.55029917	1.81850412	2.24896846	2.99919451	4.48750745	8.15011845	21.4820659	85.665968	26.7345653	7.12211751	3.07085815	1.74028189	1.19260417	0.954596018	0.877525049	0.917725511	1.08816576	1.47166017	2.32178256	4.50720694	12.1167371	54.280163	82.7149387	32.7481479	24.2513166	32.7481479	82.7149387	54.280163	12.1167371	4.50720694	2.32178256	1.47166017	1.08816576	0.917725511	0.877525049	0.954596018	1.19260417	1.74028189	3.07085815	7.12211751	26.7345653	85.665968	21.4820659	8.15011845	4.48750745	2.99919451	2.24896846	1.81850412	1.55029917	1.37415326	1.25483013	1.17302126	1.11741403	1.08102663	1.05937041	1.04946505	1.0492803	1.0574037	1.07283349	1.09484365	1.12289155	1.1565512	1.1954619	1.23928609	1.28767243	1.34022203	1.39645645	1.45578752	1.51748963	1.58067598	1.64428148	1.70705505	1.76756525	1.8242224	1.87532029	1.91909859	1.95382503	1.97789318	1.98992844	1.98889189	1.97416993	1.9456378	1.90368719	1.84921265	1.783557	1.70842174	1.62575316	1.53761772	1.44608017
1.32147526	1.40267672	1.48093266	1.55448984	1.62159271	1.68058281	1.73000072	1.76867995	1.79582179	1.81104287	1.81439002	1.806322	1.78766174	1.75952632	1.72324393	1.68026732	1.63209236	1.58018778	1.52594019	1.47061564	1.41533712	1.3610763	1.30865665	1.25876549	1.21197209	1.16875024	1.12950346	1.09459256	1.06436542	1.03919	1.0194926	1.00580474	0.998824273	0.999499796	1.00915364	1.02966963	1.06379286	1.11563006	1.19152604	1.30168557	1.46337528	1.70776631	2.09609325	2.76313129	4.05703291	7.12238712	17.5344767	73.7013372	33.8347565	8.17335939	3.3533096	1.85086982	1.24874928	0.990450785	0.906672825	0.948410152	1.12978555	1.54309895	2.47755655	4.965492	14.2447706	69.277058	66.1201583	26.2225839	19.8423072	26.2225839	66.1201583	69.277058	14.2447706	4.965492	2.47755655	1.54309895	1.12978555	0.948410152	0.906672825	0.990450785	1.24874928	1.85086982	3.3533096	8.17335939	33.8347565	73.7013372	17.5344767	7.12238712	4.05703291	2.76313129	2.09609325	1.70776631	1.46337528	1.30168557	1.19152604	1.11563006	1.06379286	1.02966963	1.00915364	0.999499796	0.998824273	1.00580474	1.0194926	1.03919	1.06436542	1.09459256	1.12950346	1.16875024	1.21197209	1.25876549	1.30865665	1.3610763	1.41533712	1.47061564	1.52594019	1.58018778	1.63209236	1.68026732	1.72324393	1.75952632	1.78766174	1.806322	1.81439002	1.81104287	1.79582179	1.76867995	1.73000072	1.68058281	1.62159271	1.55448984	1.48093266	1.40267672	1.32147526
1.21311228	1.28555629	1.35543838	1.42125877	1.48151473	1.53478249	1.57980138	1.61555187	1.64131871	1.65673236	1.66178433	1.65681557	1.64248041	1.61969159	1.58955345	1.55329092	1.51218131	1.46749425	1.42044329	1.37215073	1.32362571	1.27575419	1.22929901	1.18490793	1.14312752	1.1044214	1.06919142	1.03780146	1.01060368	0.987968117	0.97031745	0.958169825	0.95219486	0.953290947	0.962697507	0.982165667	1.0142293	1.06265477	1.13322337	1.23516739	1.38397794	1.60733336	1.95888484	2.55459624	3.68633309	6.27580103	14.5273662	59.3368082	43.2892198	9.47062441	3.67823501	1.97340971	1.309614	1.02882018	0.937681614	0.981081693	1.17442909	1.62084289	2.65135238	5.5005285	16.9595619	85.9511182	51.6931844	21.3315312	16.4791813	21.3315312	51.6931844	85.9511182	16.9595619	5.5005285	2.65135238	1.62084289	1.17442909	0.981081693	0.937681614	1.02882018	1.309614	1.97340971	3.67823501	9.47062441	43.2892198	59.3368082	14.5273662	6.27580103	3.68633309	2.55459624	1.95888484	1.60733336	1.38397794	1.23516739	1.13322337	1.06265477	1.0142293	0.982165667	0.962697507	0.953290947	0.95219486	0.958169825	0.97031745	0.987968117	1.01060368	1.03780146	1.06919142	1.1044214	1.14312752	1.18490793	1.22929901	1.27575419	1.32362571	1.37215073	1.42044329	1.46749425	1.51218131	1.55329092	1.58955345	1.61969159	1.64248041	1.65681557	1.66178433	1.65673236	1.64131871	1.61555187	1.57980138	1.53478249	1.48151473	1.42125877	1.35543838	1.28555629	1.21311228
1.11833255	1.18330192	1.24603335	1.30523507	1.35961179	1.40793282	1.44910208	1.48222346	1.50665451	1.52204269	1.52834053	1.52579882	1.51493936	1.49651159	1.47143851	1.44075818	1.40556633	1.36696487	1.32601936	1.28372714	1.24099624	1.19863454	1.15734762	1.11774387	1.08034501	1.04560081	1.01390703	0.985625879	0.961109309	0.940725575	0.924890815	0.914108268	0.909019642	0.910476009	0.919640461	0.938143573	0.968329066	1.01365912	1.07941483	1.17397192	1.31127161	1.51597786	1.83529424	2.36951441	3.36497688	5.57106816	12.2020614	46.4608391	55.40974	11.0925824	4.05446748	2.10968401	1.37574418	1.06994481	0.970711243	1.01591181	1.22239057	1.70564388	2.84601624	6.13001413	20.4755452	99.7260652	40.4124272	17.620412	13.8748525	17.620412	40.4124272	99.7260652	20.4755452	6.13001413	2.84601624	1.70564388	1.22239057	1.01591181	0.970711243	1.06994481	1.37574418	2.10968401	4.05446748	11.0925824	55.4097401	46.4608391	12.2020614	5.57106816	3.36497688	2.36951441	1.83529424	1.51597786	1.31127161	1.17397192	1.07941483	1.01365912	0.968329066	0.938143573	0.919640461	0.910476009	0.909019642	0.914108268	0.924890815	0.940725575	0.961109309	0.985625879	1.01390703	1.04560081	1.08034501	1.11774387	1.15734762	1.19863454	1.24099624	1.28372714	1.32601936	1.36696487	1.40556633	1.44075818	1.47143851	1.49651159	1.51493936	1.52579882	1.52834053	1.52204269	1.50665451	1.48222346	1.44910208	1.40793282	1.35961179	1.30523507	1.24603335	1.18330192	1.11833255
1.03499525	1.0935414	1.15012461	1.20362515	1.25291944	1.29693689	1.33471881	1.3654735	1.38862219	1.40383086	1.411025	1.41038606	1.40233101	1.38747789	1.36660189	1.34058683	1.31037677	1.27693177	1.24119049	1.20404136	1.16630272	1.1287116	1.09192014	1.05649835	1.02294213	0.991685127	0.96311384	0.937585447	0.915448355	0.897066158	0.88284636	0.87327631	0.868970398	0.870735166	0.879663354	0.897275801	0.925744611	0.968259335	1.02965578	1.11755263	1.24453325	1.43264918	1.72359511	2.20453249	3.08468794	4.9787803	10.3766871	36.2653078	69.4340808	13.1493575	4.49321454	2.26181843	1.44776734	1.11409531	1.00593954	1.05309165	1.27400151	1.79837	3.06497562	6.87691759	25.0975928	103.985667	31.9343969	14.7627131	11.8275061	14.7627131	31.9343969	103.985667	25.0975928	6.87691759	3.06497562	1.79837	1.27400151	1.05309165	1.00593954	1.11409531	1.44776734	2.26181843	4.49321454	13.1493575	69.4340808	36.2653078	10.3766871	4.97878029	3.08468794	2.20453249	1.72359511	1.43264918	1.24453325	1.11755263	1.02965578	0.968259335	0.925744611	0.897275801	0.879663354	0.870735166	0.868970398	0.87327631	0.88284636	0.897066158	0.915448355	0.937585447	0.96311384	0.991685127	1.02294213	1.05649835	1.09192014	1.1287116	1.16630272	1.20404136	1.24119049	1.27693177	1.31037677	1.34058683	1.36660189	1.38747789	1.40233101	1.41038606	1.411025	1.40383086	1.38862219	1.3654735	1.33471881	1.29693689	1.25291944	1.20362515	1.15012461	1.0935414	1.03499525
0.961362016	1.01435369	1.06561688	1.11417533	1.15904858	1.1992999	1.23408611	1.26270442	1.2846319	1.29955361	1.30737664	1.30822896	1.30244411	1.29053378	1.27315191	1.25105434	1.22505784	1.19600194	1.16471612	1.13199375	1.09857362	1.06512865	1.03226139	1.00050509	0.97032965	0.942151223	0.916344985	0.893260623	0.873240596	0.856641733	0.843861415	0.835370548	0.831756984	0.833785402	0.842483636	0.859272432	0.886168635	0.926116806	0.983555178	1.06543129	1.1831347	1.35644395	1.62232507	2.05687185	2.83883782	4.47663689	8.92302259	28.5721835	82.175206	15.7967874	5.00884711	2.43236364	1.52640778	1.16157689	1.04356483	1.0928345	1.32963659	1.9000276	3.31238597	7.77141196	31.2527841	96.1253508	25.6138737	12.5285111	10.1947809	12.5285111	25.6138737	96.1253508	31.2527841	7.77141196	3.31238597	1.9000276	1.32963659	1.0928345	1.04356483	1.16157689	1.52640778	2.43236364	5.00884711	15.7967874	82.175206	28.5721835	8.92302259	4.47663689	2.83883782	2.05687185	1.62232507	1.35644395	1.1831347	1.06543129	0.983555178	0.926116806	0.886168635	0.859272432	0.842483636	0.833785402	0.831756984	0.835370548	0.843861415	0.856641733	0.873240596	0.893260623	0.916344985	0.942151223	0.97032965	1.00050509	1.03226139	1.06512865	1.09857362	1.13199375	1.16471612	1.19600194	1.22505784	1.25105434	1.27315191	1.29053378	1.30244411	1.30822896	1.30737664	1.29955361	1.2846319	1.26270442	1.23408611	1.1992999	1.15904858	1.11417533	1.06561688	1.01435369	0.961362016
0.896010332	0.944170671	0.990803318	1.03505246	1.07605781	1.11299536	1.14511972	1.17180422	1.19257511	1.20713639	1.21538306	1.21740178	1.21345933	1.20398081	1.18952016	1.17072647	1.14830914	1.12300492	1.09554902	1.06665171	1.03698115	1.00715236	0.977722102	0.949188777	0.921996679	0.896543802	0.873192644	0.852283714	0.834151791	0.819145435	0.807650895	0.800122401	0.797122166	0.799375558	0.807850449	0.823876124	0.849328646	0.886931861	0.940768064	1.01718801	1.12652819	1.28658207	1.5302389	1.92421517	2.6220714	4.04751697	7.74979564	22.8371573	88.0983906	19.2565786	5.62000194	2.62440036	1.61250492	1.21273485	1.08380883	1.135379	1.38972051	2.01178842	3.59332194	8.85364802	39.5086534	80.741235	20.8712131	10.7559927	8.87524439	10.7559927	20.8712131	80.741235	39.5086534	8.85364802	3.59332194	2.01178842	1.38972051	1.135379	1.08380883	1.21273485	1.61250492	2.62440036	5.62000194	19.2565786	88.0983906	22.8371573	7.74979564	4.04751697	2.6220714	1.92421517	1.5302389	1.28658207	1.12652819	1.01718801	0.940768064	0.886931861	0.849328646	0.823876124	0.807850449	0.799375558	0.797122166	0.800122401	0.807650895	0.819145435	0.834151791	0.852283714	0.873192644	0.896543802	0.921996679	0.949188777	0.977722102	1.00715236	1.03698115	1.06665171	1.09554902	1.12300492	1.14830914	1.17072647	1.18952016	1.20398081	1.21345933	1.21740178	1.21538306	1.20713639	1.19257511	1.17180422	1.14511972	1.11299536	1.07605781	1.03505246	0.990803318	0.944170671	0.896010332
0.83776762	0.88170279	0.924282921	0.964753976	1.00235728	1.03636434	1.06611309	1.09104244	1.11072204	1.12487427	1.13338674	1.13631407	1.13386941	1.12640699	1.11439785	1.09840158	1.07903662	1.05695172	1.03280047	1.0072203	0.98081661	0.954152176	0.927741661	0.902050645	0.87749859	0.854465152	0.833299354	0.814331401	0.797887186	0.784305958	0.773962187	0.767293435	0.764837264	0.767282132	0.775540471	0.790857833	0.814982346	0.850438539	0.900989208	0.972452934	1.07423436	1.22238715	1.44627123	1.80461804	2.43002694	3.67812298	6.7912043	18.5419697	83.6921823	23.8420188	6.35114155	2.84167557	1.70703596	1.26796102	1.12692008	1.18099281	1.45473625	2.13502308	3.91402889	10.1777807	50.5109289	64.2685044	17.2670907	9.33034324	7.79569043	9.33034324	17.2670907	64.2685044	50.5109289	10.1777807	3.91402889	2.13502308	1.45473625	1.18099281	1.12692008	1.26796102	1.70703596	2.84167557	6.35114155	23.8420188	83.6921823	18.5419697	6.7912043	3.67812298	2.43002694	1.80461804	1.44627123	1.22238715	1.07423436	0.972452934	0.900989208	0.850438539	0.814982346	0.790857833	0.775540471	0.767282132	0.764837264	0.767293435	0.773962187	0.784305958	0.797887186	0.814331401	0.833299354	0.854465152	0.87749859	0.902050645	0.927741661	0.954152176	0.98081661	1.0072203	1.03280047	1.05695172	1.07903662	1.09840158	1.11439785	1.12640699	1.13386941	1.13631407	1.13338674	1.12487427	1.11072204	1.09104244	1.06611309	1.03636434	1.00235728	0.964753976	0.924282921	0.88170279	0.83776762
0.785660753	0.825882169	0.864897571	0.902039458	0.936635592	0.968038928	0.99565883	1.018991	1.03764348	1.05135628	1.060013	1.06364346	1.06241752	1.05663112	1.04668624	1.0330671	1.01631474	0.997002286	0.975712442	0.953018654	0.929470496	0.905583605	0.881834028	0.858656616	0.836446996	0.815566655	0.796350755	0.77911849	0.764186067	0.751882736	0.742570823	0.736671411	0.734698437	0.737305724	0.745354379	0.760013168	0.782913722	0.816400155	0.863947763	0.930899272	1.0258323	1.16327047	1.36950636	1.69643968	2.25912482	3.35801462	5.99914897	15.2865345	71.6278406	29.9810685	7.2347899	3.08878075	1.81114373	1.3277015	1.17317791	1.22997697	1.52523491	2.27134277	4.2822571	11.8178779	64.6524293	50.1984132	14.4871452	8.16910513	6.90254747	8.16910513	14.4871452	50.1984132	64.6524293	11.8178779	4.2822571	2.27134277	1.52523491	1.22997697	1.17317791	1.3277015	1.81114373	3.08878076	7.2347899	29.9810686	71.6278406	15.2865345	5.99914897	3.35801462	2.25912482	1.69643968	1.36950636	1.16327047	1.0258323	0.930899272	0.863947763	0.816400155	0.782913722	0.760013168	0.745354379	0.737305724	0.734698437	0.736671411	0.742570823	0.751882736	0.764186067	0.77911849	0.796350755	0.815566655	0.836446996	0.858656616	0.881834028	0.905583605	0.929470496	0.953018654	0.975712442	0.997002286	1.01631474	1.0330671	1.04668624	1.05663112	1.06241752	1.06364346	1.060013	1.05135628	1.03764348	1.018991	0.99565883	0.968038929	0.936635592	0.902039458	0.864897571	0.825882169	0.785660753
0.738876979	0.775818747	0.811683591	0.845878007	0.87780372	0.90688354	0.932588401	0.954463425	0.972150744	0.985407072	0.994114488	0.998283626	0.998049289	0.993659258	0.985457721	0.973865133	0.959356444	0.942439525	0.923635346	0.903461013	0.882416382	0.860974554	0.839576204	0.818627532	0.798501461	0.779541723	0.762069524	0.746392664	0.732817169	0.721661878	0.713276819	0.708066916	0.706523532	0.709267988	0.717113831	0.73115929	0.752929704	0.784605529	0.829402734	0.892237458	0.980951215	1.10871775	1.29915384	1.59828807	2.10640634	3.07891183	5.33797699	12.7827801	57.518465	38.2020718	8.31477611	3.37138758	1.92617137	1.39246596	1.22289717	1.28267105	1.60184749	2.42265129	4.70771048	13.8766528	81.1195767	39.2752525	12.3101782	7.21224571	6.1560631	7.21224571	12.3101782	39.2752525	81.1195767	13.8766528	4.70771048	2.42265129	1.60184749	1.28267105	1.22289717	1.39246596	1.92617137	3.37138758	8.31477611	38.2020718	57.518465	12.7827801	5.33797699	3.07891183	2.10640634	1.59828807	1.29915384	1.10871775	0.980951215	0.892237458	0.829402734	0.784605529	0.752929704	0.73115929	0.717113831	0.709267988	0.706523532	0.708066916	0.713276819	0.721661878	0.732817169	0.746392664	0.762069524	0.779541723	0.798501461	0.818627532	0.839576204	0.860974554	0.882416382	0.903461013	0.923635346	0.942439525	0.959356444	0.973865133	0.985457721	0.993659258	0.998049289	0.998283626	0.994114488	0.985407072	0.972150744	0.954463425	0.932588401	0.90688354	0.87780372	0.845878007	0.811683591	0.775818747	0.738876979
0.696733438	0.730766146	0.763834117	0.795407472	0.824951567	0.851949448	0.875925399	0.896467743	0.913248978	0.92604153	0.934727762	0.939303518	0.939875115	0.936650394	0.929924961	0.920065119	0.907489135	0.892648425	0.876010009	0.858041282	0.839197757	0.819914129	0.800598708	0.781631057	0.763362599	0.746119881	0.730210281	0.715930052	0.703574786	0.693452702	0.685901544	0.68131049	0.680149378	0.683009033	0.69065888	0.70413225	0.724857317	0.75486577	0.797139135	0.856210183	0.939263463	1.05827817	1.23452857	1.50897631	1.96940983	2.83418592	4.78090182	10.8277432	45.0087692	48.9737397	9.65099146	3.69656233	2.05370569	1.46283879	1.27643381	1.33945917	1.68529923	2.59121071	5.20265587	16.4983695	96.3045095	31.0836477	10.5804221	6.41544412	5.52633878	6.41544412	10.5804221	31.0836477	96.3045095	16.4983695	5.20265587	2.59121071	1.68529923	1.33945917	1.27643381	1.46283879	2.05370569	3.69656233	9.65099146	48.9737398	45.0087692	10.8277432	4.78090182	2.83418592	1.96940983	1.50897631	1.23452857	1.05827817	0.939263463	0.856210183	0.797139135	0.75486577	0.724857317	0.704132249	0.69065888	0.683009033	0.680149378	0.68131049	0.685901544	0.693452702	0.703574786	0.715930052	0.730210281	0.746119881	0.763362599	0.781631057	0.800598708	0.819914129	0.839197757	0.858041282	0.876010009	0.892648425	0.907489135	0.920065119	0.929924961	0.936650394	0.939875115	0.939303518	0.934727762	0.92604153	0.913248978	0.896467743	0.875925399	0.851949448	0.824951567	0.795407472	0.763834117	0.730766146	0.696733438
0.658653191	0.690094888	0.720669653	0.749902582	0.777314054	0.802439323	0.824849125	0.844169713	0.860100707	0.872429245	0.881039276	0.885915295	0.887140421	0.884889239	0.879416361	0.871041917	0.860135396	0.847099193	0.832353066	0.816320443	0.799417218	0.782043399	0.764577687	0.747374938	0.730766297	0.715061805	0.70055529	0.687531486	0.67627547	0.667084796	0.660285058	0.656250168	0.655429475	0.658385185	0.665845749	0.6787847	0.698541228	0.727011522	0.766964699	0.822588195	0.900478707	1.01155523	1.17503445	1.42748755	1.84607433	2.61848358	4.30753722	9.27862818	35.1482544	62.1509138	11.3264178	4.07319047	2.19563184	1.53949265	1.33419145	1.40077727	1.77642694	2.77972461	5.78276008	19.8876342	103.739733	24.9755295	9.18721627	5.74552848	4.99059695	5.74552848	9.18721626	24.9755295	103.739733	19.8876342	5.78276008	2.77972461	1.77642694	1.40077727	1.33419145	1.53949265	2.19563184	4.07319047	11.3264178	62.1509138	35.1482544	9.27862818	4.30753722	2.61848358	1.84607433	1.42748755	1.17503445	1.01155523	0.900478707	0.822588195	0.766964699	0.727011522	0.698541228	0.6787847	0.665845749	0.658385185	0.655429475	0.656250168	0.660285058	0.667084796	0.67627547	0.687531486	0.70055529	0.715061805	0.730766297	0.747374938	0.764577687	0.782043399	0.799417218	0.816320443	0.832353066	0.847099193	0.860135396	0.871041917	0.879416361	0.884889239	0.887140421	0.885915296	0.881039276	0.872429245	0.860100707	0.844169713	0.824849125	0.802439323	0.777314054	0.749902582	0.720669653	0.690094888	0.658653191
0.624146218	0.653271241	0.681614838	0.70874984	0.734244428	0.757679326	0.778665897	0.796863839	0.811997057	0.823866425	0.832358395	0.83744883	0.839201912	0.837764448	0.833356327	0.826258168	0.816797341	0.805333543	0.792245013	0.777916206	0.762727567	0.747047739	0.731228348	0.715601361	0.700478865	0.686155129	0.672910819	0.661019308	0.650755211	0.642405492	0.636283818	0.632749362	0.632231994	0.63526706	0.642544922	0.654983929	0.673841643	0.700890597	0.738707071	0.791166721	0.864338934	0.968199144	1.12015092	1.35294673	1.73466436	2.42744609	3.90217859	8.03418518	27.7191925	75.7866285	13.4575183	4.51255595	2.35420261	1.62320489	1.39662934	1.46712172	1.87620014	2.99144467	6.46825399	24.3354633	99.0478315	20.3866655	8.05096751	5.17734432	4.53127409	5.17734432	8.05096751	20.3866655	99.0478315	24.3354633	6.46825399	2.99144467	1.87620014	1.46712172	1.39662934	1.62320489	2.35420261	4.51255595	13.4575183	75.7866285	27.7191925	8.03418518	3.90217859	2.42744609	1.73466436	1.35294673	1.12015092	0.968199144	0.864338934	0.791166721	0.738707071	0.700890597	0.673841643	0.654983929	0.642544922	0.63526706	0.632231994	0.632749362	0.636283818	0.642405492	0.650755211	0.661019308	0.672910819	0.686155129	0.700478865	0.715601361	0.731228348	0.747047739	0.762727567	0.777916206	0.792245013	0.805333543	0.816797341	0.826258168	0.833356327	0.837764448	0.839201912	0.83744883	0.832358395	0.823866425	0.811997057	0.796863839	0.778665897	0.757679326	0.734244428	0.70874984	0.681614838	0.653271241	0.624146218
0.592794267	0.619840363	0.646179987	0.671427597	0.695193101	0.71709699	0.73678632	0.753950389	0.768334911	0.779753551	0.788095902	0.793331339	0.795508566	0.79475111	0.791249354	0.785249989	0.777043895	0.766953473	0.755320388	0.742494479	0.728824416	0.714650456	0.700299464	0.686082221	0.672292942	0.659210899	0.64710405	0.636234657	0.626867029	0.619277704	0.613768713	0.61068504	0.61043806	0.613537901	0.620639481	0.632610156	0.65063248	0.676365937	0.712211391	0.761762408	0.830614253	0.927900378	1.06942182	1.28459758	1.63371043	2.25749751	3.55258958	7.02176122	22.1815097	85.1903928	16.2093913	5.02914173	2.53212712	1.71487775	1.46427177	1.53905964	1.98574705	3.23030802	7.28557196	30.2507459	85.0861088	16.8937856	7.11363726	4.69157961	4.13467327	4.69157961	7.11363726	16.8937856	85.0861088	30.2507459	7.28557196	3.23030802	1.98574705	1.53905964	1.46427177	1.71487775	2.53212712	5.02914173	16.2093913	85.1903928	22.1815097	7.02176122	3.55258958	2.25749751	1.63371043	1.28459758	1.06942182	0.927900378	0.830614253	0.761762408	0.712211391	0.676365937	0.65063248	0.632610156	0.620639481	0.613537901	0.61043806	0.61068504	0.613768713	0.619277704	0.626867029	0.636234657	0.64710405	0.659210899	0.672292942	0.686082221	0.700299464	0.714650456	0.728824416	0.742494479	0.755320388	0.766953473	0.777043895	0.785249989	0.791249354	0.79475111	0.795508566	0.793331339	0.788095902	0.779753551	0.768334911	0.753950389	0.73678632	0.71709699	0.695193101	0.671427597	0.646179987	0.619840363	0.592794267
0.564238675	0.589412802	0.613946319	0.63749014	0.659690747	0.680203566	0.698707133	0.71491704	0.728598637	0.739577483	0.74774674	0.753070989	0.755586276	0.755396564	0.752667081	0.747615294	0.74050037	0.731612039	0.721259672	0.709762291	0.697440039	0.684607457	0.671568754	0.658615116	0.646024033	0.634060554	0.622980433	0.613035141	0.604478906	0.597578068	0.592623363	0.589946151	0.589940259	0.593092131	0.600023673	0.611555054	0.628799797	0.653313854	0.687338216	0.734210701	0.799099309	0.890384262	1.02244606	1.22178394	1.54196191	2.10568313	3.24913459	6.18851067	18.0318432	85.3074449	19.8168941	5.64174934	2.73268521	1.81556309	1.53771949	1.61724134	2.10638669	3.50111599	8.26969059	38.1818402	68.4622419	14.195047	6.33230966	4.27323498	3.78999964	4.27323498	6.33230966	14.195047	68.4622419	38.1818402	8.26969059	3.50111599	2.10638669	1.61724134	1.53771949	1.81556309	2.73268521	5.64174934	19.8168941	85.3074449	18.0318432	6.18851067	3.24913459	2.10568313	1.54196191	1.22178394	1.02244606	0.890384262	0.799099309	0.734210701	0.687338216	0.653313854	0.628799797	0.611555054	0.600023673	0.593092131	0.589940259	0.589946151	0.592623363	0.597578068	0.604478906	0.613035141	0.622980433	0.634060554	0.646024033	0.658615116	0.671568754	0.684607457	0.697440039	0.709762291	0.721259672	0.731612039	0.74050037	0.747615294	0.752667081	0.755396564	0.755586276	0.753070989	0.74774674	0.739577483	0.728598637	0.71491704	0.698707133	0.680203566	0.659690747	0.63749014	0.613946319	0.589412802	0.564238675
0.538170527	0.561653595	0.584554055	0.606554877	0.627334725	0.646579839	0.663996623	0.679324112	0.692345377	0.702897028	0.710876066	0.716243623	0.71902539	0.719308851	0.717237723	0.713004222	0.706839882	0.699005732	0.689782556	0.679461888	0.668338218	0.656702764	0.644838992	0.633019972	0.621507558	0.610553354	0.600401432	0.591292839	0.583471999	0.577195332	0.572742647	0.570432255	0.570641341	0.5738341	0.580601659	0.591720466	0.608240421	0.631622499	0.663961721	0.708363583	0.769610222	0.855406388	0.978869929	1.16393427	1.45834923	1.96954529	2.9841507	5.49545466	14.8841808	76.0660716	24.6105053	6.37508505	2.95987625	1.92649309	1.61766349	1.70241546	2.23966867	3.8097689	9.46750683	48.77007	53.6121981	12.0781786	5.67481592	3.91053389	3.48866155	3.91053389	5.67481592	12.0781786	53.6121981	48.77007	9.46750683	3.8097689	2.23966867	1.70241546	1.61766349	1.92649309	2.95987625	6.37508505	24.6105053	76.0660716	14.8841808	5.49545466	2.9841507	1.96954529	1.45834923	1.16393427	0.978869929	0.855406388	0.769610222	0.708363583	0.663961721	0.631622499	0.608240421	0.591720466	0.580601659	0.5738341	0.570641341	0.570432255	0.572742647	0.577195332	0.583471999	0.591292839	0.600401432	0.610553354	0.621507558	0.633019972	0.644838992	0.656702764	0.668338218	0.679461888	0.689782556	0.699005732	0.706839882	0.713004222	0.717237723	0.719308851	0.71902539	0.716243623	0.710876066	0.702897028	0.692345377	0.679324112	0.663996623	0.646579839	0.627334725	0.606554877	0.584554055	0.561653595	0.538170527
0.514322652	0.536273431	0.557692784	0.578291972	0.597778091	0.615864653	0.632282831	0.646792619	0.65919313	0.669331232	0.677107921	0.682481945	0.68547053	0.686147248	0.684637377	0.681111251	0.675776255	0.668868142	0.660642338	0.651365804	0.641309924	0.630744735	0.619934707	0.609136161	0.598596346	0.588554174	0.579242583	0.570892581	0.563739104	0.558028963	0.554031434	0.552052341	0.5524531	0.555676993	0.562286427	0.57301729	0.588860755	0.611190533	0.641968141	0.684087635	0.741981953	0.822748722	0.938380491	1.11054897	1.38195346	1.84702704	2.75148748	4.91344568	12.4612133	62.4669736	31.0355144	7.26203571	3.21861457	2.0491185	1.70490173	1.79544728	2.38742307	4.16357739	10.9427739	62.4662794	41.8702823	10.3935907	5.1167273	3.59413644	3.22375803	3.59413644	5.1167273	10.3935907	41.8702823	62.4662795	10.9427739	4.16357739	2.38742307	1.79544728	1.70490173	2.0491185	3.21861457	7.26203571	31.0355144	62.4669736	12.4612133	4.91344568	2.75148747	1.84702704	1.38195346	1.11054897	0.938380491	0.822748722	0.741981953	0.684087634	0.641968141	0.611190533	0.588860755	0.57301729	0.562286427	0.555676993	0.5524531	0.552052341	0.554031434	0.558028963	0.563739104	0.570892582	0.579242583	0.588554174	0.598596346	0.609136161	0.619934707	0.630744735	0.641309924	0.651365804	0.660642338	0.668868142	0.675776255	0.681111251	0.684637377	0.686147248	0.68547053	0.682481945	0.677107921	0.669331232	0.65919313	0.646792619	0.632282831	0.615864653	0.597778091	0.578291972	0.557692784	0.536273431	0.514322652
0.492463075	0.513021426	0.533093598	0.552415908	0.570720656	0.587745585	0.603243949	0.61699455	0.628811045	0.638549835	0.64611597	0.651466665	0.654612234	0.655614487	0.654582849	0.651668649	0.647058112	0.640964679	0.633621224	0.625272704	0.616169656	0.606562863	0.596699382	0.586820045	0.577158474	0.567941618	0.559391819	0.551730459	0.545183321	0.539987941	0.536403462	0.534723785	0.53529538	0.538541869	0.544998835	0.555364495	0.570575737	0.591925975	0.621254418	0.661262342	0.716066051	0.792216267	0.900700146	1.06118984	1.31198174	1.73639668	2.54616598	4.42039988	10.5676598	49.2526573	39.6200137	8.34697419	3.51498864	2.18515656	1.80035967	1.89734119	2.55182314	4.57167974	12.7833782	78.6715596	33.0144462	9.03487196	4.63926376	3.31656534	2.98969862	3.31656534	4.63926376	9.03487196	33.0144461	78.6715596	12.7833782	4.57167974	2.55182314	1.89734119	1.80035967	2.18515656	3.51498864	8.34697419	39.6200137	49.2526573	10.5676598	4.42039988	2.54616598	1.73639668	1.31198174	1.06118984	0.900700146	0.792216267	0.716066051	0.661262342	0.621254418	0.591925975	0.570575737	0.555364495	0.544998835	0.538541869	0.53529538	0.534723785	0.536403462	0.539987941	0.545183321	0.551730459	0.559391819	0.567941618	0.577158474	0.586820045	0.596699382	0.606562863	0.616169656	0.625272704	0.633621224	0.640964679	0.647058112	0.651668649	0.654582849	0.655614487	0.654612234	0.651466665	0.64611597	0.638549835	0.628811045	0.61699455	0.603243949	0.587745585	0.570720656	0.552415908	0.533093598	0.513021426	0.492463075
0.472389633	0.491679201	0.510522651	0.528678568	0.545901672	0.561951305	0.576600472	0.5896449	0.600911467	0.610265426	0.617615886	0.6229192	0.626180056	0.627450298	0.626825701	0.624441037	0.62046395	0.615088136	0.608526376	0.601003883	0.592752357	0.584005055	0.574993062	0.565942883	0.557075426	0.548606382	0.54074803	0.53371254	0.527716893	0.522989701	0.519780376	0.518371445	0.51909522	0.52235683	0.528666782	0.538688265	0.553307928	0.573745184	0.601727019	0.639778639	0.691728696	0.763634222	0.86558195	1.01547128	1.2477471	1.63618834	2.36412333	3.99937641	9.06609105	38.4257658	50.7604042	9.690611	3.85660846	2.33665162	1.90511546	2.00926839	2.73546492	5.04560731	15.1121066	94.184384	26.41273	7.92536628	4.22782082	3.07178185	2.78191839	3.07178185	4.22782082	7.92536628	26.41273	94.1843841	15.1121066	5.04560731	2.73546492	2.00926839	1.90511546	2.33665162	3.85660846	9.690611	50.7604042	38.4257658	9.06609105	3.99937641	2.36412333	1.63618834	1.2477471	1.01547128	0.86558195	0.763634222	0.691728696	0.639778639	0.601727019	0.573745184	0.553307928	0.538688265	0.528666782	0.52235683	0.51909522	0.518371445	0.519780376	0.522989701	0.527716893	0.53371254	0.54074803	0.548606382	0.557075426	0.565942883	0.574993062	0.584005055	0.592752357	0.601003883	0.608526376	0.615088136	0.62046395	0.624441037	0.626825701	0.627450298	0.626180056	0.6229192	0.617615886	0.610265426	0.600911467	0.5896449	0.576600472	0.561951305	0.545901672	0.528678568	0.510522651	0.491679201	0.472389633
0.453925526	0.472055988	0.489775849	0.506863548	0.523093815	0.538245302	0.552108739	0.564495122	0.575243378	0.584226984	0.591359065	0.596595643	0.59993684	0.601426057	0.601147279	0.599220832	0.595797999	0.591054968	0.58518658	0.578400299	0.570910781	0.562935309	0.554690303	0.546389016	0.538240498	0.530449847	0.523219804	0.516753742	0.511260201	0.506959215	0.504090879	0.502926871	0.503786097	0.507056282	0.513224471	0.52292125	0.53698671	0.556571977	0.583300905	0.619537632	0.668849014	0.736845533	0.832805658	0.973052907	1.18865208	1.54515476	2.20201935	3.63722765	7.85900012	30.1561269	64.0517963	11.3771655	4.25307627	2.50605227	2.02043109	2.13260111	2.94146898	5.60005984	18.102468	102.759016	21.4674914	7.0090858	3.87091865	2.85486906	2.59666202	2.85486906	3.87091865	7.0090858	21.4674914	102.759016	18.102468	5.60005984	2.94146898	2.13260111	2.02043109	2.50605227	4.25307627	11.3771655	64.0517963	30.1561269	7.85900012	3.63722765	2.20201935	1.54515476	1.18865208	0.973052907	0.832805658	0.736845533	0.668849014	0.619537632	0.583300905	0.556571977	0.53698671	0.52292125	0.513224471	0.507056282	0.503786097	0.502926871	0.504090879	0.506959215	0.511260201	0.516753742	0.523219804	0.530449847	0.538240498	0.546389016	0.554690303	0.562935309	0.570910781	0.578400299	0.58518658	0.591054968	0.595797999	0.599220832	0.601147279	0.601426057	0.59993684	0.596595643	0.591359065	0.584226984	0.575243379	0.564495122	0.552108739	0.538245302	0.523093815	0.506863548	0.489775849	0.472055988	0.453925526
0.436915625	0.453984576	0.470674455	0.486781451	0.502098205	0.51642069	0.529555587	0.541327707	0.551586978	0.560214522	0.567127405	0.572281735	0.575673955	0.577340298	0.577354559	0.575824421	0.572886738	0.568702139	0.563449415	0.55732005	0.550513249	0.543231724	0.535678419	0.528054322	0.520557421	0.513382861	0.506724345	0.500776864	0.495740875	0.49182819	0.489269984	0.488327605	0.48930726	0.492580287	0.498611766	0.508001901	0.521547586	0.540336847	0.56589863	0.60044949	0.64731761	0.711708785	0.802174358	0.933633379	1.13417513	1.46222954	2.05708882	3.3236384	6.8763644	23.9805103	77.0255268	13.5249626	4.71663189	2.69631033	2.14779128	2.26895538	3.17361165	6.25398119	22.0012446	99.456006	17.7183306	6.24456439	3.5594428	2.66179297	2.43081874	2.66179297	3.5594428	6.24456439	17.7183306	99.456006	22.0012446	6.25398119	3.17361165	2.26895538	2.14779128	2.69631033	4.71663189	13.5249626	77.0255268	23.9805103	6.8763644	3.3236384	2.05708882	1.46222954	1.13417513	0.933633379	0.802174358	0.711708785	0.64731761	0.60044949	0.56589863	0.540336847	0.521547586	0.508001901	0.498611766	0.492580287	0.48930726	0.488327605	0.489269984	0.49182819	0.495740875	0.500776864	0.506724345	0.513382861	0.520557421	0.528054322	0.535678419	0.543231724	0.550513249	0.55732005	0.563449415	0.568702139	0.572886738	0.575824421	0.577354559	0.577340298	0.575673955	0.572281735	0.567127405	0.560214522	0.551586978	0.541327707	0.529555587	0.51642069	0.502098205	0.486781451	0.470674455	0.453984576	0.436915625
0.421223381	0.437317936	0.453061428	0.468265967	0.482740271	0.496295897	0.508753918	0.519951675	0.529749164	0.538034622	0.544728951	0.549788678	0.553207298	0.555014965	0.555276643	0.55408894	0.55157595	0.54788445	0.543178847	0.537636212	0.531441729	0.524784795	0.517855964	0.510844866	0.503939171	0.49732467	0.49118652	0.485711728	0.481093027	0.477534355	0.475258365	0.474516568	0.475603142	0.478873995	0.48477362	0.493873883	0.506931556	0.524976282	0.549449543	0.582432471	0.627035294	0.68809638	0.773511575	0.896945174	1.08385936	1.38649669	1.92702756	3.05043334	6.06720864	19.3692905	84.6311048	16.3018498	5.26304824	2.91100894	2.28895208	2.42024454	3.43649557	7.03207119	27.1579546	86.3084596	14.8339863	5.60067189	3.28608915	2.48922031	2.28179493	2.48922031	3.28608915	5.60067189	14.8339863	86.3084596	27.1579546	7.03207119	3.43649558	2.42024454	2.28895208	2.91100894	5.26304824	16.3018498	84.6311048	19.3692905	6.06720864	3.05043334	1.92702756	1.38649669	1.08385936	0.896945174	0.773511575	0.68809638	0.627035294	0.582432471	0.549449543	0.524976282	0.506931556	0.493873883	0.48477362	0.478873995	0.475603142	0.474516568	0.475258365	0.477534355	0.481093027	0.485711728	0.49118652	0.49732467	0.503939171	0.510844866	0.517855964	0.524784795	0.531441729	0.537636212	0.543178847	0.54788445	0.55157595	0.55408894	0.555276643	0.555014965	0.553207298	0.549788678	0.544728951	0.538034622	0.529749164	0.519951675	0.508753918	0.496295897	0.482740271	0.468265967	0.453061428	0.437317936	0.421223381
0.406728249	0.421926388	0.436798365	0.451170606	0.464866303	0.477711066	0.489538992	0.500198818	0.509559768	0.517516704	0.523994248	0.528949607	0.532373939	0.534292238	0.534761809	0.533869536	0.531728214	0.528472263	0.524253175	0.519235002	0.513590183	0.50749594	0.501131424	0.494675738	0.488306929	0.482202002	0.476538031	0.471494435	0.467256568	0.464020846	0.462001779	0.461441518	0.462622848	0.465887136	0.471659571	0.480485561	0.493084569	0.510432156	0.533889095	0.565412069	0.607911962	0.665892959	0.746658793	0.862750154	1.03730325	1.31716605	1.80990383	2.81107175	5.39390203	15.8918851	82.5483397	19.94654	5.91288977	3.15452988	2.44600237	2.58874712	3.73577366	7.96693744	34.0539296	69.8153289	12.5811043	5.05373371	3.04495331	2.33437846	2.14741495	2.33437846	3.04495331	5.05373371	12.5811043	69.8153289	34.0539296	7.96693744	3.73577366	2.58874712	2.44600237	3.15452988	5.91288977	19.94654	82.5483397	15.8918851	5.39390203	2.81107175	1.80990383	1.31716605	1.03730325	0.862750154	0.746658793	0.665892959	0.607911962	0.565412069	0.533889095	0.510432156	0.493084569	0.480485561	0.471659571	0.465887136	0.462622848	0.461441518	0.462001779	0.464020846	0.467256568	0.471494435	0.476538031	0.482202002	0.488306929	0.494675738	0.501131424	0.50749594	0.513590183	0.519235002	0.524253175	0.528472263	0.531728214	0.533869536	0.534761809	0.534292238	0.532373939	0.528949607	0.523994248	0.517516704	0.509559768	0.500198818	0.489538992	0.477711066	0.464866303	0.451170606	0.436798365	0.421926388	0.406728249
0.393323506	0.407695229	0.421762934	0.435365956	0.448340552	0.460525038	0.471765326	0.48192054	0.490868383	0.498509889	0.504773277	0.509616631	0.513029285	0.515031857	0.515675002	0.515037052	0.513220777	0.510349556	0.506563268	0.502014186	0.496863149	0.491276232	0.48542208	0.479470041	0.473589179	0.467948251	0.462716689	0.458066704	0.454176617	0.451235653	0.449450556	0.44905457	0.450319692	0.453573575	0.459223298	0.467789542	0.47995704	0.496651199	0.519158221	0.54932027	0.58986563	0.644994027	0.721473321	0.830835793	0.994152782	1.25355317	1.70408877	2.60027454	4.82828237	13.2326884	72.065897	24.7942047	6.69330363	3.4322742	2.62144199	2.77719306	4.07844594	9.10219692	43.2975129	54.7619245	10.7954936	4.58552465	2.83122367	2.19494677	2.02584334	2.19494677	2.83122367	4.58552465	10.7954936	54.7619245	43.2975129	9.10219692	4.07844594	2.77719306	2.62144199	3.4322742	6.69330363	24.7942047	72.065897	13.2326884	4.82828237	2.60027454	1.70408877	1.25355317	0.994152782	0.830835793	0.721473321	0.644994027	0.58986563	0.54932027	0.519158221	0.496651199	0.47995704	0.467789542	0.459223298	0.453573575	0.450319692	0.44905457	0.449450556	0.451235653	0.454176617	0.458066704	0.462716689	0.467948251	0.473589179	0.479470041	0.48542208	0.491276232	0.496863149	0.502014186	0.506563268	0.510349556	0.513220777	0.515037052	0.515675002	0.515031857	0.513029285	0.509616631	0.504773277	0.498509889	0.490868383	0.48192054	0.471765326	0.460525038	0.448340552	0.435365956	0.421762934	0.407695229	0.393323506
0.380914418	0.394522725	0.40784671	0.420737374	0.433042794	0.44461281	0.455304075	0.464985203	0.473541697	0.480880356	0.486932858	0.491658321	0.495044681	0.497108849	0.497895703	0.497476042	0.495943729	0.49341226	0.490011055	0.485881713	0.481174506	0.47604529	0.470653024	0.465158006	0.459720919	0.45450277	0.449665777	0.445375304	0.441802969	0.43913114	0.437559151	0.437311775	0.438650789	0.441890916	0.447422221	0.455742264	0.467503417	0.483584518	0.505202792	0.534094884	0.572821573	0.625304761	0.697826444	0.801011965	0.954094928	1.19506293	1.60820159	2.41374591	4.34899603	11.168271	58.48532	31.2933958	7.64060142	3.75095593	2.81828202	2.98887461	4.47325721	10.4969994	55.4767649	42.7519359	9.36071148	4.18185363	2.64094941	2.0689715	1.9155233	2.0689715	2.64094941	4.18185363	9.36071148	42.7519359	55.4767649	10.4969994	4.47325721	2.98887461	2.81828202	3.75095593	7.64060142	31.2933958	58.48532	11.168271	4.34899603	2.41374591	1.60820159	1.19506293	0.954094928	0.801011965	0.697826444	0.625304761	0.572821573	0.534094884	0.505202792	0.483584518	0.467503417	0.455742264	0.447422221	0.441890916	0.438650789	0.437311775	0.437559151	0.43913114	0.441802969	0.445375304	0.449665777	0.45450277	0.459720919	0.465158006	0.470653024	0.47604529	0.481174506	0.485881713	0.490011055	0.49341226	0.495943729	0.497476042	0.497895703	0.497108849	0.495044681	0.491658321	0.486932858	0.480880356	0.473541697	0.464985203	0.455304075	0.44461281	0.433042794	0.420737374	0.40784671	0.394522725	0.380914418
0.369416677	0.382318413	0.394953339	0.407183026	0.418866274	0.429863393	0.440040827	0.449275876	0.457461242	0.464509099	0.470354455	0.474957578	0.478305363	0.480411589	0.481316109	0.481083081	0.479798438	0.477566822	0.474508216	0.470754537	0.466446413	0.461730327	0.456756299	0.451676227	0.446642969	0.441810254	0.437333486	0.433371534	0.430089635	0.427663613	0.426285741	0.42617274	0.4275767	0.430800144	0.436217153	0.44430364	0.455681797	0.471187183	0.49197314	0.519678967	0.556711574	0.606738958	0.675601827	0.773108186	0.916852083	1.14117592	1.52106579	2.2479634	3.93965063	9.54158794	45.9276429	39.9654312	8.80402445	4.1189977	3.04017433	3.22778984	4.93123551	12.2326876	70.605093	33.6665842	8.19318267	3.83155256	2.47086363	1.95479876	1.81512774	1.95479876	2.47086363	3.83155256	8.19318267	33.6665842	70.605093	12.2326876	4.93123551	3.22778984	3.04017433	4.1189977	8.80402445	39.9654312	45.9276429	9.54158794	3.93965063	2.2479634	1.52106579	1.14117592	0.916852083	0.773108186	0.675601827	0.606738958	0.556711574	0.519678967	0.49197314	0.471187183	0.455681797	0.44430364	0.436217153	0.430800144	0.4275767	0.42617274	0.426285741	0.427663613	0.430089635	0.433371534	0.437333486	0.441810254	0.446642969	0.451676227	0.456756299	0.461730327	0.466446413	0.470754537	0.474508216	0.477566822	0.479798438	0.481083081	0.481316109	0.480411589	0.478305363	0.474957578	0.470354455	0.464509099	0.457461242	0.449275876	0.440040827	0.429863393	0.418866274	0.407183026	0.394953339	0.382318413	0.369416677
0.358755079	0.371001655	0.382996984	0.394612235	0.405715955	0.416177988	0.425873724	0.434688434	0.442521465	0.449290022	0.454932305	0.459409819	0.462708719	0.464840143	0.465839572	0.465765303	0.464696206	0.462728969	0.459975055	0.456557587	0.452608381	0.448265313	0.443670147	0.43896698	0.434301361	0.429820185	0.425672423	0.422010782	0.418994425	0.416792941	0.415591876	0.415600293	0.417061104	0.420265316	0.42557198	0.433436732	0.444453589	0.459417847	0.479423624	0.506020301	0.541473266	0.589218125	0.654694119	0.746971242	0.88217741	1.09143729	1.4416742	2.10001807	3.58751579	8.24168449	35.8539422	51.1655966	10.2512875	4.54706915	3.2915808	3.49883029	5.46643003	14.4226516	86.8319431	26.892503	7.23210147	3.5257448	2.31824704	1.85102128	1.72351994	1.85102128	2.31824704	3.5257448	7.23210147	26.892503	86.8319431	14.4226516	5.46643003	3.49883029	3.2915808	4.54706915	10.2512875	51.1655966	35.8539422	8.24168449	3.58751579	2.10001807	1.4416742	1.09143729	0.88217741	0.746971242	0.654694119	0.589218125	0.541473266	0.506020301	0.479423624	0.459417847	0.444453589	0.433436732	0.42557198	0.420265316	0.417061104	0.415600293	0.415591876	0.416792941	0.418994425	0.422010782	0.425672423	0.429820185	0.434301361	0.43896698	0.443670147	0.448265313	0.452608381	0.456557587	0.459975055	0.462728969	0.464696206	0.465765303	0.465839572	0.464840143	0.462708719	0.459409819	0.454932305	0.449290022	0.442521465	0.434688434	0.425873724	0.416177988	0.405715955	0.394612235	0.382996984	0.371001655	0.358755079
0.348862383	0.360500408	0.371901001	0.382944064	0.393507026	0.403468436	0.412711869	0.421129927	0.428628106	0.435128316	0.440571822	0.444921426	0.448162792	0.450304844	0.45137926	0.451439156	0.450557101	0.448822638	0.446339523	0.443222877	0.439596465	0.435590244	0.431338351	0.426977633	0.422646811	0.418486358	0.414639173	0.411252121	0.408478587	0.406482221	0.405442158	0.405560184	0.407070514	0.410253277	0.415453384	0.423107462	0.433783205	0.448238418	0.467512252	0.493070943	0.527049544	0.572670674	0.635007748	0.722463152	0.849850856	1.04544735	1.36916069	1.96749157	3.28259757	7.18932036	28.2191421	64.3681326	12.0767812	5.04882885	3.57799607	3.80802846	6.09693439	17.2268427	99.1052233	21.8237449	6.43260624	3.25730957	2.1808222	1.7564358	1.63972194	1.7564358	2.1808222	3.25730957	6.43260624	21.8237449	99.1052233	17.2268427	6.09693439	3.80802846	3.57799607	5.04882885	12.0767812	64.3681326	28.2191421	7.18932036	3.28259757	1.96749157	1.36916069	1.04544735	0.849850856	0.722463152	0.635007748	0.572670674	0.527049544	0.493070943	0.467512252	0.448238418	0.433783205	0.423107462	0.415453384	0.410253277	0.407070514	0.405560184	0.405442158	0.406482221	0.408478587	0.411252121	0.414639173	0.418486358	0.422646811	0.426977633	0.431338351	0.435590244	0.439596465	0.443222877	0.446339523	0.448822638	0.450557101	0.451439156	0.45137926	0.450304844	0.448162792	0.444921426	0.440571822	0.435128316	0.428628106	0.421129927	0.412711869	0.403468436	0.393507026	0.382944064	0.371901001	0.360500408	0.348862383
0.339678347	0.350750166	0.361596797	0.372106109	0.382163635	0.391655891	0.400473961	0.408517194	0.41569679	0.421939069	0.427188226	0.431408407	0.434584999	0.43672507	0.437856995	0.43802931	0.437308957	0.435779048	0.433536361	0.430688734	0.427352558	0.423650507	0.419709661	0.415660126	0.41163424	0.407766447	0.40419391	0.401057957	0.39850648	0.39669747	0.395803962	0.396020821	0.397574018	0.400733408	0.40583059	0.413284357	0.423637792	0.437613755	0.456200338	0.480786809	0.51338805	0.557031211	0.616455861	0.699459399	0.819675766	1.00285386	1.30277729	1.84836083	3.01697082	6.32715547	22.5257761	76.898159	14.4136538	5.64195912	3.90624402	4.16288782	6.84632367	20.8726263	101.139456	17.9872735	5.7611423	3.02048536	2.05667065	1.67000877	1.56288875	1.67000877	2.05667065	3.02048536	5.7611423	17.9872735	101.139456	20.8726263	6.84632367	4.16288782	3.90624402	5.64195912	14.4136538	76.898159	22.5257761	6.32715547	3.01697082	1.84836083	1.30277729	1.00285386	0.819675766	0.699459399	0.616455861	0.557031211	0.51338805	0.480786809	0.456200338	0.437613755	0.423637792	0.413284357	0.40583059	0.400733408	0.397574018	0.396020821	0.395803962	0.39669747	0.39850648	0.401057957	0.40419391	0.407766447	0.41163424	0.415660126	0.419709661	0.423650507	0.427352558	0.430688734	0.433536361	0.435779048	0.437308957	0.43802931	0.437856995	0.43672507	0.434584999	0.431408407	0.427188226	0.421939069	0.41569679	0.408517194	0.400473961	0.391655891	0.382163635	0.372106109	0.361596797	0.350750166	0.339678347
0.331148884	0.341693051	0.352022862	0.36203346	0.371617798	0.380669689	0.38908712	0.396775671	0.403651833	0.409646066	0.414705368	0.418795259	0.421901021	0.424028188	0.42520226	0.425467726	0.424886495	0.42353589	0.421506362	0.418899113	0.415823774	0.412396313	0.408737278	0.404970505	0.401222363	0.397621628	0.394300052	0.391393713	0.389045282	0.387407363	0.386647183	0.386953028	0.388543053	0.391677404	0.396675141	0.403938318	0.413986987	0.427511411	0.445452206	0.46912732	0.500440712	0.542239913	0.598959396	0.677847398	0.791475983	0.963345387	1.24187546	1.74092357	2.78429177	5.61311584	18.2684683	83.6419678	17.4511683	6.34962785	4.28487651	4.57282739	7.74569866	25.6826388	91.6772645	15.0411833	5.19228091	2.81057291	1.9441675	1.59084859	1.49228736	1.59084859	1.9441675	2.81057291	5.19228091	15.0411833	91.6772645	25.6826388	7.74569866	4.57282739	4.28487651	6.34962785	17.4511683	83.6419678	18.2684683	5.61311584	2.78429177	1.74092357	1.24187546	0.963345387	0.791475983	0.677847398	0.598959396	0.542239913	0.500440712	0.46912732	0.445452206	0.427511411	0.413986987	0.403938318	0.396675141	0.391677404	0.388543053	0.386953028	0.386647183	0.387407363	0.389045282	0.391393713	0.394300052	0.397621628	0.401222363	0.404970505	0.408737278	0.412396313	0.415823774	0.418899113	0.421506362	0.42353589	0.424886495	0.425467726	0.42520226	0.424028188	0.421901021	0.418795259	0.414705368	0.409646066	0.403651833	0.396775671	0.38908712	0.380669689	0.371617798	0.36203346	0.352022862	0.341693051	0.331148884
0.323225349	0.333277037	0.343123923	0.352667812	0.361808455	0.370446366	0.378485891	0.385838366	0.392425211	0.398180765	0.403054716	0.407013968	0.410043851	0.412148634	0.413351326	0.413692833	0.413230565	0.412036623	0.410195721	0.407803002	0.404961903	0.401782208	0.398378415	0.394868522	0.391373317	0.388016249	0.384923959	0.382227553	0.380064739	0.378582993	0.377944012	0.378329832	0.379951196	0.383059068	0.387960697	0.395042411	0.404802696	0.417901386	0.435234913	0.458055077	0.488163336	0.528241978	0.582446267	0.657525167	0.765093358	0.926645878	1.18589074	1.64373954	2.57943791	5.01589876	15.0494392	80.6955444	21.4578928	7.20258015	4.72471571	5.04978766	8.83663047	32.104572	76.0498928	12.7443603	4.70651125	2.62371066	1.84192948	1.51818298	1.42727949	1.51818298	1.84192948	2.62371066	4.70651125	12.7443603	76.0498928	32.104572	8.83663047	5.04978766	4.72471571	7.20258015	21.4578928	80.6955444	15.0494392	5.01589876	2.57943791	1.64373954	1.18589074	0.926645878	0.765093358	0.657525167	0.582446267	0.528241978	0.488163336	0.458055077	0.435234913	0.417901386	0.404802696	0.395042411	0.387960697	0.383059068	0.379951196	0.378329832	0.377944012	0.378582993	0.380064739	0.382227553	0.384923959	0.388016249	0.391373317	0.394868522	0.398378415	0.401782208	0.404961903	0.407803002	0.410195721	0.412036623	0.413230565	0.413692833	0.413351326	0.412148634	0.410043851	0.407013968	0.403054716	0.398180765	0.392425211	0.385838366	0.378485891	0.370446366	0.361808455	0.352667812	0.343123923	0.333277037	0.323225349
0.315863909	0.325455271	0.334850229	0.343956696	0.352680665	0.360928818	0.368611365	0.375644977	0.381955659	0.387481406	0.392174473	0.396003157	0.398952961	0.401027125	0.4022465	0.402648825	0.402287481	0.401229859	0.399555464	0.397353907	0.394722937	0.391766636	0.388593893	0.385317271	0.382052334	0.378917523	0.376034657	0.373530126	0.371536924	0.370197649	0.369668734	0.370126273	0.371773978	0.374854134	0.379662853	0.386571683	0.396058902	0.408755917	0.42551801	0.447535568	0.476515246	0.514987136	0.566850654	0.638400161	0.740385607	0.892509932	1.13433013	1.55558391	2.39823915	4.5119021	12.5803639	69.8710671	26.8065	8.24216832	5.23960045	5.60906612	10.1754528	40.7168574	60.2180708	10.9272315	4.28868835	2.45670318	1.74877336	1.45134041	1.36730736	1.45134041	1.74877336	2.45670318	4.28868835	10.9272315	60.2180708	40.7168574	10.1754528	5.60906612	5.23960045	8.24216832	26.8065	69.8710671	12.5803639	4.5119021	2.39823915	1.55558391	1.13433013	0.892509932	0.740385607	0.638400161	0.566850654	0.514987136	0.476515246	0.447535568	0.42551801	0.408755917	0.396058902	0.386571683	0.379662853	0.374854134	0.371773978	0.370126273	0.369668734	0.370197649	0.371536924	0.373530126	0.376034657	0.378917523	0.382052334	0.385317271	0.388593893	0.391766636	0.394722937	0.397353907	0.399555464	0.401229859	0.402287481	0.402648825	0.4022465	0.401027125	0.398952961	0.396003157	0.392174474	0.387481406	0.381955659	0.375644977	0.368611365	0.360928818	0.352680665	0.343956696	0.334850229	0.325455271	0.315863909
0.309025004	0.318185487	0.327156914	0.335852807	0.344184904	0.352065571	0.359410437	0.366141122	0.372187912	0.377492239	0.382008821	0.385707342	0.388573583	0.390609962	0.391835467	0.392285033	0.392008438	0.391068821	0.389540949	0.387509382	0.385066644	0.382311552	0.379347795	0.37628287	0.37322745	0.370295271	0.367603594	0.365274347	0.363436041	0.362226631	0.361797545	0.362319227	0.36398872	0.367040101	0.371758974	0.378502992	0.387731486	0.400049287	0.41627332	0.437536917	0.465458958	0.50242921	0.552112367	0.620388261	0.71722446	0.860718861	1.08676152	1.47541001	2.23727489	4.08310301	10.6577666	56.4676943	33.9785241	9.52478979	5.84742619	6.27048395	11.8395791	52.1219239	47.0131186	9.46967724	3.92692799	2.30688898	1.6636824	1.38973483	1.31188189	1.38973483	1.6636824	2.30688898	3.92692799	9.46967724	47.0131186	52.1219239	11.8395791	6.27048395	5.84742619	9.52478979	33.9785241	56.4676943	10.6577666	4.08310301	2.23727489	1.47541001	1.08676152	0.860718861	0.71722446	0.620388261	0.552112367	0.50242921	0.465458958	0.437536917	0.41627332	0.400049287	0.387731486	0.378502992	0.371758974	0.367040101	0.36398872	0.362319227	0.361797545	0.362226631	0.363436041	0.365274347	0.367603594	0.370295271	0.37322745	0.37628287	0.379347795	0.382311552	0.385066644	0.387509382	0.389540949	0.391068821	0.392008438	0.392285033	0.391835467	0.390609962	0.388573583	0.385707342	0.382008821	0.377492239	0.372187912	0.366141122	0.359410437	0.352065571	0.344184904	0.335852807	0.327156914	0.318185487	0.309025004
0.302672879	0.311429501	0.320003456	0.328313432	0.336276457	0.343810146	0.350835145	0.357277675	0.363072021	0.368162857	0.372507255	0.37607628	0.378856081	0.38084843	0.382070712	0.382555387	0.382349005	0.381510864	0.380111428	0.378230632	0.3759562	0.373382086	0.370607152	0.367734174	0.364869247	0.362121678	0.359604427	0.357435192	0.355738228	0.354647074	0.354308392	0.354887255	0.356574385	0.359596084	0.364228049	0.370814858	0.379798067	0.391757648	0.407474749	0.428029648	0.454959891	0.490525736	0.538176287	0.603412883	0.69549406	0.831077307	1.04280501	1.40231932	2.09371941	3.71557419	9.13857505	44.3001563	43.4755825	11.1284396	6.57161253	7.06003591	13.9368492	66.4986741	36.8584394	8.28561082	3.61181006	2.17203767	1.58577918	1.33285304	1.26057283	1.33285304	1.58577918	2.17203767	3.61181006	8.28561082	36.8584394	66.4986741	13.9368492	7.06003591	6.57161253	11.1284396	43.4755825	44.3001563	9.13857505	3.71557419	2.09371941	1.40231932	1.04280501	0.831077307	0.69549406	0.603412883	0.538176287	0.490525736	0.454959891	0.428029648	0.407474749	0.391757648	0.379798067	0.370814858	0.364228049	0.359596084	0.356574385	0.354887255	0.354308392	0.354647074	0.355738228	0.357435192	0.359604427	0.362121678	0.364869247	0.367734174	0.370607152	0.373382086	0.3759562	0.378230632	0.380111428	0.381510864	0.382349005	0.382555387	0.382070712	0.38084843	0.378856081	0.37607628	0.372507255	0.368162857	0.363072021	0.357277675	0.350835145	0.343810146	0.336276457	0.328313432	0.320003456	0.311429501	0.302672879
0.296775171	0.305152763	0.313353205	0.321299944	0.32891489	0.336120513	0.342842114	0.349010193	0.354562781	0.359447609	0.363624006	0.367064406	0.369755397	0.371698265	0.372909019	0.373417935	0.373268675	0.372517066	0.371229654	0.369482148	0.367357854	0.364946233	0.362341667	0.359642526	0.356950617	0.354371083	0.352012823	0.349989524	0.348421401	0.347437791	0.347180822	0.347810463	0.349511435	0.352502687	0.357050559	0.363487326	0.372237862	0.38385887	0.399098105	0.418986478	0.444986109	0.479237618	0.524991877	0.587404195	0.675089566	0.803410351	1.00212553	1.33553718	1.96522294	3.39843278	7.92150663	34.6154479	55.4470261	13.1624022	7.44320062	8.01225338	16.6193021	82.4697479	29.2637207	7.31249834	3.33579705	2.05026948	1.5143035	1.28024413	1.21300056	1.28024413	1.5143035	2.05026948	3.33579705	7.31249834	29.2637207	82.4697479	16.6193021	8.01225338	7.44320062	13.1624022	55.4470261	34.6154479	7.92150663	3.39843278	1.96522294	1.33553718	1.00212553	0.803410351	0.675089566	0.587404195	0.524991877	0.479237618	0.444986109	0.418986478	0.399098105	0.38385887	0.372237862	0.363487326	0.357050559	0.352502687	0.349511435	0.347810463	0.347180822	0.347437791	0.348421401	0.349989524	0.352012823	0.354371083	0.356950617	0.359642526	0.362341667	0.364946233	0.367357854	0.369482148	0.371229654	0.372517066	0.373268675	0.373417935	0.372909019	0.371698265	0.369755397	0.367064406	0.363624006	0.359447609	0.354562781	0.349010193	0.342842114	0.336120513	0.32891489	0.321299944	0.313353205	0.305152763	0.296775171
0.291302549	0.299323973	0.307172965	0.31477736	0.322063586	0.328958607	0.335392049	0.341298404	0.346619211	0.351305093	0.35531754	0.358630338	0.361230578	0.363119195	0.364311028	0.364834428	0.36473047	0.364051847	0.362861543	0.361231393	0.35924064	0.356974591	0.354523466	0.351981526	0.34944656	0.347019791	0.344806284	0.342915928	0.341465097	0.340579135	0.340395854	0.341070373	0.342781716	0.345741874	0.350208353	0.356501843	0.365031553	0.376332394	0.39112094	0.410382132	0.435508089	0.468528819	0.512512738	0.572298431	0.655915939	0.777561031	0.964426752	1.27439305	1.84981941	3.12308621	6.93403485	27.2961058	68.7472271	15.7814291	8.50388848	9.17363096	20.1030049	95.6398944	23.5983459	6.50427662	3.09280485	1.93999152	1.44859417	1.23151074	1.16882915	1.23151074	1.44859417	1.93999152	3.09280485	6.50427662	23.5983459	95.6398944	20.1030049	9.17363096	8.50388848	15.7814291	68.7472271	27.2961058	6.93403485	3.12308621	1.84981941	1.27439305	0.964426752	0.777561031	0.655915939	0.572298431	0.512512738	0.468528819	0.435508089	0.410382132	0.39112094	0.376332394	0.365031553	0.356501843	0.350208353	0.345741874	0.342781716	0.341070373	0.340395854	0.340579135	0.341465097	0.342915928	0.344806284	0.347019791	0.34944656	0.351981526	0.354523466	0.356974591	0.35924064	0.361231393	0.362861543	0.364051847	0.36473047	0.364834428	0.364311028	0.363119195	0.361230578	0.358630338	0.35531754	0.351305093	0.346619211	0.341298404	0.335392049	0.328958607	0.322063586	0.31477736	0.307172965	0.299323973	0.291302549
0.286228405	0.293914744	0.301432632	0.308713962	0.315689344	0.322289912	0.328449314	0.334105771	0.339204117	0.343697709	0.34755011	0.35073644	0.353244346	0.355074531	0.356240843	0.356769943	0.356700593	0.356082654	0.354975866	0.353448519	0.351576115	0.349440119	0.347126883	0.344726835	0.342333994	0.340045899	0.337963992	0.336194564	0.334850343	0.33405287	0.333935857	0.334649809	0.336368346	0.339296869	0.343684544	0.349841146	0.358161171	0.369159112	0.383522407	0.402193172	0.426498512	0.458366087	0.500696226	0.558037283	0.63788689	0.753388207	0.929445874	1.21830424	1.74585424	2.88268445	6.12352366	21.840599	79.7184113	19.2056769	9.81047294	10.6076493	24.6946868	99.676696	19.3347575	5.82654576	2.87788234	1.83984729	1.38807405	1.18630161	1.12776052	1.18630161	1.38807405	1.83984729	2.87788234	5.82654576	19.3347575	99.676696	24.6946868	10.6076493	9.81047294	19.2056769	79.7184113	21.840599	6.12352366	2.88268445	1.74585424	1.21830424	0.929445874	0.753388207	0.63788689	0.558037283	0.500696226	0.458366087	0.426498512	0.402193172	0.383522407	0.369159112	0.358161171	0.349841146	0.343684544	0.339296869	0.336368346	0.334649809	0.333935857	0.33405287	0.334850343	0.336194564	0.337963992	0.340045899	0.342333994	0.344726835	0.347126883	0.349440119	0.351576115	0.353448519	0.354975866	0.356082654	0.356700593	0.356769943	0.356240843	0.355074531	0.353244346	0.35073644	0.34755011	0.343697709	0.339204117	0.334105771	0.328449314	0.322289912	0.315689344	0.308713962	0.301432632	0.293914744	0.286228405
0.281528571	0.288899298	0.296104877	0.303080958	0.309762024	0.316083088	0.321981545	0.327399103	0.332283694	0.336591267	0.340287372	0.343348444	0.345762729	0.347530805	0.34866569	0.349192562	0.349148118	0.348579661	0.347543979	0.346106114	0.344338126	0.342317922	0.340128259	0.337855987	0.335591594	0.333429148	0.33146667	0.329807043	0.32855953	0.327842061	0.327784442	0.328532795	0.330255613	0.333152053	0.337463404	0.34348916	0.351609988	0.362321245	0.376283134	0.394397846	0.417932076	0.448718712	0.489503096	0.544567366	0.620923941	0.730764719	0.896949216	1.16676265	1.65192744	2.67171734	5.45123629	17.7589483	83.0882807	23.7457617	11.4414047	12.4021945	30.8207598	92.1159082	16.082471	5.25327527	2.68696967	1.74867603	1.33223768	1.14430544	1.08952948	1.14430544	1.33223768	1.74867603	2.68696967	5.25327527	16.082471	92.1159082	30.8207598	12.4021945	11.4414047	23.7457617	83.0882807	17.7589483	5.45123629	2.67171734	1.65192744	1.16676265	0.896949216	0.730764719	0.620923941	0.544567366	0.489503096	0.448718712	0.417932076	0.394397846	0.376283134	0.362321245	0.351609988	0.34348916	0.337463404	0.333152053	0.330255613	0.328532795	0.327784442	0.327842061	0.32855953	0.329807043	0.33146667	0.333429148	0.335591594	0.337855987	0.340128259	0.342317922	0.344338126	0.346106114	0.347543979	0.348579661	0.349148118	0.349192562	0.34866569	0.347530805	0.345762729	0.343348444	0.340287372	0.336591267	0.332283694	0.327399103	0.321981545	0.316083088	0.309762024	0.303080958	0.296104877	0.288899298	0.281528571
0.277181083	0.284254212	0.291164868	0.297852183	0.304254238	0.310309653	0.315959321	0.321148216	0.325827188	0.329954643	0.333498042	0.336435113	0.338754737	0.34045746	0.341555614	0.342073082	0.342044719	0.341515521	0.340539586	0.339178985	0.337502603	0.335585059	0.333505767	0.331348233	0.329199637	0.327150779	0.325296449	0.3237363	0.322576308	0.321930964	0.321926364	0.322704462	0.324428883	0.327292874	0.331530281	0.337430908	0.345362424	0.355802245	0.369385101	0.386975955	0.409785328	0.4395583	0.478897201	0.531839738	0.604955623	0.709575787	0.866728502	1.11932368	1.56684842	2.48571542	4.88827021	14.6699256	76.8020427	29.8238454	13.5064863	14.6805288	39.0351872	77.3800306	13.5642236	4.76452094	2.5167142	1.66548007	1.28064093	1.10524556	1.05389953	1.10524556	1.28064093	1.66548007	2.5167142	4.76452094	13.5642236	77.3800306	39.0351872	14.6805288	13.5064863	29.8238454	76.8020427	14.6699256	4.88827021	2.48571542	1.56684842	1.11932368	0.866728502	0.709575787	0.604955623	0.531839738	0.478897201	0.4395583	0.409785328	0.386975955	0.369385101	0.355802245	0.345362424	0.337430908	0.331530281	0.327292874	0.324428883	0.322704462	0.321926364	0.321930964	0.322576308	0.3237363	0.325296449	0.327150779	0.329199637	0.331348233	0.333505767	0.335585059	0.337502603	0.339178985	0.340539586	0.341515521	0.342044719	0.342073082	0.341555614	0.34045746	0.338754737	0.336435113	0.333498042	0.329954643	0.325827188	0.321148216	0.315959321	0.310309653	0.304254238	0.297852183	0.291164868	0.284254212	0.277181083
0.273165962	0.279958182	0.286590022	0.293003844	0.299141075	0.304943695	0.310355868	0.315325632	0.319806587	0.323759475	0.327153593	0.32996794	0.332192065	0.333826561	0.334883206	0.335384755	0.335364425	0.334865129	0.333938522	0.332643949	0.331047377	0.329220376	0.327239254	0.325184394	0.323139872	0.321193413	0.319436757	0.317966494	0.31688548	0.316304939	0.316347434	0.317150959	0.318874521	0.321705769	0.325871513	0.331652426	0.339403956	0.349586693	0.362811539	0.379908721	0.402036512	0.430858583	0.468845209	0.519809482	0.58991675	0.689717625	0.838597664	1.07559703	1.48959987	2.32102504	4.41277396	12.2983032	64.539293	37.9534954	16.1610817	17.6173084	49.925271	61.6238481	11.5851239	4.34482225	2.36432894	1.58939835	1.23289238	1.06887551	1.02065927	1.06887551	1.23289238	1.58939835	2.36432894	4.34482225	11.5851239	61.6238481	49.925271	17.6173084	16.1610817	37.9534955	64.539293	12.2983032	4.41277396	2.32102504	1.48959987	1.07559703	0.838597664	0.689717625	0.58991675	0.519809482	0.468845209	0.430858583	0.402036512	0.379908721	0.362811539	0.349586693	0.339403956	0.331652426	0.325871513	0.321705769	0.318874521	0.317150959	0.316347434	0.316304939	0.31688548	0.317966494	0.319436757	0.321193413	0.323139872	0.325184394	0.327239254	0.329220376	0.331047377	0.332643949	0.333938522	0.334865129	0.335364425	0.335384755	0.334883206	0.333826561	0.332192065	0.32996794	0.327153593	0.323759475	0.319806587	0.315325632	0.310355868	0.304943695	0.299141075	0.293003844	0.286590022	0.279958182	0.273165962
0.269465029	0.275991823	0.282359789	0.288514288	0.294399861	0.299961626	0.305146805	0.309906318	0.31419636	0.317979898	0.321227992	0.323920893	0.326048842	0.327612555	0.328623368	0.329103064	0.329083404	0.328605426	0.327718563	0.326479666	0.324952012	0.32320435	0.321310099	0.319346726	0.317395396	0.31554094	0.313872214	0.31248291	0.311472919	0.310950361	0.311034438	0.311859382	0.313579816	0.316378085	0.320474354	0.326140688	0.333721041	0.343660219	0.356546829	0.373178682	0.394665428	0.422595233	0.459316359	0.508435332	0.575747794	0.671096235	0.812390118	1.0352391	1.41930859	2.1746378	4.00801941	10.4500488	51.4249302	48.5647	19.6262034	21.4609855	63.7028577	48.175779	10.007657	3.98206308	2.22748279	1.51968474	1.18864611	1.03497518	0.98961931	1.03497518	1.18864611	1.51968474	2.22748279	3.98206308	10.007657	48.175779	63.7028577	21.4609855	19.6262034	48.5647	51.4249302	10.4500488	4.00801941	2.1746378	1.41930859	1.0352391	0.812390118	0.671096235	0.575747794	0.508435332	0.459316359	0.422595233	0.394665428	0.373178682	0.356546829	0.343660219	0.333721041	0.326140688	0.320474354	0.316378085	0.313579816	0.311859382	0.311034438	0.310950361	0.311472919	0.31248291	0.313872214	0.31554094	0.317395396	0.319346726	0.321310099	0.32320435	0.324952012	0.326479666	0.327718563	0.328605426	0.329083404	0.329103064	0.328623368	0.327612555	0.326048842	0.323920893	0.321227992	0.317979898	0.31419636	0.309906318	0.305146805	0.299961626	0.294399861	0.288514288	0.282359789	0.275991823	0.269465029
0.266061733	0.27233749	0.27845546	0.284363798	0.290009946	0.295341954	0.300309912	0.304867448	0.308973217	0.312592301	0.315697461	0.318270177	0.320301403	0.321792044	0.322753099	0.323205517	0.323179771	0.322715213	0.321859256	0.320666471	0.319197656	0.317518951	0.315701087	0.313818808	0.311950548	0.310178415	0.30858854	0.307271869	0.306325482	0.305854543	0.305975064	0.306817698	0.308532908	0.311298017	0.315326911	0.320883537	0.328301041	0.338009423	0.350576421	0.366769589	0.387653316	0.414745707	0.450282234	0.497679334	0.562394328	0.653626348	0.787956415	0.997946504	1.35522203	2.04405987	3.6610498	8.98869341	40.2315911	61.4228528	24.2141282	26.5615043	79.1457252	37.7406189	8.73380196	3.66665133	2.10421468	1.4556903	1.14759552	1.00334761	0.960609647	1.00334761	1.14759552	1.4556903	2.10421468	3.66665133	8.73380196	37.7406189	79.1457252	26.5615044	24.2141282	61.4228528	40.2315911	8.98869341	3.6610498	2.04405987	1.35522203	0.997946504	0.787956415	0.653626348	0.562394328	0.497679334	0.450282234	0.414745707	0.387653316	0.366769589	0.350576421	0.338009423	0.328301041	0.320883537	0.315326911	0.311298017	0.308532908	0.306817698	0.305975064	0.305854543	0.306325482	0.307271869	0.30858854	0.310178415	0.311950548	0.313818808	0.315701087	0.317518951	0.319197656	0.320666471	0.321859256	0.322715213	0.323179771	0.323205517	0.322753099	0.321792044	0.320301403	0.318270177	0.315697461	0.312592301	0.308973217	0.304867448	0.300309912	0.295341954	0.290009946	0.284363798	0.27845546	0.27233749	0.266061733
0.262941009	0.268979113	0.274859998	0.280534415	0.285952517	0.291065093	0.295824928	0.300188204	0.304115902	0.307575122	0.31054027	0.312994027	0.314928086	0.316343593	0.317251307	0.31767147	0.317633418	0.317174989	0.316341767	0.315186235	0.31376691	0.312147519	0.310396292	0.308585431	0.306790808	0.305091967	0.303572466	0.302320653	0.301430934	0.301005669	0.301157834	0.302014683	0.30372273	0.306454545	0.310418076	0.31586962	0.32313216	0.332621799	0.344886748	0.360666309	0.380982733	0.407289099	0.441716569	0.487506548	0.549806528	0.63723051	0.765162229	0.963450661	1.29668898	1.92721093	3.36171932	7.8175461	31.5469164	74.4421104	30.3513859	33.391895	92.1599421	29.9184323	7.69278204	3.39092119	1.99286589	1.3968487	1.10946824	0.973816147	0.933477361	0.973816147	1.10946824	1.3968487	1.99286589	3.39092119	7.69278204	29.9184323	92.1599421	33.391895	30.3513859	74.4421104	31.5469164	7.81754609	3.36171932	1.92721093	1.29668898	0.963450661	0.765162229	0.63723051	0.549806528	0.487506548	0.441716569	0.407289099	0.380982733	0.360666309	0.344886748	0.332621799	0.32313216	0.31586962	0.310418076	0.306454545	0.30372273	0.302014683	0.301157834	0.301005669	0.301430934	0.302320653	0.303572466	0.305091967	0.306790808	0.308585431	0.310396292	0.312147519	0.31376691	0.315186235	0.316341767	0.317174989	0.317633418	0.31767147	0.317251307	0.316343593	0.314928086	0.312994027	0.31054027	0.307575122	0.304115902	0.300188204	0.295824928	0.291065093	0.285952517	0.280534415	0.274859998	0.268979113	0.262941009
0.260089141	0.265902063	0.271557885	0.277009779	0.282210426	0.287113187	0.291673376	0.295849586	0.299605004	0.302908662	0.305736548	0.30807253	0.30990905	0.311247553	0.312098641	0.31248196	0.312425854	0.311966807	0.311148742	0.310022237	0.308643709	0.307074653	0.305380977	0.303632504	0.301902708	0.300268718	0.298811664	0.297617429	0.296777886	0.296392728	0.296572046	0.297439864	0.299138952	0.301837376	0.305737476	0.311088335	0.318203379	0.327485676	0.339465156	0.354854746	0.374637462	0.400206013	0.433595065	0.477884788	0.537938742	0.621838263	0.74388661	0.93151322	1.24314395	1.82234547	3.10200222	6.86729247	25.0381993	82.9159052	38.5644365	42.5185233	96.6114328	24.0887799	6.83277988	3.1486923	1.8920264	1.34266402	1.0740217	0.946222071	0.908084661	0.946222071	1.0740217	1.34266402	1.8920264	3.1486923	6.83277988	24.0887799	96.6114328	42.5185233	38.5644365	82.9159052	25.0381993	6.86729247	3.10200222	1.82234547	1.24314395	0.93151322	0.74388661	0.621838263	0.537938742	0.477884788	0.433595065	0.400206013	0.374637462	0.354854746	0.339465156	0.327485676	0.318203379	0.311088335	0.305737476	0.301837376	0.299138952	0.297439864	0.296572046	0.296392728	0.296777886	0.297617429	0.298811664	0.300268718	0.301902708	0.303632504	0.305380977	0.307074653	0.308643709	0.310022237	0.311148742	0.311966807	0.312425854	0.31248196	0.312098641	0.311247553	0.30990905	0.30807253	0.305736548	0.302908662	0.299605004	0.295849586	0.291673376	0.287113187	0.282210426	0.277009779	0.271557885	0.265902063	0.260089141
0.257493648	0.263093024	0.268534993	0.273774986	0.278768049	0.283469955	0.287838399	0.291834251	0.295422797	0.298574915	0.301268123	0.303487457	0.305226123	0.306485908	0.307277336	0.307619568	0.307540078	0.307074143	0.306264186	0.305159045	0.303813211	0.302286111	0.300641494	0.298946967	0.297273753	0.295696708	0.294294668	0.293151185	0.292355728	0.292005455	0.292207716	0.293083467	0.294771927	0.297436896	0.301275416	0.306529775	0.313504408	0.322590155	0.334299841	0.349321766	0.368602411	0.393478438	0.425895231	0.468784374	0.526749096	0.607385442	0.724020471	0.901922169	1.19409414	1.72799089	2.87548969	6.08756939	20.1889067	82.1903067	49.319983	54.384975	89.8009114	19.7120676	6.11532939	2.93494117	1.80049188	1.29270071	1.04103938	0.920422496	0.884307178	0.920422496	1.04103938	1.29270071	1.80049188	2.93494117	6.11532939	19.7120676	89.8009114	54.3849751	49.319983	82.1903067	20.1889067	6.08756939	2.87548969	1.72799089	1.19409414	0.901922169	0.724020471	0.607385442	0.526749096	0.468784374	0.425895231	0.393478438	0.368602411	0.349321766	0.334299841	0.322590155	0.313504408	0.306529775	0.301275416	0.297436896	0.294771927	0.293083467	0.292207716	0.292005455	0.292355728	0.293151185	0.294294668	0.295696708	0.297273753	0.298946967	0.300641494	0.302286111	0.303813211	0.305159045	0.306264186	0.307074143	0.307540078	0.307619568	0.307277336	0.306485908	0.305226123	0.303487457	0.301268123	0.298574915	0.295422797	0.291834251	0.287838399	0.283469955	0.278768049	0.273774986	0.268534993	0.263093024	0.257493648
0.25514318	0.260539879	0.265778461	0.270816464	0.27561115	0.280120555	0.28430462	0.288126371	0.29155309	0.294557423	0.297118373	0.29922212	0.300862648	0.302042132	0.302771086	0.303068282	0.302960445	0.302481778	0.301673352	0.30058242	0.299261701	0.297768717	0.296165209	0.294516714	0.292892347	0.291364824	0.290010819	0.288911674	0.288154577	0.287834281	0.288055529	0.288936366	0.290612642	0.293244119	0.297022838	0.30218468	0.309025629	0.317925058	0.329379783	0.34405512	0.362863533	0.38708965	0.418596236	0.460177925	0.516199154	0.593813544	0.70546528	0.874488517	1.14910876	1.64289853	2.67701918	5.44127121	16.549753	72.7279988	62.4722103	68.6225621	75.7528038	16.3836626	5.51149028	2.74555363	1.71722917	1.24657511	1.01032764	0.896288586	0.862032482	0.896288586	1.01032764	1.24657511	1.71722917	2.74555363	5.51149028	16.3836626	75.7528038	68.6225621	62.4722104	72.7279988	16.549753	5.4412712	2.67701918	1.64289853	1.14910876	0.874488517	0.70546528	0.593813544	0.516199154	0.460177925	0.418596236	0.38708965	0.362863533	0.34405512	0.329379783	0.317925058	0.309025629	0.30218468	0.297022838	0.293244119	0.290612642	0.288936366	0.288055529	0.287834281	0.288154577	0.288911674	0.290010819	0.291364824	0.292892347	0.294516714	0.296165209	0.297768717	0.299261701	0.30058242	0.301673352	0.302481778	0.302960445	0.303068282	0.302771086	0.302042132	0.300862648	0.29922212	0.297118373	0.294557423	0.29155309	0.288126371	0.28430462	0.280120555	0.27561115	0.270816464	0.265778461	0.260539879	0.25514318
0.253027426	0.258231616	0.263276591	0.26812186	0.272726763	0.277051463	0.281058019	0.284711502	0.287981096	0.290841146	0.29327209	0.295261239	0.296803365	0.297901067	0.298564919	0.298813389	0.298672563	0.298175696	0.297362643	0.296279214	0.294976508	0.293510281	0.291940416	0.290330519	0.288747725	0.287262744	0.285950202	0.284889354	0.284165224	0.283870281	0.284106793	0.284990041	0.286652679	0.289250652	0.292971275	0.298044394	0.304758055	0.313480875	0.324694698	0.33904339	0.35740775	0.381024107	0.411678779	0.452040164	0.506253603	0.581069178	0.688131915	0.849043466	1.10781009	1.56600463	2.50239823	4.90068409	13.7838169	59.5322769	76.0788073	82.7113447	60.4788395	13.8150596	4.99921012	2.57713642	1.64134829	1.20394841	0.981712944	0.873703986	0.841158786	0.873703986	0.981712944	1.20394841	1.64134829	2.57713642	4.99921012	13.8150596	60.4788395	82.7113447	76.0788073	59.5322769	13.7838169	4.90068409	2.50239823	1.56600463	1.10781009	0.849043466	0.688131915	0.581069178	0.506253603	0.452040164	0.411678779	0.381024107	0.35740775	0.33904339	0.324694698	0.313480875	0.304758055	0.298044394	0.292971275	0.289250652	0.286652679	0.284990041	0.284106793	0.283870281	0.284165224	0.284889354	0.285950202	0.287262744	0.288747725	0.290330519	0.291940416	0.293510281	0.294976508	0.296279214	0.297362643	0.298175696	0.298672563	0.298813389	0.298564919	0.297901067	0.296803365	0.295261239	0.29327209	0.290841146	0.287981096	0.284711502	0.281058019	0.277051463	0.272726763	0.26812186	0.263276591	0.258231616	0.253027426
0.25113703	0.256158232	0.261018754	0.265679945	0.270103092	0.274250362	0.278085819	0.281576471	0.28469332	0.287412343	0.289715372	0.291590832	0.293034292	0.294048814	0.294645089	0.294841365	0.29466319	0.294142986	0.29331952	0.292237293	0.290945917	0.289499528	0.287956277	0.286377973	0.284829899	0.283380873	0.282103596	0.281075344	0.280379091	0.280105136	0.280353399	0.281236536	0.282884175	0.285448648	0.28911281	0.294100827	0.300693284	0.309248721	0.320234982	0.334275924	0.352222882	0.375267365	0.405124971	0.444347744	0.496879987	0.569103573	0.671939665	0.825435982	1.06986608	1.49639898	2.3481966	4.44483673	11.6508753	46.9746065	85.4647635	91.3129963	47.3512757	11.8033854	4.56148308	2.42687256	1.57207968	1.1645206	0.955039499	0.852563469	0.821593823	0.852563469	0.955039499	1.1645206	1.57207968	2.42687256	4.56148308	11.8033854	47.3512757	91.3129963	85.4647635	46.9746065	11.6508753	4.44483673	2.3481966	1.49639898	1.06986608	0.825435982	0.671939665	0.569103573	0.496879987	0.444347744	0.405124971	0.375267365	0.352222882	0.334275924	0.320234982	0.309248721	0.300693284	0.294100827	0.28911281	0.285448648	0.282884175	0.281236536	0.280353399	0.280105136	0.280379091	0.281075344	0.282103596	0.283380873	0.284829899	0.286377973	0.287956277	0.289499528	0.290945917	0.292237293	0.29331952	0.294142986	0.29466319	0.294841365	0.294645089	0.294048814	0.293034292	0.291590832	0.289715372	0.287412343	0.28469332	0.281576471	0.278085819	0.274250362	0.270103092	0.265679945	0.261018754	0.256158232	0.25113703
0.24946352	0.254310666	0.258995307	0.263480518	0.267729413	0.27170605	0.275376385	0.278709272	0.28167745	0.284258465	0.286435509	0.288198104	0.289542625	0.290472628	0.29099898	0.291139786	0.290920147	0.290371761	0.289532425	0.288445456	0.287159109	0.285726023	0.284202752	0.282649425	0.281129594	0.2797103	0.278462425	0.277461376	0.276788182	0.276531086	0.276787777	0.277668422	0.279299782	0.281830774	0.285440044	0.290346414	0.296823464	0.305220295	0.315991669	0.329742788	0.347297586	0.369805999	0.398918227	0.437079097	0.488048454	0.55787215	0.656815361	0.803530709	1.03498406	1.43329964	2.21158816	4.0576634	9.98201511	36.7815395	85.5979975	89.6078712	37.1387605	10.2056854	4.18504799	2.29240929	1.5087555	1.12802547	0.930167234	0.83277175	0.803253855	0.83277175	0.930167234	1.12802547	1.5087555	2.29240929	4.18504799	10.2056854	37.1387605	89.6078712	85.5979975	36.7815395	9.98201511	4.0576634	2.21158816	1.43329964	1.03498406	0.803530709	0.656815361	0.55787215	0.488048454	0.437079097	0.398918227	0.369805999	0.347297586	0.329742788	0.315991669	0.305220295	0.296823464	0.290346414	0.285440044	0.281830774	0.279299782	0.277668422	0.276787777	0.276531086	0.276788182	0.277461376	0.278462425	0.2797103	0.281129594	0.282649425	0.284202752	0.285726023	0.287159109	0.288445456	0.289532425	0.290371761	0.290920147	0.291139786	0.29099898	0.290472628	0.289542625	0.288198104	0.286435509	0.284258465	0.28167745	0.278709272	0.275376385	0.27170605	0.267729413	0.263480518	0.258995307	0.254310666	0.24946352
0.247999242	0.252680715	0.257197517	0.261514333	0.265595997	0.269408347	0.272919136	0.276098976	0.278922265	0.281368069	0.283420898	0.285071359	0.286316644	0.287160835	0.287615023	0.287697243	0.287432236	0.286851079	0.285990706	0.28489337	0.283606086	0.282180121	0.280670547	0.279135932	0.277638208	0.276242746	0.275018715	0.274039755	0.273385052	0.273140898	0.273402866	0.274278765	0.275892639	0.278390178	0.281946063	0.286774086	0.293141257	0.301387843	0.311956388	0.325434715	0.342621296	0.364627528	0.393043169	0.43021429	0.479731539	0.547334133	0.642692605	0.783206167	1.0029055	1.37603237	2.09022964	3.72671427	8.6582209	29.0284422	76.4151208	78.6701836	29.4808478	8.92028058	3.85945624	2.17177048	1.45079431	1.0942263	0.906970015	0.81424245	0.78606281	0.81424245	0.906970015	1.0942263	1.45079431	2.17177048	3.85945624	8.92028058	29.4808478	78.6701836	76.4151208	29.0284422	8.6582209	3.72671427	2.09022964	1.37603237	1.0029055	0.783206167	0.642692605	0.547334133	0.479731539	0.43021429	0.393043169	0.364627528	0.342621296	0.325434715	0.311956388	0.301387843	0.293141257	0.286774086	0.281946063	0.278390178	0.275892639	0.274278765	0.273402866	0.273140898	0.273385052	0.274039755	0.275018715	0.276242746	0.277638208	0.279135932	0.280670547	0.282180121	0.283606086	0.28489337	0.285990706	0.286851079	0.287432236	0.287697243	0.287615023	0.287160835	0.286316644	0.285071359	0.283420898	0.281368069	0.278922265	0.276098976	0.272919136	0.269408347	0.265595997	0.261514333	0.257197517	0.252680715	0.247999242
0.246737299	0.251260985	0.255617496	0.259773026	0.263694029	0.267348024	0.270704468	0.273735648	0.276417558	0.278730726	0.280660953	0.282199917	0.283345635	0.284102745	0.284482611	0.284503264	0.284189169	0.283570874	0.282684554	0.281571505	0.28027762	0.278852904	0.277351061	0.275829208	0.274347761	0.272970526	0.271765056	0.270803322	0.270162766	0.269927831	0.270192081	0.271061091	0.272656337	0.275120459	0.278624403	0.283377235	0.289639805	0.297744119	0.308121323	0.321343066	0.338184172	0.359720349	0.387485535	0.4237349	0.471903968	0.537452211	0.629511106	0.764353197	0.973401585	1.3240138	1.98216666	3.4422382	7.59485159	23.2500576	62.9006557	64.1345008	23.778418	7.87393828	3.57639591	2.06328773	1.39768833	1.06291216	0.885334123	0.796897189	0.76995152	0.796897189	0.885334123	1.06291216	1.39768833	2.06328773	3.57639591	7.87393828	23.778418	64.1345008	62.9006557	23.2500576	7.59485158	3.4422382	1.98216666	1.3240138	0.973401585	0.764353197	0.629511106	0.537452211	0.471903968	0.4237349	0.387485535	0.359720349	0.338184172	0.321343066	0.308121323	0.297744119	0.289639805	0.283377235	0.278624403	0.275120459	0.272656337	0.271061091	0.270192081	0.269927831	0.270162766	0.270803322	0.271765056	0.272970526	0.274347761	0.275829208	0.277351061	0.278852904	0.28027762	0.281571505	0.282684554	0.283570874	0.284189169	0.284503264	0.284482611	0.284102745	0.283345635	0.282199917	0.280660953	0.278730726	0.276417558	0.273735648	0.270704468	0.267348024	0.263694029	0.259773026	0.255617496	0.251260985	0.246737299
0.245671504	0.250044825	0.254248139	0.258249055	0.262015549	0.265516732	0.268723679	0.271610277	0.274154052	0.276336951	0.278146033	0.279574038	0.280619815	0.281288585	0.281592036	0.281548254	0.281181504	0.280521894	0.279604939	0.278471082	0.277165197	0.275736136	0.274236339	0.272721578	0.271250855	0.269886506	0.268694563	0.26774542	0.267114871	0.266885604	0.267149283	0.268009364	0.269584895	0.27201564	0.275469029	0.280149689	0.286312703	0.294282359	0.304479181	0.317459781	0.333977051	0.35507368	0.382232106	0.417623903	0.46454248	0.528192234	0.617216081	0.746873613	0.946269429	1.27673773	1.88576044	3.19652227	6.73095709	18.941287	49.7760886	50.5630785	19.503912	7.0131878	3.32919612	1.9655457	1.34899293	1.03389484	0.865156912	0.780664788	0.75485705	0.780664788	0.865156912	1.03389484	1.34899293	1.9655457	3.32919612	7.0131878	19.503912	50.5630785	49.7760886	18.941287	6.73095709	3.19652227	1.88576044	1.27673773	0.946269429	0.746873613	0.617216081	0.528192234	0.46454248	0.417623903	0.382232106	0.35507368	0.333977051	0.317459781	0.304479181	0.294282359	0.286312703	0.280149689	0.275469029	0.27201564	0.269584895	0.268009364	0.267149283	0.266885604	0.267114871	0.26774542	0.268694563	0.269886506	0.271250855	0.272721578	0.274236339	0.275736136	0.277165197	0.278471082	0.279604939	0.280521894	0.281181504	0.281548254	0.281592036	0.281288585	0.280619815	0.279574038	0.278146033	0.276336951	0.274154052	0.271610277	0.268723679	0.265516732	0.262015549	0.258249055	0.254248139	0.250044825	0.245671504
0.244796332	0.249026284	0.253083075	0.256935641	0.26055339	0.263906941	0.266968908	0.269714708	0.272123343	0.274178135	0.275867374	0.277184853	0.278130263	0.278709435	0.278934422	0.278823425	0.278400584	0.277695648	0.276743564	0.275584018	0.274260969	0.272822213	0.271319032	0.269805946	0.268340639	0.266984071	0.265800844	0.264859864	0.264235362	0.26400837	0.264268749	0.265117952	0.266672733	0.269070142	0.272474304	0.277085684	0.28315397	0.290996248	0.301023159	0.313777352	0.329991406	0.350677501	0.377270626	0.411865566	0.457625669	0.519522941	0.605757738	0.730679027	0.921328869	1.23376366	1.79963013	2.98341041	6.02204678	15.6971266	39.0334659	39.638849	16.2601246	6.2984462	3.11245919	1.87733851	1.30431778	1.00700611	0.846345656	0.765480572	0.74072211	0.765480572	0.846345656	1.00700611	1.30431778	1.87733851	3.11245919	6.2984462	16.2601246	39.638849	39.0334659	15.6971266	6.02204678	2.98341041	1.79963013	1.23376366	0.921328869	0.730679027	0.605757737	0.519522941	0.457625669	0.411865566	0.377270626	0.350677501	0.329991406	0.313777352	0.301023159	0.290996248	0.28315397	0.277085684	0.272474304	0.269070142	0.266672733	0.265117952	0.264268749	0.26400837	0.264235362	0.264859864	0.265800844	0.266984071	0.268340639	0.269805946	0.271319032	0.272822213	0.274260969	0.275584018	0.276743564	0.277695648	0.278400584	0.278823425	0.278934422	0.278709435	0.278130263	0.277184853	0.275867374	0.274178135	0.272123343	0.269714708	0.266968908	0.263906941	0.26055339	0.256935641	0.253083075	0.249026284	0.244796332
0.244106877	0.248200065	0.252116619	0.255826721	0.259301127	0.262511886	0.265433078	0.268041588	0.270317839	0.272246487	0.273817032	0.275024311	0.275868867	0.276357166	0.276501668	0.276320748	0.275838485	0.275084352	0.274092812	0.272902887	0.271557713	0.270104131	0.268592355	0.26707575	0.265610773	0.264257094	0.263077972	0.262140909	0.261518662	0.261290691	0.261545155	0.262381611	0.263914647	0.266278761	0.26963497	0.274179841	0.280158023	0.287879896	0.297746914	0.310288785	0.326219302	0.34652251	0.372589742	0.406445359	0.451133842	0.511415722	0.595090816	0.715689837	0.898419737	1.19470744	1.72260713	2.79794845	5.43519825	13.222181	30.8408708	31.3581311	13.7635043	5.70001814	2.92178491	1.79763457	1.26331948	0.982095444	0.82881653	0.75128575	0.72749453	0.75128575	0.82881653	0.982095444	1.26331948	1.79763457	2.92178491	5.70001814	13.7635043	31.3581311	30.8408708	13.222181	5.43519825	2.79794845	1.72260713	1.19470744	0.898419737	0.715689837	0.595090816	0.511415722	0.451133842	0.406445359	0.372589742	0.34652251	0.326219302	0.310288785	0.297746914	0.287879896	0.280158023	0.274179841	0.26963497	0.266278761	0.263914647	0.262381611	0.261545155	0.261290691	0.261518662	0.262140909	0.263077972	0.264257094	0.265610773	0.26707575	0.268592355	0.270104131	0.271557713	0.272902887	0.274092812	0.275084352	0.275838485	0.276320748	0.276501668	0.276357166	0.275868867	0.275024311	0.273817032	0.272246487	0.270317839	0.268041588	0.265433078	0.262511886	0.259301127	0.255826721	0.252116619	0.248200065	0.244106877
0.243598819	0.247561484	0.251343729	0.2549169	0.25825303	0.261325518	0.264109849	0.266584311	0.268730702	0.270534978	0.271987826	0.27308512	0.273828266	0.274224392	0.274286403	0.2740329	0.273487972	0.272680884	0.271645702	0.270420869	0.26904879	0.26757544	0.266050055	0.264524937	0.263055398	0.261699905	0.260520455	0.259583228	0.258959588	0.258727512	0.258973545	0.259795458	0.261305793	0.263636648	0.266946124	0.271427145	0.27731966	0.284927812	0.294644536	0.306987567	0.322653365	0.34260007	0.368178942	0.401349869	0.445048892	0.503844402	0.585174179	0.70183433	0.877399517	1.15923337	1.65369863	2.63611953	4.9457267	11.307689	24.7368853	25.1943979	11.8146693	5.1953434	2.75356165	1.72554834	1.22569535	0.959028015	0.812493724	0.738026874	0.715126802	0.738026874	0.812493724	0.959028015	1.22569535	1.72554834	2.75356165	5.1953434	11.8146693	25.1943979	24.7368853	11.307689	4.9457267	2.63611953	1.65369863	1.15923337	0.877399517	0.70183433	0.585174179	0.503844402	0.445048892	0.401349869	0.368178942	0.34260007	0.322653365	0.306987567	0.294644536	0.284927812	0.27731966	0.271427145	0.266946124	0.263636648	0.261305793	0.259795458	0.258973545	0.258727512	0.258959588	0.259583228	0.260520455	0.261699905	0.263055398	0.264524937	0.266050055	0.26757544	0.26904879	0.270420869	0.271645702	0.272680884	0.273487972	0.2740329	0.274286403	0.274224392	0.273828266	0.27308512	0.271987826	0.270534978	0.268730702	0.266584311	0.264109849	0.261325518	0.25825303	0.2549169	0.251343729	0.247561484	0.243598819
0.24326839	0.24710644	0.25075997	0.254201418	0.257404021	0.260342464	0.262993567	0.265336972	0.267355807	0.269037296	0.27037329	0.271360703	0.272001808	0.272304421	0.272281934	0.271953225	0.271342451	0.270478746	0.269395854	0.268131724	0.266728112	0.265230215	0.263686381	0.262147927	0.260669107	0.259307266	0.258123214	0.257181888	0.256553339	0.256314141	0.256549319	0.257354952	0.258841661	0.261139286	0.2644032	0.268822924	0.274634033	0.282134881	0.291710524	0.303867643	0.319286744	0.338902178	0.3640285	0.396566723	0.439354179	0.496785047	0.575970456	0.689047912	0.858141342	1.12704768	1.59205839	2.49464488	4.53489342	9.80698728	20.1943726	20.6007726	10.2732236	4.76708	2.60480664	1.66031721	1.19117818	0.937682987	0.797308667	0.725655356	0.703575671	0.725655356	0.797308667	0.937682987	1.19117818	1.66031721	2.60480664	4.76708	10.2732236	20.6007726	20.1943726	9.80698727	4.53489342	2.49464488	1.59205839	1.12704768	0.858141342	0.689047912	0.575970456	0.496785047	0.439354179	0.396566723	0.3640285	0.338902178	0.319286744	0.303867643	0.291710524	0.282134881	0.274634033	0.268822924	0.2644032	0.261139286	0.258841661	0.257354952	0.256549319	0.256314141	0.256553339	0.257181888	0.258123214	0.259307266	0.260669107	0.262147927	0.263686381	0.265230215	0.266728112	0.268131724	0.269395854	0.270478746	0.271342451	0.271953225	0.272281934	0.272304421	0.272001808	0.271360703	0.27037329	0.269037296	0.267355807	0.265336972	0.262993567	0.260342464	0.257404021	0.254201418	0.25075997	0.24710644	0.24326839
0.243112347	0.246831381	0.250361482	0.253676112	0.256749643	0.259557983	0.262079231	0.264294332	0.266187701	0.267747801	0.268967637	0.269845151	0.270383502	0.270591216	0.27048221	0.270075687	0.269395936	0.268472025	0.267337451	0.266029748	0.264590107	0.263063028	0.261496051	0.259939592	0.258446924	0.257074344	0.255881556	0.254932326	0.254295467	0.25404623	0.254268204	0.255055878	0.256518062	0.258782479	0.262001952	0.266362831	0.27209663	0.279496348	0.288939763	0.300923389	0.316113082	0.335421416	0.360129429	0.392084524	0.434034433	0.490215798	0.567445722	0.677272428	0.840532264	1.09789299	1.53696309	2.37083231	4.18831013	8.61647126	16.7849789	17.1441733	9.03942437	4.40175226	2.47304285	1.60128266	1.15953181	0.917952018	0.783199342	0.714127045	0.692801771	0.714127045	0.783199342	0.917952018	1.15953181	1.60128266	2.47304285	4.40175226	9.03942437	17.1441733	16.7849789	8.61647126	4.18831013	2.37083231	1.53696309	1.09789299	0.840532264	0.677272428	0.567445722	0.490215798	0.434034433	0.392084524	0.360129429	0.335421416	0.316113082	0.300923389	0.288939763	0.279496348	0.27209663	0.266362831	0.262001952	0.258782479	0.256518062	0.255055878	0.254268204	0.25404623	0.254295467	0.254932326	0.255881556	0.257074344	0.258446924	0.259939592	0.261496051	0.263063028	0.264590107	0.266029748	0.267337451	0.268472025	0.269395936	0.270075687	0.27048221	0.270591216	0.270383502	0.269845151	0.268967637	0.267747801	0.266187701	0.264294332	0.262079231	0.259557983	0.256749643	0.253676112	0.250361482	0.246831381	0.243112347
0.243127949	0.246733282	0.250144953	0.253337386	0.256286025	0.258967939	0.261362456	0.263451774	0.265221561	0.266661493	0.267765712	0.268533192	0.268967986	0.269079357	0.268881782	0.268394843	0.267643012	0.26665536	0.265465208	0.264109751	0.262629693	0.261068915	0.259474229	0.257895225	0.256384273	0.254996695	0.253791158	0.252830332	0.252181863	0.251919757	0.252126248	0.252894328	0.254331107	0.256562328	0.259738434	0.264042827	0.269703262	0.277007792	0.286327504	0.298149585	0.313126491	0.332150928	0.356473439	0.387892783	0.429075654	0.484116712	0.55956922	0.666455567	0.824471773	1.07154375	1.48779321	2.26246001	3.89481393	7.66217656	14.1949222	14.5101531	8.04154809	4.08878524	2.35620318	1.54787485	1.13054735	0.899737977	0.77010969	0.703401854	0.682769308	0.703401854	0.77010969	0.899737977	1.13054735	1.54787485	2.35620318	4.08878524	8.04154809	14.5101531	14.1949222	7.66217656	3.89481393	2.26246001	1.48779321	1.07154375	0.824471773	0.666455567	0.55956922	0.484116712	0.429075654	0.387892783	0.356473439	0.332150928	0.313126491	0.298149585	0.286327504	0.277007792	0.269703262	0.264042827	0.259738434	0.256562328	0.254331107	0.252894328	0.252126248	0.251919757	0.252181863	0.252830332	0.253791158	0.254996695	0.256384273	0.257895225	0.259474229	0.261068915	0.262629693	0.264109751	0.265465208	0.26665536	0.267643012	0.268394843	0.268881782	0.269079357	0.268967986	0.268533192	0.267765712	0.266661493	0.265221561	0.263451774	0.261362456	0.258967939	0.256286025	0.253337386	0.250144953	0.246733282	0.243127949
0.243312931	0.246809615	0.250107592	0.253182185	0.256009851	0.258568769	0.26083944	0.262805277	0.264453166	0.265773974	0.266762967	0.267420152	0.26775049	0.267764007	0.267475776	0.266905803	0.266078803	0.265023912	0.263774344	0.262367026	0.260842251	0.259243358	0.257616503	0.256010527	0.254476966	0.253070239	0.251848048	0.25087203	0.25020874	0.249931008	0.250119796	0.250866686	0.252277199	0.254475224	0.257608989	0.261859168	0.267450041	0.274665116	0.283869347	0.295541399	0.310321523	0.329084381	0.353052888	0.383981869	0.424465036	0.478469629	0.55231311	0.656550348	0.809870519	1.0478023	1.44401743	2.16768666	3.64566409	6.89063426	12.202273	12.4768605	7.22733689	3.81980672	2.25255545	1.49959981	1.10403998	0.882953822	0.757989083	0.693443423	0.673445775	0.693443423	0.757989083	0.882953822	1.10403998	1.49959981	2.25255545	3.81980672	7.22733689	12.4768605	12.202273	6.89063426	3.64566409	2.16768666	1.44401743	1.0478023	0.809870519	0.656550348	0.55231311	0.478469629	0.424465036	0.383981869	0.353052888	0.329084381	0.310321523	0.295541399	0.283869347	0.274665116	0.267450041	0.261859168	0.257608989	0.254475224	0.252277199	0.250866686	0.250119796	0.249931008	0.25020874	0.25087203	0.251848048	0.253070239	0.254476966	0.256010527	0.257616503	0.259243358	0.260842251	0.262367026	0.263774344	0.265023912	0.266078803	0.266905803	0.267475776	0.267764007	0.26775049	0.267420152	0.266762967	0.265773974	0.264453166	0.262805277	0.26083944	0.258568769	0.256009851	0.253182185	0.250107592	0.246809615	0.243312931
0.243665492	0.247058336	0.250247109	0.253207973	0.255918344	0.258357457	0.260506942	0.262351387	0.263878868	0.265081419	0.265955425	0.266501927	0.266726809	0.266640883	0.266259859	0.265604211	0.264698951	0.263573341	0.262260556	0.260797326	0.259223602	0.257582256	0.25591886	0.254281576	0.252721177	0.251291246	0.250048582	0.249053864	0.248372615	0.248076565	0.248245478	0.248969618	0.250353012	0.252517827	0.255610235	0.259808386	0.26533337	0.272464528	0.281561221	0.293094364	0.307693152	0.32621594	0.349860756	0.380342955	0.420190886	0.473258052	0.545652248	0.647514659	0.796649208	1.02649561	1.4051798	2.08498147	3.43396176	6.26269304	10.6512805	10.8885416	6.55821607	3.5881366	2.16064319	1.45602892	1.0798462	0.867521629	0.74679186	0.68421883	0.664801698	0.68421883	0.74679186	0.867521629	1.0798462	1.45602892	2.16064319	3.5881366	6.55821607	10.8885416	10.6512805	6.26269304	3.43396176	2.08498147	1.4051798	1.02649561	0.796649208	0.647514659	0.545652248	0.473258052	0.420190886	0.380342955	0.349860756	0.32621594	0.307693152	0.293094364	0.281561221	0.272464528	0.26533337	0.259808386	0.255610235	0.252517827	0.250353012	0.248969618	0.248245478	0.248076565	0.248372615	0.249053864	0.250048582	0.251291246	0.252721177	0.254281576	0.25591886	0.257582256	0.259223602	0.260797326	0.262260556	0.263573341	0.264698951	0.265604211	0.266259859	0.266640883	0.266726809	0.266501927	0.265955425	0.265081419	0.263878868	0.262351387	0.260506942	0.258357457	0.255918344	0.253207973	0.250247109	0.247058336	0.243665492
0.244184274	0.247477866	0.250561695	0.253412711	0.256009235	0.258331511	0.260362255	0.262087194	0.263495565	0.264580555	0.265339661	0.265774959	0.265893275	0.265706234	0.265230217	0.264486211	0.263499583	0.262299779	0.260919997	0.259396841	0.257769988	0.256081912	0.254377673	0.25270482	0.25111343	0.249656315	0.248389439	0.247372579	0.246670299	0.246353291	0.2465002	0.247200051	0.248555483	0.250687059	0.25373905	0.257887283	0.263349926	0.270402527	0.279399367	0.290804363	0.305236749	0.323540243	0.346890605	0.376967973	0.41624256	0.468467033	0.539563994	0.639310865	0.78473765	1.00747249	1.37088931	2.0130692	3.25422591	5.74933423	9.43217738	9.63523873	6.00535994	3.38840946	2.07923866	1.41679015	1.05782155	0.853371746	0.736476924	0.675698331	0.656810417	0.675698331	0.736476924	0.853371746	1.05782155	1.41679015	2.07923866	3.38840946	6.00535994	9.63523873	9.43217738	5.74933423	3.25422591	2.0130692	1.37088931	1.00747249	0.78473765	0.639310865	0.539563994	0.468467033	0.41624256	0.376967973	0.346890605	0.323540243	0.305236749	0.290804363	0.279399367	0.270402527	0.263349926	0.257887283	0.25373905	0.250687059	0.248555483	0.247200051	0.2465002	0.246353291	0.246670299	0.247372579	0.248389439	0.249656315	0.25111343	0.25270482	0.254377673	0.256081912	0.257769988	0.259396841	0.260919997	0.262299779	0.263499583	0.264486211	0.265230217	0.265706234	0.265893275	0.265774959	0.265339661	0.264580555	0.263495565	0.262087194	0.260362255	0.258331511	0.256009235	0.253412711	0.250561695	0.247477866	0.244184274
0.244868355	0.248067076	0.25105001	0.253794844	0.256280755	0.258488948	0.260403188	0.262010308	0.263300683	0.264268636	0.264912772	0.265236212	0.265246736	0.264956812	0.264383529	0.263548435	0.262477298	0.26119981	0.259749258	0.258162179	0.256478051	0.254739012	0.252989678	0.251277053	0.249650581	0.248162366	0.246867597	0.245825214	0.245098879	0.244758319	0.244881126	0.245555172	0.246881801	0.24898009	0.251992561	0.256092914	0.261496653	0.26847589	0.277380331	0.288667611	0.302948064	0.321052378	0.344136552	0.373849577	0.412610405	0.464083084	0.534028041	0.631905459	0.774073942	0.990601228	1.34081124	1.95088695	3.10208035	5.32881389	8.46688524	8.63854837	5.5469889	3.2162926	2.00730535	1.38156075	1.03783852	0.840442059	0.727007384	0.667855128	0.649447887	0.667855128	0.727007384	0.840442059	1.03783852	1.38156075	2.00730535	3.2162926	5.5469889	8.63854837	8.46688524	5.32881389	3.10208035	1.95088695	1.34081124	0.990601228	0.774073942	0.631905459	0.534028041	0.464083084	0.412610405	0.373849577	0.344136552	0.321052378	0.302948064	0.288667611	0.277380331	0.26847589	0.261496653	0.256092914	0.251992561	0.24898009	0.246881801	0.245555172	0.244881126	0.244758319	0.245098879	0.245825214	0.246867597	0.248162366	0.249650581	0.251277053	0.252989678	0.254739012	0.256478051	0.258162179	0.259749258	0.26119981	0.262477298	0.263548435	0.264383529	0.264956812	0.265246736	0.265236212	0.264912772	0.264268636	0.263300683	0.262010308	0.260403188	0.258488948	0.256280755	0.253794844	0.25105001	0.248067076	0.244868355
0.245717232	0.248825275	0.251711169	0.254353286	0.256731614	0.258828277	0.26062805	0.262118846	0.263292154	0.264143424	0.264672365	0.264883152	0.264784538	0.264389861	0.263716955	0.262787974	0.261629142	0.260270454	0.258745344	0.257090353	0.255344816	0.253550608	0.251751964	0.249995406	0.248329806	0.246806623	0.245480328	0.244409084	0.243655714	0.243289039	0.243385673	0.244032409	0.245329393	0.247394332	0.250368139	0.254422578	0.259770745	0.266681661	0.275500942	0.28668064	0.300823211	0.318747861	0.341593243	0.370981102	0.409285701	0.460094087	0.529026259	0.625268761	0.764603764	0.975767625	1.31466007	1.89754985	2.97402048	4.98469065	7.69926384	7.84193615	5.16649118	3.06827369	1.94396799	1.3500612	1.01978495	0.828677357	0.718350244	0.660665173	0.642692504	0.660665173	0.718350244	0.828677357	1.01978495	1.3500612	1.94396799	3.06827369	5.16649118	7.84193615	7.69926384	4.98469065	2.97402048	1.89754985	1.31466007	0.975767625	0.764603764	0.625268761	0.529026259	0.460094087	0.409285701	0.370981102	0.341593243	0.318747861	0.300823211	0.28668064	0.275500942	0.266681661	0.259770745	0.254422578	0.250368139	0.247394332	0.245329393	0.244032409	0.243385673	0.243289039	0.243655714	0.244409084	0.245480328	0.246806623	0.248329806	0.249995406	0.251751964	0.253550608	0.255344816	0.257090353	0.258745344	0.260270454	0.261629142	0.262787974	0.263716955	0.264389861	0.264784538	0.264883152	0.264672365	0.264143424	0.263292154	0.262118846	0.26062805	0.258828277	0.256731614	0.254353286	0.251711169	0.248825275	0.245717232
0.246730819	0.249752205	0.252544732	0.255087409	0.25736099	0.259348482	0.261035636	0.262411414	0.263468405	0.264203175	0.264616537	0.264713731	0.264504503	0.26400309	0.263228111	0.262202369	0.260952597	0.259509149	0.257905668	0.256178758	0.254367681	0.252514109	0.250661958	0.248857331	0.247148589	0.245586602	0.244225183	0.243121774	0.242338418	0.241943092	0.242011496	0.242629427	0.24389592	0.245927422	0.248863382	0.252873811	0.258169641	0.265017141	0.27375831	0.284840289	0.298858651	0.316622619	0.339255827	0.368356533	0.406260616	0.45648922	0.524542569	0.619374655	0.756279772	0.962873312	1.29219361	1.85232389	2.86723834	4.70444992	7.08853255	7.20420245	4.85110251	2.94149947	1.88848833	1.32205013	1.00356251	0.81802878	0.710476127	0.654106987	0.636524955	0.654106987	0.710476127	0.81802878	1.00356251	1.32205013	1.88848833	2.94149947	4.85110251	7.20420245	7.08853255	4.70444992	2.86723834	1.85232389	1.29219361	0.962873312	0.756279772	0.619374655	0.524542569	0.45648922	0.406260616	0.368356533	0.339255827	0.316622619	0.298858651	0.284840289	0.27375831	0.265017141	0.258169641	0.252873811	0.248863382	0.245927422	0.24389592	0.242629427	0.242011496	0.241943092	0.242338418	0.243121774	0.244225183	0.245586602	0.247148589	0.248857331	0.250661958	0.252514109	0.254367681	0.256178758	0.257905668	0.259509149	0.260952597	0.262202369	0.263228111	0.26400309	0.264504503	0.264713731	0.264616537	0.264203175	0.263468405	0.262411414	0.261035636	0.259348482	0.25736099	0.255087409	0.252544732	0.249752205	0.246730819
0.247909441	0.250848031	0.253550694	0.255997032	0.258168525	0.26004902	0.261625215	0.2628871	0.263828345	0.264446626	0.264743864	0.264726375	0.264404921	0.26379467	0.26291506	0.261789594	0.260445563	0.258913738	0.257228029	0.255425167	0.253544401	0.251627263	0.249717413	0.247860592	0.24610471	0.244500104	0.243099984	0.241961128	0.241144853	0.240718355	0.240756487	0.241344119	0.242579265	0.244577222	0.247476113	0.251444373	0.256691014	0.263479878	0.272149807	0.283143689	0.297051181	0.314672972	0.337119938	0.365970478	0.403528165	0.453258891	0.520562826	0.614200367	0.749061088	0.951834346	1.27320821	1.81460425	2.77949041	4.47853411	6.60482771	6.69506386	4.59096813	2.83365262	1.84024571	1.29732011	0.989085484	0.808453341	0.703359042	0.648161504	0.63092808	0.648161504	0.703359042	0.808453341	0.989085484	1.29732011	1.84024571	2.83365262	4.59096813	6.69506386	6.60482771	4.47853411	2.77949041	1.81460425	1.27320821	0.951834346	0.749061088	0.614200367	0.520562826	0.453258891	0.403528165	0.365970478	0.337119938	0.314672972	0.297051181	0.283143689	0.272149807	0.263479878	0.256691014	0.251444373	0.247476113	0.244577222	0.242579265	0.241344119	0.240756487	0.240718355	0.241144853	0.241961128	0.243099984	0.244500104	0.24610471	0.247860592	0.249717413	0.251627263	0.253544401	0.255425167	0.257228029	0.258913738	0.260445563	0.261789594	0.26291506	0.26379467	0.264404921	0.264726375	0.264743864	0.264446626	0.263828345	0.2628871	0.261625215	0.26004902	0.258168525	0.255997032	0.253550694	0.250848031	0.247909441
0.249253825	0.252113337	0.254729486	0.257082423	0.25915431	0.260929805	0.262396523	0.263545458	0.26437135	0.264872982	0.265053387	0.264919972	0.264484537	0.263763212	0.262776299	0.261548044	0.260106349	0.258482457	0.256710607	0.254827715	0.252873078	0.250888152	0.248916398	0.247003254	0.245196236	0.243545202	0.242102815	0.240925239	0.240073126	0.239612942	0.239618759	0.240174594	0.241377527	0.243341808	0.246204369	0.250132247	0.255332763	0.262067658	0.270673062	0.281588256	0.295397917	0.312895617	0.335181672	0.363818142	0.401082174	0.450394682	0.517074719	0.609726264	0.742912861	0.942580039	1.25753484	1.78389823	2.70899766	4.29965335	6.22618601	6.29214613	4.37847011	2.74285723	1.79872143	1.27569414	0.976279738	0.799913521	0.696976176	0.642811944	0.625886759	0.642811944	0.696976176	0.799913521	0.976279738	1.27569414	1.79872143	2.74285723	4.37847011	6.29214613	6.22618601	4.29965335	2.70899766	1.78389823	1.25753484	0.942580039	0.742912861	0.609726264	0.517074719	0.450394682	0.401082174	0.363818142	0.335181672	0.312895617	0.295397917	0.281588256	0.270673062	0.262067658	0.255332763	0.250132247	0.246204369	0.243341808	0.241377527	0.240174594	0.239618759	0.239612942	0.240073126	0.240925239	0.242102815	0.243545202	0.245196236	0.247003254	0.248916398	0.250888152	0.252873078	0.254827715	0.256710607	0.258482457	0.260106349	0.261548044	0.262776299	0.263763212	0.264484537	0.264919972	0.265053387	0.264872982	0.26437135	0.263545458	0.262396523	0.260929805	0.25915431	0.257082423	0.254729486	0.252113337	0.249253825
0.250765107	0.253549129	0.256081969	0.258344286	0.260318888	0.26199121	0.263349757	0.264386509	0.265097266	0.265481915	0.265544609	0.265293861	0.264742539	0.263907767	0.262810751	0.261476527	0.259933663	0.258213928	0.25635195	0.254384889	0.252352154	0.25029518	0.24825729	0.246283677	0.244421515	0.242720239	0.241232014	0.240012448	0.239121573	0.23862519	0.238596645	0.239119178	0.240289014	0.242219464	0.245046397	0.248935623	0.254093007	0.260778497	0.269325955	0.280171678	0.293896287	0.311287621	0.333437573	0.361895302	0.398917244	0.447889297	0.514067688	0.605935698	0.737805905	0.935051991	1.24503593	1.75981174	2.65436997	4.16229304	5.93648344	5.97892352	4.20774205	2.66760634	1.76348611	1.25702272	0.965081809	0.792376921	0.691307718	0.638043688	0.62138781	0.638043688	0.691307718	0.792376921	0.965081809	1.25702272	1.76348611	2.66760634	4.20774205	5.97892352	5.93648344	4.16229304	2.65436997	1.75981174	1.24503593	0.935051991	0.737805905	0.605935698	0.514067688	0.447889297	0.398917244	0.361895302	0.333437573	0.311287621	0.293896287	0.280171678	0.269325955	0.260778497	0.254093007	0.248935623	0.245046397	0.242219464	0.240289014	0.239119178	0.238596645	0.23862519	0.239121573	0.240012448	0.241232014	0.242720239	0.244421515	0.246283677	0.24825729	0.25029518	0.252352154	0.254384889	0.25635195	0.258213928	0.259933663	0.261476527	0.262810751	0.263907767	0.264742539	0.265293861	0.265544609	0.265481915	0.265097266	0.264386509	0.263349757	0.26199121	0.260318888	0.258344286	0.256081969	0.253549129	0.250765107
0.252444826	0.255156826	0.257609431	0.259783766	0.26166325	0.263234061	0.264485572	0.265410733	0.266006396	0.26627355	0.266217482	0.265847831	0.265178555	0.264227813	0.263017754	0.261574255	0.259926602	0.258107148	0.256150967	0.254095525	0.251980401	0.249847067	0.247738768	0.245700506	0.243779167	0.242023815	0.240486169	0.239221328	0.238288761	0.237753655	0.237688693	0.238176402	0.23931224	0.241208676	0.244000645	0.247852902	0.252970076	0.259610635	0.268106603	0.278891911	0.292544022	0.309846403	0.331884621	0.360198292	0.397028729	0.445736522	0.511532848	0.602814863	0.733716396	0.929203308	1.23560281	1.74203881	2.61454939	4.0623623	5.72402241	5.74330062	4.0743181	2.60670642	1.73418973	1.24118154	0.955438184	0.785815966	0.686336713	0.633844187	0.617419907	0.633844187	0.686336713	0.785815966	0.955438184	1.24118154	1.73418973	2.60670642	4.0743181	5.74330062	5.72402241	4.0623623	2.61454939	1.74203881	1.23560281	0.929203308	0.733716396	0.602814863	0.511532848	0.445736522	0.397028729	0.360198292	0.331884621	0.309846403	0.292544022	0.278891911	0.268106603	0.259610635	0.252970076	0.247852902	0.244000645	0.241208676	0.23931224	0.238176402	0.237688693	0.237753655	0.238288761	0.239221328	0.240486169	0.242023815	0.243779167	0.245700506	0.247738768	0.249847067	0.251980401	0.254095525	0.256150967	0.258107148	0.259926602	0.261574255	0.263017754	0.264227813	0.265178555	0.265847831	0.266217482	0.26627355	0.266006396	0.265410733	0.264485572	0.263234061	0.26166325	0.259783766	0.257609431	0.255156826	0.252444826
0.254294931	0.256938273	0.259313596	0.261402452	0.263188835	0.264659639	0.265805081	0.266619069	0.2670995	0.267248472	0.267072413	0.266582112	0.26579265	0.264723252	0.263397061	0.261840842	0.260084652	0.258161487	0.256106924	0.253958797	0.251756913	0.249542843	0.247359805	0.245252667	0.24326808	0.241454786	0.239864109	0.238550689	0.23757348	0.236997109	0.236893655	0.237345002	0.238445916	0.240308126	0.243065762	0.246882685	0.251962512	0.258562534	0.267013361	0.277747166	0.291339147	0.308569725	0.330520213	0.358723985	0.395412709	0.44393119	0.509462935	0.600352691	0.730625634	0.924997981	1.22915376	1.7303536	2.58876843	3.9969454	5.5805673	5.57663851	3.97488044	2.55923534	1.71055373	1.22806954	0.947304698	0.780207663	0.682048929	0.630202873	0.613973501	0.630202873	0.682048929	0.780207663	0.947304698	1.22806954	1.71055373	2.55923534	3.97488044	5.57663851	5.58056729	3.9969454	2.58876843	1.7303536	1.22915376	0.924997981	0.730625634	0.600352691	0.509462935	0.44393119	0.395412709	0.358723985	0.330520213	0.308569725	0.291339147	0.277747166	0.267013361	0.258562534	0.251962512	0.246882685	0.243065762	0.240308126	0.238445916	0.237345002	0.236893655	0.236997109	0.23757348	0.238550689	0.239864109	0.241454786	0.24326808	0.245252667	0.247359805	0.249542843	0.251756913	0.253958797	0.256106924	0.258161487	0.260084652	0.261840842	0.263397061	0.264723252	0.26579265	0.266582112	0.267072413	0.267248472	0.2670995	0.266619069	0.265805081	0.264659639	0.263188835	0.261402452	0.259313596	0.256938273	0.254294931
0.256317785	0.258895737	0.26119662	0.263202374	0.264897533	0.266269679	0.267309857	0.268012917	0.268377799	0.268407717	0.268110257	0.267497378	0.266585317	0.26539441	0.263948833	0.262276294	0.260407678	0.258376679	0.256219439	0.253974218	0.251681111	0.249381843	0.247119665	0.244939362	0.242887404	0.241012258	0.239364903	0.237999565	0.236974737	0.236354533	0.23621049	0.23662391	0.237688948	0.239516692	0.242240588	0.246023767	0.251069056	0.257632866	0.266044813	0.276735912	0.29027997	0.307455689	0.329342161	0.357469777	0.394065974	0.442469148	0.507852256	0.598540755	0.728519855	0.922410415	1.22563256	1.72460468	2.57652046	3.96413112	5.50069879	5.47309669	3.90708099	2.52451124	1.69236495	1.21760737	0.940646049	0.775533405	0.678432764	0.627111097	0.611040768	0.627111097	0.678432764	0.775533405	0.940646049	1.21760737	1.69236495	2.52451124	3.90708099	5.47309669	5.50069878	3.96413112	2.57652046	1.72460468	1.22563256	0.922410415	0.728519855	0.598540755	0.507852256	0.442469148	0.394065974	0.357469777	0.329342161	0.307455689	0.29027997	0.276735912	0.266044813	0.257632866	0.251069056	0.246023767	0.242240588	0.239516692	0.237688948	0.23662391	0.23621049	0.236354533	0.236974737	0.237999565	0.239364903	0.241012258	0.242887404	0.244939362	0.247119665	0.249381843	0.251681111	0.253974218	0.256219439	0.258376679	0.260407678	0.262276294	0.263948833	0.26539441	0.266585317	0.267497378	0.268110257	0.268407717	0.268377799	0.268012917	0.267309857	0.266269679	0.264897533	0.263202374	0.26119662	0.258895737	0.256317785
0.25851617	0.26103192	0.263261105	0.265186014	0.26679169	0.268066381	0.269001935	0.269594139	0.269842975	0.26975278	0.269332317	0.268594744	0.267557487	0.266242032	0.264673642	0.262881017	0.260895927	0.258752825	0.256488478	0.254141632	0.251752727	0.249363704	0.247017899	0.244760068	0.242636548	0.240695584	0.238987854	0.237567219	0.236491754	0.235825118	0.235638356	0.236012254	0.237040436	0.238833441	0.241524155	0.245275142	0.250288651	0.256820514	0.265199766	0.27585686	0.289365085	0.306502725	0.328348677	0.35643358	0.392986005	0.441347241	0.506696654	0.597373214	0.727390097	0.921425105	1.22500751	1.72471109	2.57754029	3.96290332	5.48140466	5.42920825	3.86942073	2.50207047	1.67947117	1.20973632	0.935435423	0.771778816	0.675479161	0.624562072	0.60861556	0.624562072	0.675479161	0.771778816	0.935435423	1.20973632	1.67947117	2.50207047	3.86942073	5.42920825	5.48140466	3.96290332	2.57754029	1.72471109	1.22500751	0.921425105	0.727390097	0.597373214	0.506696654	0.441347241	0.392986005	0.35643358	0.328348677	0.306502725	0.289365085	0.27585686	0.265199766	0.256820514	0.250288651	0.245275142	0.241524155	0.238833441	0.237040436	0.236012254	0.235638356	0.235825118	0.236491754	0.237567219	0.238987854	0.240695584	0.242636548	0.244760068	0.247017899	0.249363704	0.251752727	0.254141632	0.256488478	0.258752825	0.260895927	0.262881017	0.264673642	0.266242032	0.267557487	0.268594744	0.269332317	0.26975278	0.269842975	0.269594139	0.269001935	0.268066381	0.26679169	0.265186014	0.263261105	0.26103192	0.25851617
0.260893302	0.263349965	0.265510101	0.267356313	0.26887412	0.270052409	0.27088382	0.271365067	0.271497176	0.271285619	0.270740356	0.269875772	0.268710522	0.267267287	0.265572466	0.263655808	0.261550025	0.25929039	0.256914357	0.254461216	0.251971815	0.249488365	0.247054344	0.244714532	0.242515181	0.240504362	0.238732498	0.237253132	0.236123969	0.235408258	0.235176608	0.235509355	0.236499666	0.238257625	0.240915681	0.244635988	0.249620435	0.256124567	0.264477252	0.275108971	0.288593359	0.305709587	0.327538369	0.355613812	0.392170967	0.440563291	0.505993481	0.59684676	0.727232114	0.922036428	1.22727079	1.73066026	2.59179388	3.99308247	5.52185672	5.44363721	3.86117634	2.49165324	1.67177809	1.20441744	0.931654226	0.768933638	0.673181548	0.622550833	0.606693368	0.622550833	0.673181548	0.768933638	0.931654226	1.20441744	1.67177809	2.49165324	3.86117634	5.44363721	5.52185672	3.99308247	2.59179388	1.73066026	1.22727079	0.922036428	0.727232114	0.59684676	0.505993481	0.440563291	0.392170967	0.355613812	0.327538369	0.305709587	0.288593359	0.275108971	0.264477252	0.256124567	0.249620435	0.244635988	0.240915681	0.238257625	0.236499666	0.235509355	0.235176608	0.235408258	0.236123969	0.237253132	0.238732498	0.240504362	0.242515181	0.244714532	0.247054344	0.249488365	0.251971815	0.254461216	0.256914357	0.25929039	0.261550025	0.263655808	0.265572466	0.267267287	0.268710522	0.269875772	0.270740356	0.271285619	0.271497176	0.271365067	0.27088382	0.270052409	0.26887412	0.267356313	0.265510101	0.263349965	0.260893302
0.263452836	0.265853467	0.267947123	0.269716682	0.27114811	0.27223091	0.272958498	0.273328512	0.273343025	0.273008658	0.272336593	0.271342475	0.270046227	0.268471773	0.2666467	0.264601864	0.262370982	0.259990206	0.257497739	0.254933479	0.252338742	0.249756064	0.247229122	0.24480277	0.242523226	0.240438433	0.238598605	0.237057009	0.235871027	0.235103548	0.234824799	0.235114726	0.236066112	0.237788683	0.240414571	0.244105677	0.249063742	0.255544318	0.263876519	0.274491441	0.287963932	0.305075349	0.326910237	0.355009391	0.3916197	0.44011609	0.505741585	0.596960602	0.72804634	0.924248585	1.2324384	1.74250757	2.61947625	4.05531261	5.62334707	5.5170901	3.88236771	2.49319637	1.66924763	1.20163112	0.929291913	0.766991655	0.671535799	0.621074212	0.605271303	0.621074212	0.671535799	0.766991655	0.929291913	1.20163112	1.66924763	2.49319637	3.88236771	5.5170901	5.62334707	4.05531261	2.61947625	1.74250757	1.2324384	0.924248585	0.72804634	0.596960602	0.505741585	0.44011609	0.3916197	0.355009391	0.326910237	0.305075349	0.287963932	0.274491441	0.263876519	0.255544318	0.249063742	0.244105677	0.240414571	0.237788683	0.236066112	0.235114726	0.234824799	0.235103548	0.235871027	0.237057009	0.238598605	0.240438433	0.242523226	0.24480277	0.247229122	0.249756064	0.252338742	0.254933479	0.257497739	0.259990206	0.262370982	0.264601864	0.2666467	0.268471773	0.270046227	0.271342475	0.272336593	0.273008658	0.273343025	0.273328512	0.272958498	0.27223091	0.27114811	0.269716682	0.267947123	0.265853467	0.263452836
0.266198885	0.268546491	0.270576162	0.272271015	0.273617435	0.274605519	0.275229445	0.275487772	0.275383629	0.274924802	0.274123721	0.272997326	0.271566852	0.269857519	0.267898155	0.265720786	0.263360192	0.260853472	0.258239641	0.255559267	0.252854193	0.250167342	0.24754264	0.24502507	0.242660863	0.240497881	0.238586171	0.236978773	0.235732787	0.234910788	0.234582675	0.234828066	0.235739435	0.237426239	0.240020412	0.243683763	0.248618095	0.255079262	0.263397032	0.27400371	0.287476218	0.304599405	0.326463668	0.35461973	0.391331713	0.440005394	0.505941305	0.597716463	0.729837896	0.928075649	1.24055035	1.76037749	2.6610177	4.15109246	5.78937617	5.65237176	3.93376397	2.50683271	1.67189748	1.20137686	0.928345914	0.76595066	0.670540216	0.620130823	0.604348079	0.620130823	0.670540216	0.76595066	0.928345914	1.20137686	1.67189748	2.50683271	3.93376397	5.65237176	5.78937617	4.15109246	2.6610177	1.76037749	1.24055035	0.928075649	0.729837896	0.597716463	0.505941305	0.440005394	0.391331713	0.35461973	0.326463668	0.304599405	0.287476218	0.27400371	0.263397032	0.255079262	0.248618095	0.243683763	0.240020412	0.237426239	0.235739435	0.234828066	0.234582675	0.234910788	0.235732787	0.236978773	0.238586171	0.240497881	0.242660863	0.24502507	0.24754264	0.250167342	0.252854193	0.255559267	0.258239641	0.260853472	0.263360192	0.265720786	0.267898155	0.269857519	0.271566852	0.272997326	0.274123721	0.274924802	0.275383629	0.275487772	0.275229445	0.274605519	0.273617435	0.272271015	0.270576162	0.268546491	0.266198885
0.269136034	0.27143358	0.273401698	0.275023705	0.276286374	0.277180376	0.277700642	0.27784665	0.277622593	0.277037445	0.27610491	0.274843266	0.273275106	0.271426996	0.269329069	0.267014581	0.264519442	0.261881763	0.259141435	0.256339762	0.253519175	0.250723041	0.247995593	0.24538199	0.24292853	0.240683033	0.238695429	0.237018568	0.235709315	0.234829978	0.234450179	0.234649267	0.235519479	0.237170098	0.239732977	0.243369988	0.248283213	0.254729095	0.263038474	0.273645451	0.287129897	0.304281464	0.326198437	0.354444741	0.391307186	0.440231922	0.506594479	0.599118596	0.732616651	0.933541752	1.25167136	1.78446654	2.71709853	4.28285333	6.02590253	5.85459244	4.01692868	2.53289714	1.67980194	1.20367343	0.928821647	0.765812454	0.670195525	0.619721061	0.603924016	0.619721061	0.670195525	0.765812454	0.928821647	1.20367343	1.67980194	2.53289714	4.01692868	5.85459244	6.02590253	4.28285333	2.71709853	1.78446654	1.25167136	0.933541752	0.732616651	0.599118596	0.506594479	0.440231922	0.391307186	0.354444741	0.326198437	0.304281464	0.287129897	0.273645451	0.263038474	0.254729095	0.248283213	0.243369988	0.239732977	0.237170098	0.235519479	0.234649267	0.234450179	0.234829978	0.235709315	0.237018568	0.238695429	0.240683033	0.24292853	0.24538199	0.247995593	0.250723041	0.253519175	0.256339762	0.259141435	0.261881763	0.264519442	0.267014581	0.269329069	0.271426996	0.273275106	0.274843266	0.27610491	0.277037445	0.277622593	0.27784665	0.277700642	0.277180376	0.276286374	0.275023705	0.273401698	0.27143358	0.269136034
0.272269359	0.274519785	0.276428725	0.277979662	0.279159727	0.279960145	0.280376593	0.280409466	0.280064036	0.279350484	0.278283827	0.27688372	0.275174163	0.273183128	0.270942116	0.268485675	0.265850917	0.263077031	0.260204854	0.257276489	0.254335018	0.251424312	0.248588965	0.245874365	0.243326921	0.240994463	0.238926841	0.237176759	0.23580089	0.234861322	0.234427447	0.234578407	0.235406275	0.237020248	0.239552219	0.24316428	0.248059001	0.254493714	0.26280074	0.273416576	0.28692492	0.30412155	0.326114705	0.35448483	0.391546973	0.440797369	0.507704454	0.601173827	0.736397323	0.940681401	1.26589194	1.81504793	2.78867314	4.45409059	6.34178343	6.13155049	4.13430843	2.57193971	1.69309401	1.20855928	0.93073264	0.766582888	0.670504893	0.619847113	0.604001046	0.619847113	0.670504893	0.766582888	0.93073264	1.20855928	1.69309401	2.57193971	4.13430843	6.13155049	6.34178343	4.45409059	2.78867314	1.81504793	1.26589194	0.940681401	0.736397323	0.601173827	0.507704454	0.440797369	0.391546973	0.35448483	0.326114705	0.30412155	0.28692492	0.273416576	0.26280074	0.254493714	0.248059001	0.24316428	0.239552219	0.237020248	0.235406275	0.234578407	0.234427447	0.234861322	0.23580089	0.237176759	0.238926841	0.240994463	0.243326921	0.245874365	0.248588965	0.251424312	0.254335018	0.257276489	0.260204854	0.263077031	0.265850917	0.268485675	0.270942116	0.273183128	0.275174163	0.27688372	0.278283827	0.279350484	0.280064036	0.280409466	0.280376593	0.279960145	0.279159727	0.277979662	0.276428725	0.274519785	0.272269359
0.275604447	0.277810676	0.279662768	0.281144334	0.282242837	0.282950036	0.283262343	0.283181079	0.282712606	0.281868342	0.280664649	0.279122606	0.277267679	0.275129304	0.272740414	0.270136923	0.267357212	0.264441621	0.261432002	0.258371324	0.255303385	0.252272618	0.249324035	0.246503306	0.243856997	0.241432991	0.239281103	0.237453934	0.236008004	0.235005224	0.234514812	0.234615755	0.235400038	0.236976862	0.239478276	0.243066751	0.24794556	0.254373217	0.262683944	0.273317237	0.286861507	0.304120007	0.326213024	0.354740904	0.392052607	0.441704413	0.509276123	0.603891617	0.741199643	0.949539935	1.28332999	1.85247822	2.8770051	4.6695609	6.74946025	6.49433758	4.28937289	2.62474666	1.71196893	1.21609331	0.934100737	0.768271938	0.671473973	0.620512983	0.604582738	0.620512983	0.671473973	0.768271938	0.934100737	1.21609331	1.71196893	2.62474666	4.28937289	6.49433758	6.74946025	4.6695609	2.8770051	1.85247822	1.28332999	0.949539935	0.741199643	0.603891617	0.509276123	0.441704413	0.392052607	0.354740904	0.326213024	0.304120007	0.286861507	0.273317237	0.262683944	0.254373217	0.24794556	0.243066751	0.239478276	0.236976862	0.235400038	0.234615755	0.234514812	0.235005224	0.236008004	0.237453934	0.239281103	0.241432991	0.243856997	0.246503306	0.249324035	0.252272618	0.255303385	0.258371324	0.261432002	0.264441621	0.267357212	0.270136923	0.272740414	0.275129304	0.277267679	0.279122606	0.280664649	0.281868342	0.282712606	0.283181079	0.283262343	0.282950036	0.282242837	0.281144334	0.279662768	0.277810676	0.275604447
0.279147424	0.281312373	0.283109909	0.284523734	0.285541613	0.286155822	0.286363503	0.286166907	0.285573505	0.28459598	0.283252082	0.281564363	0.279559811	0.277269393	0.274727545	0.27197162	0.26904134	0.265978275	0.262825358	0.259626499	0.256426274	0.25326974	0.250202383	0.247270206	0.244519982	0.241999691	0.239759153	0.237850907	0.236331362	0.235262298	0.234712803	0.234761774	0.235501172	0.237040297	0.239511471	0.243077702	0.24794318	0.254367903	0.262688416	0.273347823	0.286940152	0.304277499	0.326494339	0.355214379	0.392826312	0.44295674	0.511315957	0.607284144	0.747048553	0.960174125	1.30413289	1.89720637	2.98371523	4.93556383	7.26597546	6.95824272	4.48681976	2.69237059	1.7366892	1.22635596	0.93895642	0.770893827	0.673110954	0.621724529	0.605674328	0.621724529	0.673110954	0.770893827	0.93895642	1.22635596	1.7366892	2.69237059	4.48681976	6.95824272	7.26597546	4.93556383	2.98371523	1.89720637	1.30413289	0.960174125	0.747048553	0.607284144	0.511315957	0.44295674	0.392826312	0.355214379	0.326494339	0.304277499	0.286940152	0.273347823	0.262688416	0.254367903	0.24794318	0.243077702	0.239511471	0.237040297	0.235501172	0.234761774	0.234712803	0.235262298	0.236331362	0.237850907	0.239759153	0.241999691	0.244519982	0.247270206	0.250202383	0.25326974	0.256426274	0.259626499	0.262825358	0.265978275	0.26904134	0.27197162	0.274727545	0.277269393	0.279559811	0.281564363	0.283252082	0.28459598	0.285573505	0.286166907	0.286363503	0.286155822	0.285541613	0.284523734	0.283109909	0.281312373	0.279147424
0.282904979	0.285031571	0.286776816	0.288124465	0.289062558	0.289583872	0.289686276	0.289372954	0.288652512	0.287538928	0.286051383	0.284213959	0.282055229	0.279607761	0.276907567	0.273993515	0.270906752	0.267690146	0.264387795	0.261044616	0.257706031	0.254417785	0.251225895	0.248176749	0.245317374	0.242695891	0.240362168	0.238368721	0.236771889	0.235633364	0.235022152	0.235017117	0.23571027	0.237211097	0.239652314	0.243197622	0.248052349	0.254478278	0.262814705	0.273508965	0.287161624	0.304595015	0.326959995	0.355907184	0.393871019	0.444559063	0.513832053	0.611366412	0.753974486	0.972652943	1.32848014	1.94978528	3.11084601	5.26033646	7.91445721	7.54407534	4.73286461	2.77617178	1.7675914	1.2394507	0.945339228	0.774467184	0.675426645	0.623489516	0.607282765	0.623489516	0.675426645	0.774467184	0.945339228	1.2394507	1.7675914	2.77617178	4.73286461	7.54407534	7.91445721	5.26033646	3.11084601	1.94978528	1.32848014	0.972652943	0.753974486	0.611366412	0.513832053	0.444559063	0.393871019	0.355907184	0.326959995	0.304595015	0.287161624	0.273508965	0.262814705	0.254478278	0.248052349	0.243197622	0.239652314	0.237211097	0.23571027	0.235017117	0.235022152	0.235633364	0.236771889	0.238368721	0.240362168	0.242695891	0.245317374	0.248176749	0.251225895	0.254417785	0.257706031	0.261044616	0.264387795	0.267690146	0.270906752	0.273993515	0.276907567	0.279607761	0.282055229	0.284213959	0.286051383	0.287538928	0.288652512	0.289372954	0.289686276	0.289583872	0.289062558	0.288124465	0.286776816	0.285031571	0.282904979
0.286884395	0.288975573	0.290670769	0.291953749	0.292812799	0.293241181	0.293237484	0.29280584	0.29195601	0.290703305	0.289068388	0.287076927	0.284759148	0.282149295	0.279285035	0.276206834	0.272957344	0.269580815	0.266122585	0.262628654	0.259145359	0.255719198	0.252396774	0.249224914	0.246250949	0.243523183	0.241091574	0.239008654	0.237330732	0.236119453	0.235443794	0.235382638	0.236028118	0.237489996	0.239901502	0.243427192	0.248273751	0.254705052	0.263063583	0.273801542	0.287526969	0.305073874	0.327611742	0.356821778	0.395190382	0.446517163	0.516834204	0.616156385	0.762013681	0.98705851	1.35658671	2.01088669	3.26094663	5.65460269	8.72628112	8.28009258	5.03564572	2.87787344	1.80509505	1.2555059	0.95329831	0.77901525	0.678434577	0.625817684	0.609416768	0.625817684	0.678434577	0.77901525	0.95329831	1.2555059	1.80509505	2.87787344	5.03564572	8.28009258	8.72628112	5.65460269	3.26094663	2.01088669	1.35658671	0.98705851	0.762013681	0.616156385	0.516834204	0.446517163	0.395190382	0.356821778	0.327611742	0.305073874	0.287526969	0.273801542	0.263063583	0.254705052	0.248273751	0.243427192	0.239901502	0.237489996	0.236028118	0.235382638	0.235443794	0.236119453	0.237330732	0.239008654	0.241091574	0.243523183	0.246250949	0.249224914	0.252396774	0.255719198	0.259145359	0.262628654	0.266122585	0.269580815	0.272957344	0.276206834	0.279285035	0.282149295	0.284759148	0.287076927	0.289068388	0.290703305	0.29195601	0.29280584	0.293237484	0.293241181	0.292812799	0.291953749	0.290670769	0.288975573	0.286884395
0.291093587	0.29315232	0.294799701	0.296019469	0.296800125	0.2971354	0.297024604	0.29647283	0.295491017	0.294095854	0.292309536	0.290159382	0.287677344	0.284899422	0.281865022	0.278616295	0.275197483	0.271654304	0.26803342	0.264381987	0.260747333	0.257176768	0.253717546	0.250416986	0.247322769	0.244483428	0.24194905	0.239772223	0.238009265	0.236721817	0.235978872	0.23585939	0.236455696	0.237877921	0.240259926	0.243767288	0.24860827	0.255049149	0.263436049	0.27422668	0.288037522	0.305715732	0.32845175	0.357961161	0.3967888	0.448837918	0.520333967	0.621675149	0.77120859	1.00348725	1.38870715	2.08131985	3.43718492	6.13233968	9.74423135	9.20481579	5.40578834	2.9996345	1.84971385	1.27467727	0.962893101	0.784566137	0.682151128	0.628720826	0.612086897	0.628720826	0.682151128	0.784566137	0.962893101	1.27467727	1.84971385	2.9996345	5.40578834	9.20481579	9.74423135	6.13233968	3.43718492	2.08131985	1.38870715	1.00348725	0.77120859	0.621675149	0.520333967	0.448837918	0.3967888	0.357961161	0.32845175	0.305715732	0.288037522	0.27422668	0.263436049	0.255049149	0.24860827	0.243767288	0.240259926	0.237877921	0.236455696	0.23585939	0.235978872	0.236721817	0.238009265	0.239772223	0.24194905	0.244483428	0.247322769	0.250416986	0.253717546	0.257176768	0.260747333	0.264381987	0.26803342	0.271654304	0.275197483	0.278616295	0.281865022	0.284899422	0.287677344	0.290159382	0.292309536	0.294095854	0.295491017	0.29647283	0.297024604	0.2971354	0.296800125	0.296019469	0.294799701	0.29315232	0.291093587
0.295541132	0.297570434	0.299172233	0.300330198	0.301033018	0.301274877	0.301055805	0.30038187	0.299265223	0.297723972	0.295781903	0.293468057	0.290816189	0.287864139	0.284653145	0.281227131	0.277632024	0.2739151	0.270124426	0.266308398	0.262515406	0.258793645	0.255191077	0.251755566	0.248535193	0.245578764	0.242936537	0.240661191	0.238809096	0.237441927	0.23662874	0.236448632	0.236994186	0.238375996	0.240728675	0.244218984	0.249056994	0.255511705	0.263933333	0.274785762	0.288694907	0.306522592	0.329482617	0.35932889	0.398671448	0.451529359	0.524344754	0.627947101	0.781608344	1.02205126	1.42514054	2.16205509	3.64349475	6.711854	11.0271533	10.3711721	5.85719437	3.14414554	1.90206999	1.29715073	0.974194147	0.791153133	0.686595674	0.632212886	0.615305637	0.632212886	0.686595674	0.791153133	0.974194147	1.29715073	1.90206999	3.14414554	5.85719437	10.3711721	11.0271533	6.711854	3.64349475	2.16205509	1.42514054	1.02205126	0.781608344	0.627947101	0.524344754	0.451529359	0.398671448	0.35932889	0.329482617	0.306522592	0.288694907	0.274785762	0.263933333	0.255511705	0.249056994	0.244218984	0.240728675	0.238375996	0.236994186	0.236448632	0.23662874	0.237441927	0.238809096	0.240661191	0.242936537	0.245578764	0.248535193	0.251755566	0.255191077	0.258793645	0.262515407	0.266308398	0.270124426	0.2739151	0.277632024	0.281227131	0.284653145	0.287864139	0.290816189	0.293468057	0.295781903	0.297723972	0.299265223	0.30038187	0.301055805	0.301274877	0.301033018	0.300330198	0.299172233	0.297570434	0.295541132
0.300236318	0.30223926	0.303797719	0.304895252	0.305520703	0.305668699	0.305339987	0.304541631	0.303287027	0.30159575	0.299493241	0.297010336	0.294182679	0.291050043	0.287655589	0.284045119	0.280266336	0.27636817	0.272400184	0.268412096	0.264453438	0.260573354	0.25682058	0.25324358	0.249890886	0.246811617	0.244056243	0.241677576	0.239732072	0.238281483	0.237394975	0.237151834	0.237644976	0.238985546	0.241309037	0.244783559	0.249621222	0.256094078	0.264556901	0.275480435	0.289501051	0.307496813	0.33070738	0.360929103	0.400844303	0.454600719	0.528881936	0.635000173	0.79326931	1.04287997	1.46623666	2.2542533	3.88477077	7.41730671	12.6568415	11.852622	6.40815606	3.31475497	1.96291198	1.32314605	0.987284103	0.798815072	0.691790773	0.636310082	0.619087502	0.636310082	0.691790773	0.798815072	0.987284103	1.32314605	1.96291198	3.31475497	6.40815606	11.852622	12.6568415	7.41730671	3.88477077	2.2542533	1.46623666	1.04287997	0.79326931	0.635000173	0.528881936	0.454600719	0.400844303	0.360929103	0.33070738	0.307496813	0.289501051	0.275480435	0.264556901	0.256094078	0.249621222	0.244783559	0.241309037	0.238985546	0.237644976	0.237151834	0.237394975	0.238281483	0.239732072	0.241677576	0.244056243	0.246811617	0.249890886	0.25324358	0.25682058	0.260573354	0.264453438	0.268412096	0.272400184	0.27636817	0.280266336	0.284045119	0.287655589	0.291050043	0.294182679	0.297010336	0.299493241	0.30159575	0.303287027	0.304541631	0.305339987	0.305668699	0.305520703	0.304895252	0.303797719	0.30223926	0.300236318
0.305189187	0.30716891	0.308686292	0.309724728	0.310273194	0.310326738	0.309886833	0.308961555	0.307565582	0.305720014	0.303452013	0.300794291	0.297784473	0.294464361	0.290879145	0.287076605	0.283106326	0.27901899	0.274865751	0.270697738	0.2665657	0.262519808	0.258609632	0.254884297	0.251392828	0.24818471	0.245310659	0.24282366	0.240780291	0.239242422	0.238279375	0.237970683	0.238409663	0.239708107	0.242002508	0.2454625	0.250302469	0.256797852	0.265308464	0.276312613	0.290458185	0.308641121	0.332129538	0.36276654	0.403314187	0.458062496	0.533962965	0.642866094	0.806255744	1.0661221	1.51240331	2.35930309	4.16712759	8.28089795	14.7482466	13.7522433	7.08294219	3.51563581	2.0331371	1.3529212	1.00225892	0.80759677	0.69776237	0.641031036	0.623449147	0.641031036	0.69776237	0.80759677	1.00225892	1.3529212	2.0331371	3.51563581	7.08294219	13.7522433	14.7482466	8.28089795	4.16712759	2.35930309	1.51240331	1.0661221	0.806255744	0.642866094	0.533962965	0.458062496	0.403314187	0.36276654	0.332129538	0.308641121	0.290458185	0.276312613	0.265308464	0.256797852	0.250302469	0.2454625	0.242002508	0.239708107	0.238409663	0.237970683	0.238279375	0.239242422	0.240780291	0.24282366	0.245310659	0.24818471	0.251392828	0.254884297	0.258609632	0.262519808	0.2665657	0.270697738	0.274865751	0.27901899	0.283106326	0.287076605	0.290879145	0.294464361	0.297784473	0.300794291	0.303452013	0.305720014	0.307565582	0.308961555	0.309886833	0.310326738	0.310273194	0.309724728	0.308686292	0.30716891	0.305189187
0.310410588	0.312370319	0.313848915	0.314829567	0.315301344	0.315259705	0.314706852	0.313651897	0.312110844	0.310106371	0.307667439	0.304828724	0.301629929	0.29811499	0.294331238	0.290328539	0.286158471	0.281873572	0.277526687	0.273170448	0.268856905	0.264637331	0.260562195	0.256681339	0.253044336	0.249701075	0.246702565	0.244101994	0.241956105	0.240326925	0.239283976	0.238907091	0.239290065	0.240545426	0.242810798	0.246257511	0.251102471	0.257624844	0.266189983	0.277284491	0.291568866	0.309958625	0.333753067	0.364846568	0.406088804	0.461926529	0.539607511	0.651580691	0.82064055	1.09194797	1.56411528	2.47886763	4.49824733	9.34603148	17.4644387	16.2160908	7.91408243	3.75200766	2.11381952	1.3867776	1.01922923	0.817549532	0.704540048	0.646396931	0.628409507	0.646396931	0.704540048	0.817549532	1.01922923	1.3867776	2.11381952	3.75200766	7.91408243	16.2160908	17.4644387	9.34603148	4.49824733	2.47886763	1.56411528	1.09194797	0.82064055	0.651580691	0.539607511	0.461926529	0.406088804	0.364846568	0.333753067	0.309958625	0.291568866	0.277284491	0.266189983	0.257624844	0.251102471	0.246257511	0.242810798	0.240545426	0.239290065	0.238907091	0.239283976	0.240326925	0.241956105	0.244101994	0.246702565	0.249701075	0.253044336	0.256681339	0.260562195	0.264637331	0.268856905	0.273170448	0.277526687	0.281873572	0.286158471	0.290328539	0.294331238	0.29811499	0.301629929	0.304828724	0.307667439	0.310106372	0.312110844	0.313651897	0.314706852	0.315259705	0.315301344	0.314829567	0.313848915	0.312370319	0.310410588
0.315912232	0.3178553	0.319297446	0.320221603	0.320616905	0.320479208	0.319811445	0.318623792	0.316933623	0.314765264	0.31214955	0.309123217	0.305728153	0.302010541	0.298019969	0.293808509	0.289429848	0.284938492	0.280389081	0.275835845	0.271332227	0.266930674	0.262682627	0.258638701	0.254849069	0.25136407	0.248235041	0.245515417	0.243262138	0.241537427	0.240411051	0.239963203	0.240288223	0.241499473	0.243735837	0.247170518	0.252023193	0.258577113	0.26720368	0.278398551	0.292835978	0.31145283	0.335582438	0.367175216	0.409176789	0.466206078	0.545837622	0.661184234	0.836506165	1.12055224	1.62192522	2.61494392	4.88785003	10.6719476	21.0377449	19.4522415	8.94569344	4.03043434	2.20624568	1.42506654	1.03832207	0.828731748	0.71215731	0.652431697	0.633989954	0.652431697	0.71215731	0.828731748	1.03832207	1.42506654	2.20624568	4.03043434	8.94569344	19.4522415	21.0377449	10.6719476	4.88785003	2.61494392	1.62192522	1.12055224	0.836506165	0.661184234	0.545837622	0.466206078	0.409176789	0.367175216	0.335582438	0.31145283	0.292835978	0.278398551	0.26720368	0.258577113	0.252023193	0.247170518	0.243735837	0.241499473	0.240288223	0.239963203	0.240411051	0.241537427	0.243262138	0.245515417	0.248235041	0.25136407	0.254849069	0.258638701	0.262682627	0.266930674	0.271332227	0.275835845	0.280389081	0.284938492	0.289429848	0.293808509	0.298019969	0.302010541	0.305728153	0.309123217	0.31214955	0.314765264	0.316933623	0.318623792	0.319811445	0.320479208	0.320616905	0.320221603	0.319297446	0.3178553	0.315912232
0.321706756	0.32363661	0.325044695	0.325913637	0.326232596	0.325997813	0.325212961	0.323889309	0.322045649	0.319708024	0.316909236	0.313688182	0.310089044	0.306160381	0.301954158	0.297524782	0.292928173	0.288220924	0.28345958	0.278700073	0.273997325	0.269405044	0.264975708	0.260760768	0.256811051	0.253177388	0.249911487	0.247067063	0.244701289	0.242876625	0.241663129	0.241141407	0.241406415	0.242572449	0.244779783	0.248203678	0.253066838	0.259656968	0.268352049	0.279657577	0.294262754	0.313127657	0.337622645	0.369759204	0.412587765	0.470915917	0.552677904	0.671721834	0.853945585	1.15215715	1.68647693	2.76993852	5.3483374	12.3405613	25.7966221	23.7556536	10.2383692	4.35922689	2.31195896	1.46819688	1.05968275	0.84120958	0.720651905	0.659162217	0.640214472	0.659162217	0.720651905	0.84120958	1.05968275	1.46819688	2.31195896	4.35922689	10.2383692	23.7556536	25.7966221	12.3405613	5.3483374	2.76993852	1.68647693	1.15215715	0.853945585	0.671721834	0.552677904	0.470915917	0.412587765	0.369759204	0.337622645	0.313127657	0.294262754	0.279657577	0.268352049	0.259656968	0.253066838	0.248203678	0.244779783	0.242572449	0.241406415	0.241141407	0.241663129	0.242876625	0.244701289	0.247067063	0.249911487	0.253177388	0.256811051	0.260760768	0.264975708	0.269405044	0.273997325	0.278700073	0.28345958	0.288220924	0.292928173	0.297524782	0.301954158	0.306160381	0.310089044	0.313688182	0.316909236	0.319708024	0.322045649	0.323889309	0.325212961	0.325997813	0.326232596	0.325913637	0.325044695	0.32363661	0.321706756
0.327807791	0.329728018	0.331104501	0.3319195	0.332162171	0.33182912	0.330924772	0.32946152	0.327459632	0.324946942	0.321958314	0.318534917	0.314723354	0.310574684	0.306143391	0.301486349	0.296661844	0.29172868	0.286745427	0.281769825	0.276858373	0.272066121	0.26744666	0.263052339	0.258934689	0.255145082	0.251735632	0.248760375	0.246276751	0.244347495	0.243043	0.242444339	0.242647163	0.243766794	0.245945034	0.24935939	0.25423586	0.260866978	0.269637862	0.281064666	0.295852786	0.314987459	0.339879231	0.372605986	0.4163324	0.476072444	0.560155726	0.683243902	0.873063563	1.18701638	1.75852149	2.94676449	5.89568337	14.4665839	32.1894357	29.5325952	11.8764154	4.74899491	2.43281649	1.51664446	1.08347725	0.855057769	0.730066205	0.666618562	0.647109864	0.666618562	0.730066205	0.855057769	1.08347725	1.51664446	2.43281649	4.74899491	11.8764154	29.5325952	32.1894357	14.4665839	5.89568337	2.94676449	1.75852149	1.18701638	0.873063563	0.683243902	0.560155726	0.476072444	0.4163324	0.372605986	0.339879231	0.314987459	0.295852786	0.281064666	0.269637862	0.260866978	0.25423586	0.24935939	0.245945034	0.243766794	0.242647163	0.242444339	0.243043	0.244347495	0.246276751	0.248760375	0.251735632	0.255145082	0.258934689	0.263052339	0.26744666	0.272066121	0.276858373	0.281769825	0.286745427	0.29172868	0.296661844	0.301486349	0.306143391	0.310574684	0.314723354	0.318534917	0.321958314	0.324946942	0.327459632	0.32946152	0.330924772	0.33182912	0.332162171	0.3319195	0.331104501	0.329728018	0.327807791
0.334230041	0.336144386	0.337491807	0.338254142	0.338420499	0.337987839	0.336961349	0.33535458	0.333189339	0.330495334	0.327309592	0.323675677	0.319642743	0.315264494	0.310598074	0.305702972	0.30063998	0.295470249	0.290254497	0.285052385	0.279922091	0.274920094	0.270101176	0.265518645	0.261224793	0.257271575	0.253711557	0.250599124	0.247992025	0.245953302	0.244553729	0.243874905	0.244013243	0.245085199	0.247234236	0.250640304	0.255532966	0.262209985	0.271064188	0.282623243	0.297610047	0.317037048	0.342358317	0.375723793	0.42042248	0.481693796	0.568301456	0.69580667	0.89397799	1.22541959	1.83893711	3.14896689	6.55068154	17.2123739	40.7679363	37.296103	13.9785357	5.21340949	2.57106165	1.57096345	1.10989491	0.870360553	0.740447634	0.674834265	0.654705979	0.674834265	0.740447634	0.870360553	1.10989491	1.57096345	2.57106165	5.21340949	13.9785357	37.296103	40.7679363	17.2123739	6.55068154	3.14896689	1.83893711	1.22541959	0.89397799	0.69580667	0.568301456	0.481693796	0.42042248	0.375723793	0.342358317	0.317037048	0.297610047	0.282623243	0.271064188	0.262209985	0.255532966	0.250640304	0.247234236	0.245085199	0.244013243	0.243874905	0.244553729	0.245953302	0.247992025	0.250599124	0.253711557	0.257271575	0.261224793	0.265518645	0.270101176	0.274920094	0.279922091	0.285052385	0.290254497	0.295470249	0.30063998	0.305702972	0.310598074	0.315264494	0.319642743	0.323675677	0.327309592	0.330495334	0.333189339	0.33535458	0.336961349	0.337987839	0.338420499	0.338254142	0.337491807	0.336144386	0.334230041
0.340989363	0.342901753	0.344222753	0.344933712	0.345023654	0.344489879	0.343338347	0.34158381	0.339249675	0.336367619	0.332976946	0.329123739	0.324859851	0.320241781	0.315329492	0.310185241	0.304872478	0.299454843	0.293995337	0.288555661	0.283195778	0.277973689	0.272945443	0.268165378	0.263686597	0.25956169	0.255843707	0.252587425	0.249850929	0.247697612	0.246198669	0.245436281	0.245507701	0.246530615	0.248650295	0.252049331	0.256961139	0.263689117	0.272634403	0.284337077	0.299538907	0.319281716	0.345066633	0.379121677	0.424870981	0.487799985	0.577148724	0.70947279	0.916821513	1.26769782	1.92875363	3.38088626	7.34071398	20.8090085	52.0150869	47.5401263	16.71334	5.77027175	2.72941751	1.63180035	1.13915168	0.887212752	0.751849163	0.683846625	0.663035981	0.683846625	0.751849163	0.887212752	1.13915168	1.63180035	2.72941751	5.77027175	16.71334	47.5401263	52.0150869	20.8090085	7.34071398	3.38088626	1.92875363	1.26769782	0.916821513	0.70947279	0.577148724	0.487799985	0.424870981	0.379121677	0.345066633	0.319281716	0.299538907	0.284337077	0.272634403	0.263689117	0.256961139	0.252049331	0.248650295	0.246530615	0.245507701	0.245436281	0.246198669	0.247697612	0.249850929	0.252587425	0.255843707	0.25956169	0.263686597	0.268165378	0.272945443	0.277973689	0.283195778	0.288555661	0.293995337	0.299454843	0.304872478	0.310185241	0.315329492	0.320241781	0.324859851	0.329123739	0.332976946	0.336367619	0.339249675	0.34158381	0.343338347	0.344489879	0.345023654	0.344933712	0.344222753	0.342901753	0.340989363
0.348102864	0.350017431	0.351314765	0.35197566	0.351989011	0.351352443	0.350072703	0.348165786	0.345656776	0.342579414	0.3389754	0.334893484	0.330388371	0.325519517	0.320349871	0.314944631	0.309370062	0.303692451	0.297977217	0.292288231	0.286687352	0.281234202	0.275986179	0.270998717	0.266325789	0.262020664	0.258136919	0.254729753	0.251857626	0.249584313	0.247981478	0.247131938	0.24713386	0.248106269	0.250196389	0.253589658	0.258523641	0.265307798	0.274352207	0.286210297	0.301644155	0.321727263	0.348011561	0.382809574	0.42969216	0.494413052	0.586734722	0.724312022	0.941743411	1.31423003	2.02918279	3.64787355	8.30229153	25.5834387	65.7549929	60.2680848	20.320647	6.44302816	2.91120797	1.69991097	1.17149392	0.905721011	0.764329875	0.693697062	0.67213664	0.693697062	0.764329875	0.905721011	1.17149392	1.69991097	2.91120797	6.44302816	20.320647	60.2680848	65.7549929	25.5834387	8.30229153	3.64787355	2.02918279	1.31423003	0.941743411	0.724312022	0.586734722	0.494413052	0.42969216	0.382809574	0.348011561	0.321727263	0.301644155	0.286210297	0.274352207	0.265307798	0.258523641	0.253589658	0.250196389	0.248106269	0.24713386	0.247131938	0.247981478	0.249584313	0.251857626	0.254729753	0.258136919	0.262020664	0.266325789	0.270998717	0.275986179	0.281234202	0.286687352	0.292288231	0.297977217	0.303692451	0.309370062	0.314944631	0.320349871	0.325519517	0.330388371	0.334893484	0.3389754	0.342579414	0.345656776	0.348165786	0.350072703	0.351352443	0.351989011	0.35197566	0.351314765	0.350017431	0.348102864
0.355589004	0.357510111	0.358786669	0.359398844	0.359335355	0.358594136	0.357182739	0.355118449	0.352428105	0.34914762	0.345321226	0.341000487	0.33624313	0.331111747	0.325672457	0.319993571	0.314144351	0.308193888	0.302210175	0.296259386	0.290405394	0.284709542	0.279230664	0.274025362	0.269148536	0.26465418	0.260596439	0.257030967	0.254016633	0.251617629	0.249906132	0.248965649	0.248895342	0.249815677	0.251875984	0.255264763	0.260224034	0.267069769	0.276221639	0.288247415	0.303931024	0.324380028	0.351201169	0.386798353	0.434901648	0.501557237	0.597100547	0.74040202	0.968911785	1.36545078	2.14165596	3.95657566	9.48474563	31.9839149	79.902742	73.9010207	25.1364258	7.26294664	3.12051629	1.77618147	1.20720299	0.926005251	0.777955611	0.704431513	0.682048679	0.704431513	0.777955611	0.926005251	1.20720299	1.77618147	3.12051629	7.26294664	25.1364258	73.9010207	79.902742	31.9839149	9.48474563	3.95657566	2.14165596	1.36545078	0.968911785	0.74040202	0.597100547	0.501557237	0.434901648	0.386798353	0.351201169	0.324380028	0.303931024	0.288247415	0.276221639	0.267069769	0.260224034	0.255264763	0.251875984	0.249815677	0.248895342	0.248965649	0.249906132	0.251617629	0.254016633	0.257030967	0.260596439	0.26465418	0.269148536	0.274025362	0.279230664	0.284709542	0.290405394	0.296259386	0.302210175	0.308193888	0.314144351	0.319993571	0.325672457	0.331111747	0.33624313	0.341000487	0.345321226	0.34914762	0.352428105	0.355118449	0.357182739	0.358594136	0.359335355	0.359398844	0.358786669	0.357510111	0.355589004
0.363467709	0.36539998	0.366658807	0.367223648	0.367082999	0.366235085	0.36468828	0.362461214	0.359582566	0.356090538	0.352032036	0.34746161	0.342440184	0.337033683	0.331311586	0.32534552	0.319207922	0.312970867	0.30670508	0.300479182	0.294359188	0.288408267	0.282686779	0.277252565	0.272161515	0.267468393	0.263227951	0.259496334	0.256332848	0.253802143	0.251976945	0.250941513	0.250796077	0.251662659	0.253692847	0.257078426	0.262066194	0.268979099	0.278247098	0.290453344	0.306405215	0.327246922	0.354644263	0.391099895	0.440516561	0.509259167	0.608291585	0.75782924	0.998516122	1.42185954	2.26787149	4.31531829	10.9556501	40.569459	89.5167065	84.1585978	31.6069232	8.27227927	3.3623945	1.86165441	1.2466006	0.948200351	0.792799711	0.716100886	0.692817152	0.716100886	0.792799711	0.948200351	1.2466006	1.86165441	3.3623945	8.27227927	31.6069232	84.1585978	89.5167065	40.569459	10.9556501	4.31531829	2.26787149	1.42185954	0.998516122	0.75782924	0.608291585	0.509259167	0.440516561	0.391099895	0.354644263	0.327246922	0.306405215	0.290453344	0.278247098	0.268979099	0.262066194	0.257078426	0.253692847	0.251662659	0.250796077	0.250941513	0.251976945	0.253802143	0.256332848	0.259496334	0.263227951	0.267468393	0.272161515	0.277252565	0.282686779	0.288408267	0.294359188	0.300479182	0.30670508	0.312970867	0.319207922	0.32534552	0.331311586	0.337033683	0.342440184	0.34746161	0.352032036	0.356090538	0.359582566	0.362461214	0.36468828	0.366235085	0.367082999	0.367223648	0.366658807	0.36539998	0.363467709
0.371760498	0.37370885	0.374953169	0.375472119	0.37525392	0.374297071	0.372610788	0.370215102	0.367140628	0.363427983	0.359126907	0.35429511	0.348996918	0.34330179	0.337282784	0.331015042	0.324574386	0.31803606	0.311473691	0.304958501	0.298558779	0.292339635	0.286363046	0.280688171	0.275371947	0.270469959	0.266037603	0.26213155	0.258811573	0.256142812	0.254198589	0.253063968	0.252840328	0.253651356	0.255651064	0.259034752	0.264054329	0.27104021	0.280433365	0.292833427	0.309072929	0.330335466	0.358350434	0.395727157	0.446555618	0.517548077	0.620357951	0.776689976	1.0307703	1.48403198	2.40985442	4.73462528	12.8088367	51.8549974	89.379955	85.7544396	40.2389263	9.52890685	3.64314276	1.95756106	1.29005531	0.972458115	0.808943873	0.728761574	0.704491883	0.728761574	0.808943873	0.972458115	1.29005531	1.95756106	3.64314276	9.52890685	40.2389263	85.7544396	89.379955	51.8549974	12.8088367	4.73462528	2.40985442	1.48403198	1.0307703	0.776689976	0.620357951	0.517548077	0.446555618	0.395727157	0.358350434	0.330335466	0.309072929	0.292833427	0.280433365	0.27104021	0.264054329	0.259034752	0.255651064	0.253651356	0.252840328	0.253063968	0.254198589	0.256142812	0.258811573	0.26213155	0.266037603	0.270469959	0.275371947	0.280688171	0.286363046	0.292339635	0.298558779	0.304958501	0.311473691	0.31803606	0.324574386	0.331015042	0.337282784	0.34330179	0.348996918	0.35429511	0.359126907	0.363427983	0.367140628	0.370215102	0.372610788	0.374297071	0.37525392	0.375472119	0.374953169	0.37370885	0.371760498
0.380490623	0.382460302	0.383693539	0.384168111	0.383871904	0.382803675	0.3809735	0.378402879	0.375124461	0.37118142	0.366626499	0.361520765	0.355932158	0.3499339	0.343602853	0.337017905	0.330258474	0.323403176	0.316528726	0.309709109	0.303015027	0.296513652	0.290268677	0.284340656	0.278787635	0.273666071	0.269032041	0.264942771	0.261458537	0.258644999	0.256576116	0.255337814	0.255032703	0.255786252	0.257755059	0.261138184	0.266192997	0.273257894	0.282785623	0.295393457	0.311940897	0.333653829	0.362330116	0.400694264	0.453039276	0.52645605	0.633354984	0.797091559	1.06591612	1.55263349	2.57003239	5.2279311	15.1762368	65.7571469	79.5588482	77.6806964	51.3373201	11.1132057	3.97068585	2.06536204	1.33799028	0.998949566	0.826479122	0.742476051	0.717127963	0.742476051	0.826479122	0.998949566	1.33799028	2.06536204	3.97068585	11.1132057	51.3373201	77.6806964	79.5588482	65.7571468	15.1762368	5.2279311	2.57003239	1.55263349	1.06591612	0.797091559	0.633354984	0.52645605	0.453039276	0.400694264	0.362330116	0.333653829	0.311940897	0.295393457	0.282785623	0.273257894	0.266192997	0.261138184	0.257755059	0.255786252	0.255032703	0.255337814	0.256576116	0.258644999	0.261458537	0.264942771	0.269032041	0.273666071	0.278787635	0.284340656	0.290268677	0.296513652	0.303015027	0.309709109	0.316528726	0.323403176	0.330258474	0.337017905	0.343602853	0.3499339	0.355932158	0.361520765	0.366626499	0.37118142	0.375124461	0.378402879	0.3809735	0.382803675	0.383871904	0.384168111	0.383693539	0.382460302	0.380490623
0.389683227	0.391679847	0.392905657	0.39333745	0.392962714	0.391780441	0.389801597	0.387049213	0.383558089	0.379374108	0.374553199	0.36916	0.3632663	0.356949325	0.350289991	0.343371176	0.336276126	0.329087047	0.321883941	0.314743727	0.307739671	0.300941133	0.294413624	0.288219176	0.282417008	0.277064496	0.272218437	0.267936646	0.264279926	0.261314492	0.25911498	0.257768237	0.257378184	0.258072189	0.260009614	0.263393527	0.268487129	0.275637336	0.285309482	0.298139711	0.315016415	0.337210878	0.366594645	0.406016596	0.459989881	0.536018291	0.647343818	0.819153746	1.10422746	1.62843584	2.75133289	5.81257016	18.2450884	80.365157	65.3201275	64.4591418	64.251837	13.1381919	4.35508656	2.18679849	1.39089258	1.02786763	0.845506951	0.757313535	0.730786316	0.757313535	0.845506951	1.02786763	1.39089258	2.18679849	4.35508656	13.1381919	64.251837	64.4591418	65.3201275	80.365157	18.2450884	5.81257016	2.75133289	1.62843584	1.10422746	0.819153746	0.647343818	0.536018291	0.459989881	0.406016596	0.366594645	0.337210878	0.315016415	0.298139711	0.285309482	0.275637336	0.268487129	0.263393527	0.260009614	0.258072189	0.257378184	0.257768237	0.25911498	0.261314492	0.264279926	0.267936646	0.272218437	0.277064496	0.282417008	0.288219176	0.294413624	0.300941133	0.307739671	0.314743727	0.321883941	0.329087047	0.336276126	0.343371176	0.350289991	0.356949325	0.3632663	0.36916	0.374553199	0.379374108	0.383558089	0.387049213	0.389801597	0.391780441	0.392962714	0.39333745	0.392905657	0.391679847	0.389683227
0.399365514	0.4013951	0.402617403	0.403008118	0.402554268	0.401255061	0.399122375	0.396180852	0.392467564	0.388031266	0.382931277	0.377236041	0.371021444	0.364368987	0.357363906	0.350093332	0.342644595	0.335103723	0.327554213	0.320076107	0.312745397	0.30563376	0.298808635	0.292333615	0.286269161	0.280673614	0.275604531	0.271120343	0.267282411	0.264157534	0.261821066	0.26036083	0.259882142	0.260514395	0.262419891	0.265805972	0.270942052	0.278184141	0.288011009	0.301078981	0.318307384	0.341016225	0.371156335	0.411710893	0.467431837	0.546273435	0.662392028	0.843010316	1.14601523	1.71233741	2.9573089	6.51116815	22.2816688	90.8411537	51.5568115	51.0981775	76.1296913	15.7642624	4.80925387	2.32395709	1.44932453	1.05943029	0.866140614	0.773350765	0.745534342	0.773350765	0.866140614	1.05943029	1.44932453	2.32395709	4.80925387	15.7642624	76.1296913	51.0981775	51.5568115	90.8411537	22.2816688	6.51116815	2.9573089	1.71233741	1.14601523	0.843010316	0.662392028	0.546273435	0.467431837	0.411710893	0.371156335	0.341016225	0.318307384	0.301078981	0.288011009	0.278184141	0.270942052	0.265805972	0.262419891	0.260514395	0.259882142	0.26036083	0.261821066	0.264157534	0.267282411	0.271120343	0.275604531	0.280673614	0.286269161	0.292333615	0.298808635	0.30563376	0.312745397	0.320076107	0.327554213	0.335103723	0.342644595	0.350093332	0.357363906	0.364368987	0.371021444	0.377236041	0.382931277	0.388031266	0.392467564	0.396180852	0.399122375	0.401255061	0.402554268	0.403008118	0.402617403	0.4013951	0.399365514
0.409566947	0.411635985	0.412858995	0.413210454	0.412676849	0.411257573	0.408965452	0.405826819	0.401881149	0.397180253	0.391787062	0.385774075	0.379221555	0.372215564	0.364845952	0.35720439	0.349382561	0.341470569	0.333555634	0.325721121	0.318045914	0.310604152	0.303465314	0.296694644	0.290353908	0.284502467	0.27919867	0.274501596	0.270473187	0.267180858	0.264700717	0.263121624	0.262550372	0.263118506	0.264991458	0.268381115	0.273563514	0.280904358	0.290896759	0.304218606	0.321822353	0.345080281	0.376028545	0.417795367	0.475391795	0.557263896	0.678574362	0.86881093	1.19163321	1.80538821	3.19230253	7.35362341	27.6594361	91.6480157	40.301793	39.961996	81.8852413	19.2195275	5.34993208	2.47935338	1.51393737	1.09388432	0.888506636	0.790672873	0.761446651	0.790672873	0.888506636	1.09388432	1.51393737	2.47935338	5.34993208	19.2195275	81.8852413	39.961996	40.301793	91.6480157	27.6594361	7.35362341	3.19230253	1.80538821	1.19163321	0.86881093	0.678574362	0.557263896	0.475391795	0.417795367	0.376028545	0.345080281	0.321822353	0.304218606	0.290896759	0.280904358	0.273563514	0.268381115	0.264991458	0.263118506	0.262550372	0.263121624	0.264700717	0.267180858	0.270473187	0.274501596	0.27919867	0.284502467	0.290353908	0.296694644	0.303465314	0.310604152	0.318045914	0.325721121	0.333555634	0.341470569	0.349382561	0.35720439	0.364845952	0.372215564	0.379221555	0.385774075	0.391787062	0.397180253	0.401881149	0.405826819	0.408965452	0.411257573	0.412676849	0.413210454	0.412858995	0.411635985	0.409566947
0.420319457	0.422434949	0.423663215	0.423977386	0.423363326	0.421820595	0.41936299	0.416018628	0.411829537	0.406850777	0.401149133	0.394801438	0.387892632	0.380513653	0.37275928	0.364726036	0.356510255	0.348206385	0.339905617	0.331694849	0.323656043	0.315865945	0.308396194	0.301313779	0.29468184	0.288560804	0.283009852	0.278088736	0.273860005	0.270391714	0.267760767	0.266057113	0.265389114	0.265890596	0.267730313	0.271124991	0.276357714	0.283804512	0.293973803	0.307566517	0.325570563	0.349414322	0.381225772	0.424289835	0.483898862	0.569036261	0.695973592	0.896723292	1.24148503	1.90882082	3.46166036	8.37996476	34.8763939	82.2737081	31.7076971	31.3964864	78.1140046	23.823924	5.99909973	2.6560392	1.58548805	1.13150965	0.912746561	0.809374404	0.77860591	0.809374404	0.912746561	1.13150965	1.58548805	2.6560392	5.99909973	23.823924	78.1140046	31.3964864	31.7076971	82.2737081	34.8763939	8.37996476	3.46166036	1.90882082	1.24148503	0.896723292	0.695973592	0.569036261	0.483898862	0.424289835	0.381225772	0.349414322	0.325570563	0.307566517	0.293973803	0.283804512	0.276357714	0.271124991	0.267730313	0.265890596	0.265389114	0.266057113	0.267760767	0.270391714	0.273860005	0.278088736	0.283009852	0.288560804	0.29468184	0.301313779	0.308396194	0.315865945	0.323656043	0.331694849	0.339905617	0.348206385	0.356510255	0.364726036	0.37275928	0.380513653	0.387892632	0.394801438	0.401149133	0.406850777	0.411829537	0.416018628	0.41936299	0.421820595	0.423363326	0.423977386	0.423663215	0.422434949	0.420319457
0.431657689	0.433827211	0.435065662	0.435344679	0.434649417	0.432979569	0.430349942	0.426790533	0.422346083	0.417075118	0.411048541	0.404347821	0.397062904	0.389289946	0.381129003	0.372681788	0.364049602	0.355331535	0.34662301	0.33801469	0.329591804	0.32143387	0.313614809	0.30620345	0.299264379	0.29285914	0.287047778	0.281890744	0.277451215	0.273797913	0.271008574	0.269174293	0.268405088	0.268837202	0.270642917	0.274044098	0.279331328	0.28689164	0.297249772	0.311131271	0.329562005	0.354030552	0.38676374	0.431215855	0.492984841	0.581641732	0.714681476	0.926935673	1.29603254	2.02408888	3.77201931	9.64452132	44.5050829	67.8687439	25.2860683	24.9854635	67.0994185	30.0041074	6.78597387	2.85774271	1.66485984	1.17262461	0.939018985	0.829560467	0.797103803	0.829560467	0.939018985	1.17262461	1.66485984	2.85774271	6.78597387	30.0041074	67.0994185	24.9854635	25.2860683	67.8687439	44.5050829	9.64452132	3.77201931	2.02408888	1.29603254	0.926935673	0.714681476	0.581641732	0.492984841	0.431215855	0.38676374	0.354030552	0.329562005	0.311131271	0.297249772	0.28689164	0.279331328	0.274044098	0.270642917	0.268837202	0.268405088	0.269174293	0.271008574	0.273797913	0.277451215	0.281890744	0.287047778	0.29285914	0.299264379	0.30620345	0.313614809	0.32143387	0.329591804	0.33801469	0.34662301	0.355331535	0.364049602	0.372681788	0.381129003	0.389289946	0.397062904	0.404347821	0.411048541	0.417075118	0.422346083	0.426790533	0.430349942	0.432979569	0.434649417	0.435344679	0.435065662	0.433827211	0.431657689
0.443619266	0.445851041	0.447105032	0.447351226	0.446573968	0.444773053	0.441964334	0.438179798	0.43346707	0.427888384	0.421519048	0.414445497	0.406763042	0.398573434	0.389982384	0.381097158	0.372024374	0.362868084	0.353728224	0.344699471	0.335870529	0.327323851	0.319135779	0.311377078	0.304113853	0.297408814	0.291322903	0.285917294	0.281255811	0.277407865	0.274452059	0.272480691	0.271605527	0.271965363	0.273736224	0.277145434	0.28249155	0.290173321	0.300732892	0.314922108	0.333807472	0.358942178	0.392659506	0.438596889	0.502684495	0.595136635	0.734799871	0.95965986	1.35580587	2.15291553	4.13169052	11.2220643	56.9142875	53.6418881	20.4859069	20.1975511	54.0305788	38.250661	7.74991661	3.0890524	1.75308774	1.21759212	0.96750192	0.851348083	0.817042139	0.851348083	0.96750192	1.21759212	1.75308774	3.0890524	7.74991661	38.250661	54.0305788	20.1975511	20.4859069	53.6418881	56.9142875	11.2220643	4.13169052	2.15291553	1.35580587	0.95965986	0.734799871	0.595136635	0.502684495	0.438596889	0.392659506	0.358942178	0.333807472	0.314922108	0.300732892	0.290173321	0.28249155	0.277145434	0.273736224	0.271965363	0.271605527	0.272480691	0.274452059	0.277407865	0.281255811	0.285917294	0.291322903	0.297408814	0.304113853	0.311377078	0.319135779	0.327323851	0.335870529	0.344699471	0.353728224	0.362868084	0.372024374	0.381097158	0.389982384	0.398573434	0.406763042	0.414445497	0.421519048	0.427888384	0.43346707	0.438179798	0.441964334	0.444773053	0.446573968	0.447351226	0.447105032	0.445851041	0.443619266
0.456245094	0.458548064	0.459823434	0.460039363	0.459179277	0.457243036	0.454247581	0.450227004	0.445232011	0.439328799	0.4325974	0.42512958	0.417026406	0.408395634	0.399349041	0.389999849	0.380460369	0.37083996	0.361243379	0.351769581	0.342510968	0.333553109	0.324974901	0.316849155	0.309243565	0.302222056	0.2958465	0.290178812	0.285283479	0.281230624	0.278099748	0.27598441	0.274998211	0.275282651	0.277017719	0.280436531	0.285846124	0.29365772	0.304432029	0.318948993	0.338318624	0.364163495	0.398931577	0.446458477	0.513035849	0.609582992	0.756442011	0.995134624	1.42141557	2.29735442	4.55118029	13.2168951	71.4526665	41.9015531	16.8608021	16.5889418	42.3707249	48.879811	8.94469627	3.3556613	1.85139011	1.26682716	0.998395572	0.874867732	0.838534132	0.874867732	0.998395572	1.26682716	1.85139011	3.3556613	8.94469627	48.879811	42.3707249	16.5889418	16.8608021	41.9015531	71.4526665	13.2168951	4.55118029	2.29735442	1.42141557	0.995134624	0.756442011	0.609582992	0.513035849	0.446458477	0.398931577	0.364163495	0.338318624	0.318948993	0.304432029	0.29365772	0.285846124	0.280436531	0.277017719	0.275282651	0.274998211	0.27598441	0.278099748	0.281230624	0.285283479	0.290178812	0.2958465	0.302222056	0.309243565	0.316849155	0.324974901	0.333553109	0.342510968	0.351769581	0.361243379	0.37083996	0.380460369	0.389999849	0.399349041	0.408395634	0.417026406	0.42512958	0.4325974	0.439328799	0.445232011	0.450227004	0.454247581	0.457243036	0.459179277	0.460039363	0.459823434	0.458548064	0.456245094
0.469579695	0.471963613	0.473266744	0.473455229	0.472511452	0.470435298	0.467244838	0.462976399	0.457683978	0.451438023	0.444323637	0.436438313	0.427889309	0.418790835	0.409261182	0.399419965	0.3893856	0.379273127	0.36919246	0.359247113	0.349533425	0.340140272	0.331149257	0.322635338	0.314667876	0.30731206	0.300630721	0.294686531	0.289544655	0.285275941	0.28196082	0.279694167	0.278591514	0.278797215	0.280495452	0.283925493	0.289403385	0.297353633	0.308356743	0.323222679	0.34310806	0.369709977	0.405600036	0.454828438	0.524080524	0.625049172	0.779733985	1.0336298	1.49356739	2.45986749	5.04390548	15.7762228	85.0470002	32.9073889	14.0839228	13.831308	33.1537783	61.3342443	10.444782	3.66469463	1.96120822	1.32080565	1.03192559	0.900265143	0.861705872	0.900265143	1.03192559	1.32080565	1.96120822	3.66469463	10.444782	61.3342443	33.1537783	13.831308	14.0839228	32.9073889	85.0470002	15.7762228	5.04390548	2.45986749	1.49356739	1.0336298	0.779733985	0.625049172	0.524080524	0.454828438	0.405600036	0.369709977	0.34310806	0.323222679	0.308356743	0.297353633	0.289403385	0.283925493	0.280495452	0.278797215	0.278591514	0.279694167	0.28196082	0.285275941	0.289544655	0.294686531	0.300630721	0.30731206	0.314667876	0.322635338	0.331149257	0.340140272	0.349533425	0.359247113	0.36919246	0.379273127	0.3893856	0.399419965	0.409261182	0.418790835	0.427889309	0.436438313	0.444323637	0.451438023	0.457683978	0.462976399	0.467244838	0.470435298	0.472511452	0.473455229	0.473266744	0.471963613	0.469579695
0.483671589	0.486147113	0.487485005	0.48764917	0.486620818	0.48439981	0.481005396	0.47647628	0.470869982	0.464261512	0.45674143	0.448413394	0.439391327	0.429796383	0.419753862	0.40939025	0.398830515	0.388195787	0.377601493	0.367156021	0.356959898	0.347105511	0.337677319	0.328752548	0.320402298	0.312693069	0.305688676	0.299452563	0.294050579	0.289554313	0.286045154	0.283619345	0.282394446	0.282517819	0.284178088	0.287621042	0.293172308	0.301270531	0.312517333	0.32775477	0.348189393	0.375598377	0.41268669	0.463737089	0.535864125	0.641610642	0.804816448	1.07545111	1.57308025	2.64342469	5.62718797	19.1093484	92.0167904	26.183539	11.9239578	11.6915432	26.2005127	72.9820806	12.3546514	4.02515416	2.08425608	1.38007524	1.06834688	0.927703385	0.886698027	0.927703385	1.06834688	1.38007524	2.08425608	4.02515416	12.3546514	72.9820806	26.2005127	11.6915432	11.9239578	26.183539	92.0167904	19.1093484	5.62718797	2.64342469	1.57308025	1.07545111	0.804816448	0.641610642	0.535864125	0.463737089	0.41268669	0.375598377	0.348189393	0.32775477	0.312517333	0.301270531	0.293172308	0.287621042	0.284178088	0.282517819	0.282394446	0.283619345	0.286045154	0.289554313	0.294050579	0.299452563	0.305688676	0.312693069	0.320402298	0.328752548	0.337677319	0.347105511	0.356959898	0.367156021	0.377601493	0.388195787	0.398830515	0.40939025	0.419753862	0.429796383	0.439391327	0.448413394	0.45674143	0.464261512	0.470869982	0.47647628	0.481005396	0.48439981	0.486620818	0.48764917	0.487485005	0.486147113	0.483671589
0.498573722	0.501152528	0.502532875	0.502676194	0.501562371	0.499191192	0.495583135	0.490779436	0.484841394	0.477848927	0.469898476	0.461100343	0.451575637	0.441452999	0.43086528	0.419946357	0.408828241	0.397638594	0.386498751	0.375522302	0.364814237	0.35447067	0.344579086	0.335219086	0.326463592	0.318380459	0.311034509	0.304489965	0.298813366	0.29407705	0.290363387	0.287770043	0.286416701	0.286453895	0.288074946	0.291532564	0.297162552	0.305418614	0.316924903	0.332557784	0.353577334	0.381846842	0.420215226	0.473217497	0.548436664	0.65935081	0.831846605	1.12094593	1.66090841	2.85163299	6.32365458	23.5131567	88.2835312	21.1616487	10.2183043	10.0057766	21.0140869	78.9565576	14.8223778	4.44852792	2.22258364	1.44526843	1.10794816	0.957365297	0.913667831	0.957365297	1.10794816	1.44526843	2.22258364	4.44852792	14.8223778	78.9565576	21.0140869	10.0057766	10.2183043	21.1616487	88.2835312	23.5131567	6.32365458	2.85163299	1.66090841	1.12094593	0.831846605	0.65935081	0.548436664	0.473217497	0.420215226	0.381846842	0.353577334	0.332557784	0.316924903	0.305418614	0.297162552	0.291532564	0.288074946	0.286453895	0.286416701	0.287770043	0.290363387	0.29407705	0.298813366	0.304489965	0.311034509	0.318380459	0.326463592	0.335219086	0.344579086	0.35447067	0.364814237	0.375522302	0.386498751	0.397638594	0.408828241	0.419946357	0.43086528	0.441452999	0.451575637	0.461100343	0.469898476	0.477848927	0.484841394	0.490779436	0.495583135	0.499191192	0.501562371	0.502676194	0.502532875	0.501152528	0.498573722
0.514343943	0.517038851	0.518470134	0.518596487	0.517396301	0.514869226	0.511037027	0.505943642	0.499654427	0.492254594	0.483846928	0.474548907	0.464489403	0.453805137	0.442637104	0.431127148	0.419414855	0.407634906	0.395914967	0.384374189	0.373122323	0.362259438	0.351876215	0.342054757	0.332869881	0.324390843	0.316683489	0.309812825	0.303846078	0.298856336	0.294926974	0.292157131	0.290668713	0.290615593	0.29219606	0.29567016	0.301384518	0.309808875	0.321591426	0.337645238	0.359287793	0.388475035	0.428211391	0.483305754	0.561853053	0.678362008	0.861000523	1.17051007	1.75816872	3.08890485	7.16323311	29.3988726	76.1247871	17.3745212	8.85204537	8.65835637	17.1258635	75.7606774	18.0586212	4.94963716	2.3786577	1.51711842	1.15105732	0.989456332	0.942791381	0.989456332	1.15105732	1.51711842	2.3786577	4.94963716	18.0586212	75.7606774	17.1258635	8.65835637	8.85204537	17.3745212	76.1247871	29.3988726	7.16323311	3.08890485	1.75816872	1.17051007	0.861000523	0.678362008	0.561853053	0.483305754	0.428211391	0.388475035	0.359287793	0.337645238	0.321591426	0.309808875	0.301384518	0.29567016	0.29219606	0.290615593	0.290668713	0.292157131	0.294926974	0.298856336	0.303846078	0.309812825	0.316683489	0.324390843	0.332869881	0.342054757	0.351876215	0.362259438	0.373122323	0.384374189	0.395914967	0.407634906	0.419414855	0.431127148	0.442637104	0.453805137	0.464489403	0.474548907	0.483846928	0.492254594	0.499654427	0.505943642	0.511037027	0.514869226	0.517396301	0.518596487	0.518470134	0.517038851	0.514343943
0.531045555	0.533870669	0.535362261	0.535475991	0.534188568	0.53149944	0.527431713	0.522032218	0.51537068	0.507538024	0.498643894	0.488813535	0.478184211	0.466901382	0.455114842	0.442975029	0.430629693	0.41822106	0.405883588	0.393742381	0.381912265	0.370497513	0.359592184	0.349281008	0.339640774	0.330742181	0.32265211	0.315436348	0.309162801	0.303905307	0.299748259	0.29679232	0.295161717	0.295013838	0.296552226	0.300044706	0.305849407	0.314453154	0.326529814	0.343031726	0.365337977	0.395504277	0.436703193	0.494041297	0.576173656	0.69874661	0.892475833	1.22459599	1.86617458	3.36068011	8.18603421	37.2950282	61.3844467	14.4784062	7.74307732	7.56682096	14.1751084	65.3429743	22.3600693	5.54782754	2.5554661	1.5964787	1.19804779	1.02420789	0.974266334	1.02420789	1.19804779	1.5964787	2.5554661	5.54782754	22.3600693	65.3429743	14.1751084	7.56682096	7.74307732	14.4784062	61.3844467	37.2950282	8.18603421	3.36068011	1.86617458	1.22459599	0.892475833	0.69874661	0.576173656	0.494041297	0.436703193	0.395504277	0.365337977	0.343031726	0.326529814	0.314453154	0.305849407	0.300044706	0.296552226	0.295013838	0.295161717	0.29679232	0.299748259	0.303905307	0.309162801	0.315436348	0.32265211	0.330742181	0.339640774	0.349281008	0.359592184	0.370497513	0.381912265	0.393742381	0.405883588	0.41822106	0.430629693	0.442975029	0.455114842	0.466901382	0.478184211	0.488813535	0.498643894	0.507538024	0.51537068	0.522032218	0.527431713	0.53149944	0.534188568	0.535475991	0.535362261	0.533870669	0.531045555
0.548747924	0.551718802	0.553281085	0.55338707	0.552011575	0.549153765	0.544838153	0.539114668	0.532057749	0.523764501	0.514351997	0.503953896	0.492716559	0.480794911	0.468348261	0.455536336	0.442515693	0.429436679	0.416441051	0.403660284	0.391214623	0.379212807	0.367752466	0.356921084	0.346797503	0.337453898	0.328958197	0.321376954	0.314778738	0.309238128	0.304840546	0.301688224	0.299907813	0.299660398	0.301155072	0.304667916	0.310569287	0.31936422	0.331753998	0.348733016	0.371746512	0.402957702	0.445721123	0.505467259	0.591464921	0.720618324	0.926494899	1.28372266	1.98647831	3.67372149	9.44656053	47.7426164	48.1168392	12.2296644	6.83195955	6.67160663	11.9023332	52.7106504	28.127559	6.26866632	2.75665334	1.68434713	1.24934622	1.06188127	1.00831506	1.06188127	1.24934622	1.68434713	2.75665334	6.26866632	28.127559	52.7106504	11.9023332	6.67160663	6.83195955	12.2296644	48.1168392	47.7426164	9.44656053	3.67372149	1.98647831	1.28372266	0.926494899	0.720618324	0.591464921	0.505467259	0.445721123	0.402957702	0.371746512	0.348733016	0.331753998	0.31936422	0.310569287	0.304667916	0.301155072	0.299660398	0.299907813	0.301688224	0.304840546	0.309238128	0.314778738	0.321376954	0.328958197	0.337453898	0.346797503	0.356921084	0.367752466	0.379212807	0.391214623	0.403660284	0.416441051	0.429436679	0.442515693	0.455536336	0.468348261	0.480794911	0.492716559	0.503953896	0.514351997	0.523764501	0.532057749	0.539114668	0.544838153	0.549153765	0.552011575	0.55338707	0.553281085	0.551718802	0.548747924
0.567527184	0.570661018	0.572305523	0.572409261	0.570944919	0.567911291	0.563334368	0.557267405	0.549789933	0.541005754	0.531040007	0.520035483	0.508148419	0.495544002	0.482391858	0.468861763	0.455119785	0.441325031	0.427627098	0.414164298	0.401062656	0.388435664	0.376384721	0.365000202	0.354363077	0.34454703	0.335621032	0.32765239	0.320710307	0.314870087	0.310218184	0.306858441	0.304920039	0.304567947	0.306017125	0.309552409	0.315557166	0.32455584	0.337279018	0.354766151	0.378533567	0.410860429	0.455298407	0.51763087	0.607800096	0.744103683	0.963308538	1.3484874	2.1209246	4.03651203	11.0199103	60.8683441	37.5917977	10.4570398	6.07505396	5.92908643	10.1247466	41.3391391	35.8402332	7.14639077	2.98669859	1.78189579	1.30544166	1.10277228	1.04518836	1.10277228	1.30544166	1.78189579	2.98669859	7.14639077	35.8402332	41.3391391	10.1247466	5.92908643	6.07505396	10.4570398	37.5917977	60.8683441	11.0199103	4.03651203	2.1209246	1.3484874	0.963308538	0.744103683	0.607800096	0.51763087	0.455298407	0.410860429	0.378533567	0.354766151	0.337279018	0.32455584	0.315557166	0.309552409	0.306017125	0.304567947	0.304920039	0.306858441	0.310218184	0.314870087	0.320710307	0.32765239	0.335621032	0.34454703	0.354363077	0.365000202	0.376384721	0.388435664	0.401062656	0.414164298	0.427627098	0.441325031	0.455119785	0.468861763	0.482391858	0.495544002	0.508148419	0.520035483	0.531040007	0.541005754	0.549789933	0.557267405	0.563334368	0.567911291	0.570944919	0.572409261	0.572305523	0.570661018	0.567527184
0.587467034	0.590782868	0.592522427	0.592630126	0.591076251	0.587859125	0.583006288	0.576574571	0.568649025	0.559340723	0.548783569	0.537130293	0.524547864	0.511212625	0.497305397	0.483006846	0.468493332	0.453933413	0.43948513	0.425294124	0.411492602	0.398199105	0.385519018	0.373545743	0.362362453	0.352044366	0.342661488	0.334281847	0.326975248	0.320817689	0.315896655	0.312317641	0.310212454	0.309750149	0.311151888	0.314711791	0.320827069	0.330042873	0.34312112	0.361149569	0.385721005	0.419239757	0.465471288	0.530583909	0.625260053	0.769343769	1.00320043	1.41958037	2.27171821	4.45979591	13.0109573	75.3271065	29.6437839	9.0395938	5.43987591	5.30685778	8.71372199	32.3175481	45.8706305	8.22748176	3.25115172	1.89050831	1.36689668	1.14721679	1.08516984	1.14721679	1.36689668	1.89050831	3.25115172	8.22748176	45.8706305	32.3175481	8.71372199	5.30685778	5.43987591	9.0395938	29.6437839	75.3271065	13.0109573	4.45979591	2.27171821	1.41958037	1.00320043	0.769343769	0.625260053	0.530583909	0.465471288	0.419239757	0.385721005	0.361149569	0.34312112	0.330042873	0.320827069	0.314711791	0.311151888	0.309750149	0.310212454	0.312317641	0.315896655	0.320817689	0.326975248	0.334281847	0.342661488	0.352044366	0.362362453	0.373545743	0.385519018	0.398199105	0.411492602	0.425294124	0.43948513	0.453933414	0.468493332	0.483006846	0.497305397	0.511212625	0.524547864	0.537130293	0.548783569	0.559340723	0.568649025	0.576574571	0.583006288	0.587859125	0.591076251	0.592630126	0.592522427	0.590782868	0.587467034
0.608659642	0.612178615	0.614027547	0.614146236	0.612502266	0.609093369	0.603948713	0.597128988	0.58872523	0.578856425	0.567666029	0.555317596	0.541989793	0.527871101	0.513154513	0.49803252	0.482692628	0.46731361	0.452062605	0.437093126	0.42254399	0.408539109	0.395188078	0.382587469	0.370822727	0.359970622	0.350102178	0.3412861	0.333592747	0.327098773	0.321892683	0.318081653	0.315800226	0.315221743	0.316573922	0.320160737	0.326394133	0.335841361	0.349297862	0.367903226	0.393332538	0.428125379	0.476279343	0.544383218	0.643934224	0.796496225	1.0464923	1.49780216	2.44151058	4.95732298	15.5678463	87.0040375	23.7168022	7.89101547	4.9019174	4.78052756	7.5780239	25.5044073	57.8970406	9.57592834	3.55694946	2.0118267	1.4343608	1.19559725	1.12858108	1.19559725	1.4343608	2.0118267	3.55694946	9.57592834	57.8970406	25.5044073	7.5780239	4.78052756	4.9019174	7.89101547	23.7168022	87.0040375	15.5678463	4.95732298	2.44151058	1.49780216	1.0464923	0.796496225	0.643934224	0.544383218	0.476279343	0.428125379	0.393332538	0.367903226	0.349297862	0.335841361	0.326394133	0.320160737	0.316573922	0.315221743	0.315800226	0.318081653	0.321892683	0.327098773	0.333592747	0.3412861	0.350102178	0.359970622	0.370822727	0.382587469	0.395188078	0.408539109	0.42254399	0.437093126	0.452062605	0.46731361	0.482692628	0.49803252	0.513154513	0.527871101	0.541989793	0.555317596	0.567666029	0.578856425	0.58872523	0.597128988	0.603948713	0.609093369	0.612502266	0.614146236	0.614027547	0.612178615	0.608659642
0.631206686	0.634952317	0.636926634	0.637064291	0.635329826	0.631720243	0.626266427	0.619033232	0.610118204	0.599648958	0.587779374	0.574684827	0.56055675	0.545596862	0.530011412	0.514005745	0.497779462	0.481522391	0.465411486	0.449608724	0.434259994	0.419494922	0.405427552	0.392157764	0.379773347	0.368352632	0.357967624	0.348687653	0.340583569	0.333732631	0.328224336	0.324167576	0.321699728	0.320998635	0.322298941	0.325915084	0.3322747	0.341968638	0.355828234	0.375048741	0.401393909	0.437549628	0.487765836	0.559091289	0.663921683	0.82573759	1.09355018	1.58408547	2.63351142	5.5468865	18.9012672	90.1830497	19.2771173	6.94889548	4.44245187	4.33149508	6.65215661	20.4233537	69.7681969	11.2810177	3.91284367	2.14781078	1.50858695	1.24835064	1.17578787	1.24835064	1.50858695	2.14781078	3.91284367	11.2810177	69.7681969	20.4233537	6.65215661	4.33149508	4.44245187	6.94889548	19.2771173	90.1830497	18.9012672	5.5468865	2.63351142	1.58408547	1.09355018	0.82573759	0.663921683	0.559091289	0.487765836	0.437549628	0.401393909	0.375048741	0.355828234	0.341968638	0.3322747	0.325915084	0.322298941	0.320998635	0.321699728	0.324167576	0.328224336	0.333732631	0.340583569	0.348687653	0.357967624	0.368352632	0.379773347	0.392157764	0.405427552	0.419494922	0.434259994	0.449608724	0.465411486	0.481522391	0.497779462	0.514005745	0.530011412	0.545596862	0.56055675	0.574684827	0.587779374	0.599648958	0.610118204	0.619033232	0.626266427	0.631720243	0.635329826	0.637064291	0.636926634	0.634952317	0.631206686
0.655220542	0.659219055	0.661336705	0.661502406	0.659677258	0.655857381	0.650075466	0.642400878	0.632938255	0.62182464	0.609225319	0.595328599	0.58033987	0.564475317	0.547955652	0.531000219	0.513821761	0.496622089	0.479588757	0.462892851	0.446687832	0.431109411	0.416276323	0.402291908	0.389246355	0.377219553	0.366284446	0.356510911	0.34797021	0.34074014	0.334911161	0.330593892	0.327928651	0.327098005	0.328343919	0.331991941	0.338486427	0.348443445	0.362732797	0.382609555	0.409933094	0.447547746	0.499978131	0.574776921	0.68533239	0.857266031	1.14479176	1.67952186	2.85163381	6.25178797	23.3097669	82.9093869	15.9116575	6.16747448	4.04699827	3.9454041	5.88845735	16.617	76.9550794	13.4687982	4.32998822	2.30081389	1.59045161	1.30597783	1.22720753	1.30597783	1.59045161	2.30081389	4.32998822	13.4687982	76.9550794	16.617	5.88845735	3.9454041	4.04699827	6.16747448	15.9116575	82.9093869	23.3097669	6.25178797	2.85163381	1.67952186	1.14479176	0.857266031	0.68533239	0.574776921	0.499978131	0.447547746	0.409933094	0.382609555	0.362732797	0.348443445	0.338486427	0.331991941	0.328343919	0.327098005	0.327928651	0.330593892	0.334911161	0.34074014	0.34797021	0.356510911	0.366284446	0.377219553	0.389246355	0.402291908	0.416276323	0.431109411	0.446687832	0.462892851	0.479588757	0.496622089	0.513821761	0.531000219	0.547955652	0.564475317	0.58033987	0.595328599	0.609225319	0.62182464	0.632938255	0.642400878	0.650075466	0.655857381	0.659677258	0.661502406	0.661336705	0.659219055	0.655220542
0.680825653	0.685106357	0.687387505	0.687591596	0.685675848	0.681635313	0.675504587	0.667357927	0.657307719	0.645501332	0.632116551	0.617355862	0.601439953	0.584600843	0.567075052	0.549097195	0.530894325	0.512681251	0.494656999	0.477002463	0.45987922	0.443429457	0.427776865	0.413028381	0.399276654	0.386603112	0.375081569	0.364782362	0.355777063	0.348143924	0.341974313	0.337380595	0.334506125	0.333538425	0.334727199	0.3384098	0.34504841	0.355286068	0.370033824	0.390611104	0.418980521	0.458158194	0.512968139	0.591515983	0.708288623	0.891304554	1.20069534	1.78539493	3.10068463	7.10293139	29.2052273	69.3942272	13.3227414	5.51273174	3.70423266	3.61104825	5.25175225	13.7313387	75.4069582	16.3184979	4.82275294	2.47368033	1.68097966	1.36905505	1.28331777	1.36905505	1.68097966	2.47368033	4.82275294	16.3184979	75.4069582	13.7313387	5.25175225	3.61104825	3.70423266	5.51273174	13.3227414	69.3942273	29.2052273	7.10293139	3.10068463	1.78539493	1.20069534	0.891304554	0.708288623	0.591515983	0.512968139	0.458158194	0.418980521	0.390611104	0.370033824	0.355286068	0.34504841	0.3384098	0.334727199	0.333538425	0.334506125	0.337380595	0.341974313	0.348143924	0.355777063	0.364782362	0.375081569	0.386603112	0.399276654	0.413028381	0.427776865	0.443429457	0.45987922	0.477002463	0.494656999	0.512681251	0.530894325	0.549097195	0.567075052	0.584600843	0.601439953	0.617355862	0.632116551	0.645501332	0.657307719	0.667357927	0.675504587	0.681635313	0.685675848	0.687591596	0.687387505	0.685106357	0.680825653
0.708160105	0.712755829	0.715223186	0.715477488	0.713471564	0.709199186	0.702696959	0.694044461	0.683362558	0.670809951	0.656578161	0.640885253	0.623968711	0.606077923	0.587466723	0.568386419	0.549079659	0.529775387	0.510685052	0.492000123	0.473890882	0.456506411	0.439975624	0.424409208	0.40990231	0.396537861	0.384390462	0.37353079	0.364030607	0.355968512	0.34943672	0.344549336	0.341452851	0.340339985	0.341468624	0.345188667	0.351981318	0.362518475	0.377755469	0.399081023	0.428569329	0.469422994	0.526792844	0.609392281	0.73292664	0.928104774	1.26181054	1.9032219	3.38661688	8.1418549	37.1109412	55.1536194	11.3005901	4.95903186	3.40520708	3.31958706	4.71572529	11.5112474	66.0791948	20.084268	5.40986692	2.66987175	1.78137524	1.43824773	1.34466739	1.43824773	1.78137524	2.66987175	5.40986692	20.084268	66.0791948	11.5112474	4.71572529	3.31958706	3.40520708	4.95903186	11.3005901	55.1536194	37.1109412	8.1418549	3.38661688	1.9032219	1.26181054	0.928104774	0.73292664	0.609392281	0.526792844	0.469422994	0.428569329	0.399081023	0.377755469	0.362518475	0.351981318	0.345188667	0.341468624	0.340339985	0.341452851	0.344549336	0.34943672	0.355968512	0.364030607	0.37353079	0.384390462	0.396537861	0.40990231	0.424409208	0.439975624	0.456506411	0.473890882	0.492000123	0.510685052	0.529775387	0.549079659	0.568386419	0.587466723	0.606077923	0.623968711	0.640885253	0.656578161	0.670809951	0.683362558	0.694044461	0.702696959	0.709199186	0.713471564	0.715477488	0.715223186	0.712755829	0.708160105
0.737377443	0.742325051	0.745004254	0.745322305	0.743227057	0.738710756	0.731812131	0.722616554	0.711254198	0.697896233	0.682749305	0.666048634	0.648050192	0.629022457	0.609238262	0.588967195	0.568468938	0.547987822	0.527748769	0.507954663	0.488785129	0.470396593	0.452923476	0.436480352	0.421164894	0.407061486	0.394245398	0.382787506	0.372759614	0.364240536	0.357323246	0.352123579	0.348791257	0.347524444	0.348589681	0.352350209	0.35930754	0.370164486	0.385923953	0.408049365	0.438735646	0.481388123	0.541514887	0.628498551	0.759398611	0.967951385	1.32877133	2.034806	3.71686755	9.42516832	47.5420112	43.0729008	9.6976234	4.48681003	3.14278189	3.06397751	4.26042724	9.77693698	53.7475478	25.117735	6.11604492	2.89363269	1.89306029	1.51432746	1.41188923	1.51432746	1.89306029	2.89363269	6.11604492	25.117735	53.7475478	9.77693698	4.26042724	3.06397751	3.14278189	4.48681003	9.6976234	43.0729008	47.5420112	9.42516832	3.71686755	2.034806	1.32877133	0.967951385	0.759398611	0.628498551	0.541514887	0.481388123	0.438735646	0.408049365	0.385923953	0.370164486	0.35930754	0.352350209	0.348589681	0.347524444	0.348791257	0.352123579	0.357323246	0.364240536	0.372759614	0.382787506	0.394245398	0.407061486	0.421164894	0.436480352	0.452923476	0.470396593	0.488785129	0.507954663	0.527748769	0.547987822	0.568468938	0.588967195	0.609238262	0.629022457	0.648050192	0.666048634	0.682749305	0.697896233	0.711254198	0.722616554	0.731812131	0.738710756	0.743227057	0.745322305	0.745004254	0.742325051	0.737377443
0.768648786	0.773989771	0.776909835	0.777307168	0.775123982	0.770350704	0.763028306	0.753248493	0.741151674	0.726922771	0.710785126	0.692992896	0.673822443	0.653563277	0.632509124	0.610949627	0.589163105	0.567410671	0.545931875	0.524941942	0.504630528	0.485161881	0.466676221	0.449292146	0.433109867	0.418215138	0.404683754	0.392586616	0.381995385	0.372988936	0.365660891	0.360128784	0.356545661	0.355115385	0.356113653	0.359917907	0.367051354	0.378249951	0.39456777	0.417548846	0.449518909	0.49410395	0.55720324	0.648937605	0.787874862	1.01116745	1.40231187	2.18230284	4.10081512	11.0311028	60.5451117	33.7191978	8.40921984	4.08095422	2.91120851	2.83855684	3.87054629	8.4019251	42.2506379	31.8693245	6.97433051	3.15020942	2.01772307	1.59819268	1.48571586	1.59819268	2.01772307	3.15020942	6.97433051	31.8693245	42.2506379	8.4019251	3.87054629	2.83855684	2.91120851	4.08095422	8.40921984	33.7191978	60.5451117	11.0311028	4.10081512	2.18230284	1.40231187	1.01116745	0.787874862	0.648937605	0.55720324	0.49410395	0.449518909	0.417548846	0.39456777	0.378249951	0.367051354	0.359917907	0.356113653	0.355115385	0.356545661	0.360128784	0.365660891	0.372988936	0.381995385	0.392586616	0.404683754	0.418215138	0.433109867	0.449292146	0.466676221	0.485161881	0.504630528	0.524941942	0.545931875	0.567410671	0.589163105	0.610949627	0.632509124	0.653563277	0.673822443	0.692992896	0.710785126	0.726922771	0.741151674	0.753248493	0.763028306	0.770350704	0.775123982	0.777307168	0.776909835	0.773989771	0.768648786
0.802165275	0.807946461	0.811140305	0.811634789	0.809365706	0.804321332	0.796545008	0.786135375	0.773244127	0.758071392	0.74085899	0.721882032	0.701439424	0.679843898	0.657412204	0.634456035	0.61127414	0.588145959	0.565326959	0.54304571	0.52150265	0.500870361	0.481295163	0.462899801	0.445787016	0.430043815	0.415746344	0.402965308	0.391772014	0.3822452	0.374479001	0.368592605	0.364742459	0.363138397	0.364065805	0.367917241	0.375239118	0.386802957	0.403717917	0.427615131	0.460962224	0.507625738	0.573933969	0.670823649	0.818546507	1.05812071	1.48328599	2.34830544	4.55040608	13.0692	74.6073689	26.7092726	7.3603259	3.72965997	2.70581913	2.63873299	3.53419242	7.29654676	32.9945295	40.7949768	8.02951179	3.4461422	2.15737959	1.69089438	1.56699895	1.69089438	2.15737959	3.4461422	8.02951179	40.7949768	32.9945295	7.29654676	3.53419242	2.63873299	2.70581913	3.72965997	7.3603259	26.7092726	74.6073689	13.0692	4.55040608	2.34830544	1.48328599	1.05812071	0.818546507	0.670823649	0.573933969	0.507625738	0.460962224	0.427615131	0.403717917	0.386802957	0.375239118	0.367917241	0.364065805	0.363138397	0.364742459	0.368592605	0.374479001	0.3822452	0.391772014	0.402965308	0.415746344	0.430043815	0.445787016	0.462899801	0.481295163	0.500870361	0.52150265	0.54304571	0.565326959	0.588145959	0.61127414	0.634456035	0.657412204	0.679843898	0.701439424	0.721882032	0.74085899	0.758071392	0.773244127	0.786135375	0.796545008	0.804321332	0.809365706	0.811634789	0.811140305	0.807946461	0.802165275
0.838140941	0.844415303	0.847920373	0.848532602	0.84618048	0.840849728	0.832586195	0.821496131	0.807743715	0.791545929	0.773165095	0.75289957	0.731073246	0.708024556	0.684095682	0.659622608	0.634926523	0.610306923	0.586036606	0.562358602	0.539484943	0.517597086	0.496847758	0.477363969	0.459250943	0.442596796	0.427477795	0.413964196	0.402126684	0.392043631	0.383809517	0.377545112	0.373410339	0.371621279	0.372473573	0.376375888	0.383899472	0.39585405	0.413408156	0.438287142	0.473112771	0.522014213	0.591791116	0.69428381	0.851628526	1.10923114	1.5726911	2.53595375	5.08102344	15.694505	85.4616514	21.4807916	6.49636411	3.42360938	2.52279355	2.46075233	3.24203161	6.39647793	25.9690326	51.9829835	9.34314899	3.78965999	2.31445212	1.79366789	1.65673301	1.7936679	2.31445212	3.78965999	9.34314899	51.9829835	25.9690326	6.39647793	3.24203161	2.46075233	2.52279355	3.42360938	6.49636411	21.4807916	85.4616514	15.694505	5.08102344	2.53595375	1.5726911	1.10923114	0.851628526	0.69428381	0.591791116	0.522014213	0.473112771	0.438287142	0.413408156	0.39585405	0.383899472	0.376375888	0.372473573	0.371621279	0.373410339	0.377545112	0.383809517	0.392043631	0.402126684	0.413964196	0.427477795	0.442596796	0.459250943	0.477363969	0.496847758	0.517597086	0.539484943	0.562358602	0.586036606	0.610306923	0.634926523	0.659622608	0.684095682	0.708024556	0.731073246	0.75289957	0.773165095	0.791545929	0.807743715	0.821496131	0.832586195	0.840849728	0.84618048	0.848532602	0.847920373	0.844415303	0.838140941
0.876816045	0.883643681	0.887502686	0.888256462	0.885825157	0.880191473	0.871403908	0.859577091	0.84488904	0.827575475	0.807921527	0.786251409	0.762916779	0.738284584	0.712725161	0.686601317	0.660258936	0.634019497	0.608174709	0.582983281	0.558669719	0.535424932	0.513408366	0.492751387	0.473561634	0.455928125	0.43992698	0.425627688	0.413100001	0.402421646	0.393687241	0.387019042	0.382580511	0.380594261	0.381366791	0.385323945	0.393063578	0.405436496	0.423675309	0.449607417	0.486022265	0.537336213	0.610867703	0.719459902	0.887363395	1.16498	1.67169789	2.74907717	5.71270611	19.1276019	87.6184674	17.5499125	5.77708832	3.15537519	2.35898211	2.30152362	2.98666174	5.65494339	20.7273307	64.2412486	11.0010128	4.19121951	2.49187023	1.90797274	1.75608482	1.90797274	2.49187023	4.19121951	11.0010128	64.2412486	20.7273307	5.65494339	2.98666174	2.30152362	2.35898211	3.15537519	5.77708832	17.5499125	87.6184674	19.1276019	5.71270611	2.74907717	1.67169789	1.16498	0.887363395	0.719459902	0.610867703	0.537336213	0.486022265	0.449607417	0.423675309	0.405436496	0.393063578	0.385323945	0.381366791	0.380594261	0.382580511	0.387019042	0.393687241	0.402421646	0.413100001	0.425627688	0.43992698	0.455928125	0.473561634	0.492751387	0.513408366	0.535424932	0.558669719	0.582983281	0.608174709	0.634019497	0.660258936	0.686601317	0.712725161	0.738284584	0.762916779	0.786251409	0.807921527	0.827575475	0.84488904	0.859577091	0.871403908	0.880191473	0.885825157	0.888256462	0.887502686	0.883643681	0.876816045
0.918461016	0.925910293	0.930172083	0.931094976	0.928589577	0.922635012	0.913282586	0.900656171	0.884949174	0.866418207	0.845373848	0.822169149	0.797186707	0.770825182	0.743486161	0.715562136	0.687426225	0.659424051	0.631867984	0.605033753	0.579159298	0.554445587	0.531059099	0.509135622	0.488785088	0.47009717	0.453147497	0.438004415	0.42473637	0.413420112	0.404150145	0.397050083	0.392286975	0.39009026	0.390777937	0.394794182	0.402765382	0.415586569	0.434559581	0.461622509	0.499747478	0.553665423	0.631266891	0.746510493	0.926025371	1.22592085	1.78168742	2.99238173	6.4718824	23.6800772	79.7434664	14.555094	5.17241026	2.91898303	2.21177009	2.15848333	2.7621569	5.03745032	16.8071966	74.0126352	13.1240454	4.66425042	2.69320205	2.03554271	1.86643023	2.03554271	2.69320205	4.66425042	13.1240454	74.0126352	16.8071966	5.03745032	2.7621569	2.15848333	2.21177009	2.91898303	5.17241026	14.555094	79.7434664	23.6800772	6.4718824	2.99238173	1.78168742	1.22592085	0.926025371	0.746510493	0.631266891	0.553665423	0.499747478	0.461622509	0.434559581	0.415586569	0.402765382	0.394794182	0.390777937	0.39009026	0.392286975	0.397050083	0.404150145	0.413420112	0.42473637	0.438004415	0.453147497	0.47009717	0.488785088	0.509135622	0.531059099	0.554445587	0.579159298	0.605033753	0.631867984	0.659424051	0.687426225	0.715562136	0.743486161	0.770825182	0.797186707	0.822169149	0.845373848	0.866418207	0.884949174	0.900656171	0.913282586	0.922635012	0.928589577	0.931094976	0.930172083	0.925910293	0.918461016
0.963381085	0.971530006	0.976250614	0.977374642	0.974801749	0.968506833	0.958544158	0.94504783	0.928228421	0.908365903	0.88579933	0.860914014	0.834127118	0.805872679	0.776587049	0.746695652	0.716601707	0.686677403	0.657257721	0.628636891	0.601067323	0.574760688	0.5498908	0.526597906	0.504994055	0.485169251	0.467198219	0.451147712	0.437084423	0.425083729	0.415239716	0.407677189	0.402566817	0.400145163	0.400742414	0.404822324	0.413041908	0.426343869	0.446104939	0.474383438	0.514350829	0.571083226	0.653103317	0.775613299	0.967925581	1.29269279	1.90429764	3.27169818	7.39386637	29.77703	66.3099974	12.2388424	4.65953789	2.70958636	2.07897281	2.02949161	2.56373107	4.51821154	13.8429075	76.4661797	15.884135	5.22619822	2.92282628	2.17844946	1.98940025	2.17844946	2.92282628	5.22619822	15.884135	76.4661797	13.8429075	4.51821154	2.56373107	2.02949161	2.07897281	2.70958636	4.65953789	12.2388424	66.3099974	29.77703	7.39386637	3.27169818	1.90429764	1.29269279	0.967925581	0.775613299	0.653103317	0.571083226	0.514350829	0.474383438	0.446104939	0.426343869	0.413041908	0.404822324	0.400742414	0.400145163	0.402566817	0.407677189	0.415239716	0.425083729	0.437084423	0.451147712	0.467198219	0.485169251	0.504994055	0.526597906	0.5498908	0.574760688	0.601067323	0.628636891	0.657257721	0.686677403	0.716601707	0.746695652	0.776587049	0.805872679	0.834127118	0.860914014	0.88579933	0.908365903	0.928228421	0.94504783	0.958544158	0.968506833	0.974801749	0.977374642	0.976250614	0.971530006	0.963381085
1.01192177	1.0208596	1.0261035	1.02746595	1.02483402	1.0181776	1.0075541	0.993108957	0.975071964	0.953749294	0.929511963	0.902781482	0.874013748	0.843682363	0.812262469	0.780216109	0.747979849	0.715955169	0.684501834	0.653934206	0.624520289	0.59648313	0.570004174	0.545228112	0.522268866	0.501216363	0.482143925	0.465116169	0.450197503	0.437461461	0.427001345	0.418942942	0.413460543	0.410798148	0.411298862	0.415447367	0.423933597	0.437751694	0.458359531	0.48794621	0.529901069	0.589679667	0.676504643	0.806968011	1.01341808	1.36603674	2.04148235	3.59431452	8.52649505	37.9413412	52.5475999	10.420105	4.22099004	2.5232223	1.95875379	1.91275135	2.38748693	4.07769295	11.5688942	70.0905833	19.5252882	5.90000274	3.18615994	2.33918376	2.12693942	2.33918376	3.18615994	5.90000274	19.5252882	70.0905833	11.5688942	4.07769295	2.38748693	1.91275135	1.95875379	2.5232223	4.22099004	10.420105	52.5475999	37.9413412	8.52649505	3.59431452	2.04148235	1.36603674	1.01341808	0.806968011	0.676504643	0.589679667	0.529901069	0.48794621	0.458359531	0.437751694	0.423933597	0.415447367	0.411298862	0.410798148	0.413460543	0.418942942	0.427001345	0.437461461	0.450197503	0.465116169	0.482143925	0.501216363	0.522268866	0.545228112	0.570004174	0.59648313	0.624520289	0.653934206	0.684501834	0.715955169	0.747979849	0.780216109	0.812262469	0.843682363	0.874013748	0.902781482	0.929511963	0.953749294	0.975071964	0.993108957	1.0075541	1.0181776	1.02483402	1.02746595	1.0261035	1.0208596	1.01192177
1.06447539	1.07430461	1.0801462	1.08179062	1.0791104	1.07206951	1.06072863	1.04524589	1.0258726	1.00294443	0.976868416	0.94810679	0.917158996	0.884543019	0.850777397	0.816365001	0.781779424	0.747454511	0.713777237	0.681083897	0.649659304	0.619738586	0.591511084	0.565125865	0.540698389	0.518318004	0.498056015	0.479974254	0.464134215	0.450607028	0.439484771	0.430893951	0.425012461	0.422092048	0.422489517	0.426711943	0.435484677	0.449857449	0.47137616	0.5023724	0.546474045	0.60955458	0.701613354	0.840799595	1.06290708	1.44681537	2.19558633	3.96942645	9.93548027	48.6303421	41.0124555	8.97124813	3.84320159	2.35662653	1.84956048	1.80674454	2.23022645	3.70091203	9.79764694	58.5575566	24.3866359	6.71622074	3.48996291	2.5207602	2.28138022	2.5207602	3.48996291	6.71622074	24.3866359	58.5575566	9.79764694	3.70091203	2.23022645	1.80674454	1.84956048	2.35662653	3.84320159	8.97124814	41.0124555	48.6303421	9.93548027	3.96942645	2.19558633	1.44681537	1.06290708	0.840799595	0.701613354	0.60955458	0.546474045	0.5023724	0.47137616	0.449857449	0.435484677	0.426711943	0.422489517	0.422092048	0.425012461	0.430893951	0.439484771	0.450607028	0.464134215	0.479974254	0.498056015	0.518318004	0.540698389	0.565125865	0.591511084	0.619738586	0.649659304	0.681083897	0.713777237	0.747454511	0.781779424	0.816365001	0.850777397	0.884543019	0.917158996	0.94810679	0.976868416	1.00294443	1.0258726	1.04524589	1.06072863	1.07206951	1.0791104	1.08179062	1.0801462	1.07430461	1.06447539
1.12148885	1.13232751	1.13885295	1.14083033	1.13811539	1.13066503	1.11854342	1.1019228	1.08107877	1.05638032	1.02827514	0.997271486	0.963917901	0.928782309	0.892431938	0.855415307	0.818247227	0.781397368	0.745282641	0.710263257	0.676642153	0.644667261	0.614536058	0.586401827	0.560381136	0.536562118	0.515013324	0.495793025	0.478959049	0.464579459	0.452744582	0.443581318	0.437271106	0.434073756	0.434360609	0.438662722	0.447743598	0.462713121	0.485212833	0.517729822	0.564153596	0.630818865	0.728588848	0.877362204	1.11685569	1.53603767	2.36944199	4.40875477	11.7123262	61.6763676	32.1238082	7.80142687	3.51553086	2.20709147	1.7500733	1.71018198	2.08930648	3.37624236	8.39732997	46.5098336	30.9084021	7.71611054	3.84274963	2.72685335	2.45553857	2.72685335	3.84274963	7.71611054	30.9084021	46.5098336	8.39732997	3.37624236	2.08930648	1.71018198	1.7500733	2.20709147	3.51553086	7.80142687	32.1238082	61.6763676	11.7123262	4.40875477	2.36944199	1.53603767	1.11685569	0.877362204	0.728588848	0.630818865	0.564153596	0.517729822	0.485212833	0.462713121	0.447743598	0.438662721	0.434360609	0.434073756	0.437271106	0.443581318	0.452744582	0.464579459	0.478959049	0.495793025	0.515013324	0.536562118	0.560381136	0.586401827	0.614536058	0.644667261	0.676642153	0.710263257	0.745282641	0.781397368	0.818247227	0.855415307	0.892431938	0.928782309	0.963917901	0.997271486	1.02827514	1.05638032	1.08107877	1.1019228	1.11854342	1.13066503	1.13811539	1.14083033	1.13885295	1.13232751	1.12148885
1.18347293	1.19545748	1.20276689	1.20513717	1.20240453	1.19451752	1.18154392	1.16367182	1.14120428	1.11454803	1.0841969	1.05071128	1.01469527	0.976773181	0.937567032	0.897676523	0.857662457	0.818034265	0.779241832	0.741671485	0.705645699	0.671425949	0.639218029	0.609179189	0.581426529	0.556046189	0.53310307	0.512650949	0.494743102	0.479443731	0.466840786	0.457061155	0.450289729	0.446794693	0.446962818	0.45135087	0.460763511	0.476375803	0.499933372	0.534093289	0.583032564	0.653595989	0.757609882	0.916943805	1.17579643	1.63488955	2.56649462	4.92740193	13.9860017	75.1022773	25.4712039	6.84515478	3.22954428	2.07235678	1.65916505	1.62196322	1.96252784	3.09456302	7.27464658	36.3272501	39.5560892	8.95616165	4.25535233	2.96197639	2.6528377	2.96197639	4.25535233	8.95616165	39.5560892	36.3272501	7.27464658	3.09456302	1.96252784	1.62196322	1.65916505	2.07235678	3.22954428	6.84515478	25.4712039	75.1022773	13.9860017	4.92740193	2.56649462	1.63488955	1.17579643	0.916943805	0.757609882	0.653595989	0.583032564	0.534093289	0.499933372	0.476375803	0.460763511	0.45135087	0.446962818	0.446794693	0.450289729	0.457061155	0.466840786	0.479443731	0.494743102	0.512650949	0.53310307	0.556046189	0.581426529	0.609179189	0.639218029	0.671425949	0.705645699	0.741671485	0.779241832	0.818034265	0.857662457	0.897676523	0.937567032	0.976773181	1.01469527	1.05071128	1.0841969	1.11454803	1.14120428	1.16367182	1.18154392	1.19451752	1.20240453	1.20513717	1.20276689	1.19545748	1.18347293
1.25101357	1.26430229	1.27251243	1.27534626	1.27261726	1.26426398	1.25035802	1.23110527	1.20683996	1.17801177	1.14516703	1.10892546	1.06995425	1.02894155	0.986571263	0.943500636	0.900341937	0.85764881	0.815907542	0.775532993	0.736868699	0.700190421	0.665712374	0.633595393	0.603956373	0.576878496	0.552421926	0.530634836	0.51156489	0.49527149	0.481839459	0.471395181	0.464126846	0.460311332	0.46035179	0.464832582	0.474602821	0.490908308	0.515608126	0.551545493	0.603213974	0.678023709	0.788877443	0.959871675	1.24034394	1.74477203	2.79096638	5.54505533	16.9397661	84.2259585	20.5078291	6.0545685	2.97849472	1.950524	1.57586824	1.54114438	1.84804916	2.8486455	6.36281801	28.4550007	50.4932576	10.5147912	4.74170053	3.23171786	2.87747009	3.23171786	4.74170053	10.5147912	50.4932576	28.4550007	6.36281801	2.8486455	1.84804916	1.54114438	1.57586824	1.950524	2.97849472	6.0545685	20.5078291	84.2259585	16.9397661	5.54505533	2.79096638	1.74477203	1.24034394	0.959871675	0.788877443	0.678023709	0.603213974	0.551545493	0.515608126	0.490908308	0.474602821	0.464832582	0.46035179	0.460311332	0.464126846	0.471395181	0.481839459	0.49527149	0.51156489	0.530634836	0.552421926	0.576878496	0.603956373	0.633595393	0.665712374	0.700190421	0.736868699	0.775532993	0.815907542	0.85764881	0.900341937	0.943500636	0.986571263	1.02894155	1.06995425	1.10892546	1.14516703	1.17801177	1.20683996	1.23110527	1.25035802	1.26426398	1.27261726	1.27534626	1.27251243	1.26430229	1.25101357
1.32478534	1.33956259	1.34881014	1.35219112	1.34949242	1.34064063	1.32571131	1.30493048	1.27866786	1.24742221	1.21179988	1.17248832	1.13022661	1.08577552	1.03988903	0.993289287	0.946646318	0.900563057	0.85556603	0.812101311	0.770535121	0.731158231	0.694193286	0.659804148	0.628106564	0.59917957	0.573077275	0.549840921	0.529511293	0.512141884	0.497813492	0.486651397	0.478846876	0.474685802	0.474588729	0.479169667	0.489325812	0.50637986	0.532314774	0.570178008	0.624812387	0.704256091	0.822618115	1.00651898	1.31121065	1.86734932	3.04807292	6.28769958	20.8338571	84.110392	16.772608	5.39419432	2.75693637	1.8399895	1.49934873	1.46691222	1.74431959	2.6327066	5.61340209	22.5579511	62.7370529	12.5022359	5.31991378	3.5430586	3.1346112	3.5430586	5.31991378	12.5022359	62.7370529	22.5579511	5.61340209	2.6327066	1.74431959	1.46691222	1.49934873	1.8399895	2.75693637	5.39419432	16.772608	84.110392	20.8338571	6.28769958	3.04807292	1.86734932	1.31121065	1.00651898	0.822618115	0.704256091	0.624812387	0.570178008	0.532314774	0.50637986	0.489325812	0.479169667	0.474588729	0.474685802	0.478846876	0.486651397	0.497813492	0.512141884	0.529511293	0.549840921	0.573077275	0.59917957	0.628106564	0.659804148	0.694193286	0.731158231	0.770535121	0.812101311	0.85556603	0.900563057	0.946646318	0.993289287	1.03988903	1.08577552	1.13022661	1.17248832	1.21179988	1.24742221	1.27866786	1.30493048	1.32571131	1.34064063	1.34949242	1.35219112	1.34881014	1.33956259	1.32478534
1.40556805	1.42204938	1.43249503	1.43652244	1.43388729	1.42450187	1.4084458	1.38596793	1.35747859	1.32353284	1.28480594	1.24206297	1.19612531	1.14783656	1.09803036	1.04750236	0.996987523	0.947143881	0.89854253	0.85166371	0.806898049	0.764552021	0.724856553	0.687977772	0.654029075	0.623083878	0.59518865	0.570376101	0.548678638	0.530142516	0.514843442	0.502904863	0.494520853	0.48998657	0.489741062	0.494430235	0.505003369	0.522866883	0.550139252	0.59009245	0.647955468	0.732465861	0.859088071	1.05731265	1.3892258	2.00460988	3.34431258	7.19008388	26.0305237	74.8263781	13.9233463	4.83738274	2.56043754	1.73939138	1.42888432	1.39856301	1.65002564	2.44207844	4.99076428	18.1593755	73.0199265	15.0749245	6.01385297	3.90480092	3.43070468	3.90480092	6.01385297	15.0749245	73.0199265	18.1593755	4.99076428	2.44207844	1.65002564	1.39856301	1.42888432	1.73939138	2.56043754	4.83738274	13.9233463	74.8263781	26.0305237	7.19008388	3.34431258	2.00460988	1.3892258	1.05731265	0.859088071	0.732465861	0.647955468	0.59009245	0.550139252	0.522866883	0.505003369	0.494430235	0.489741062	0.48998657	0.494520853	0.502904863	0.514843442	0.530142516	0.548678638	0.570376101	0.59518865	0.623083878	0.654029075	0.687977772	0.724856553	0.764552021	0.806898049	0.85166371	0.89854253	0.947143881	0.996987523	1.04750236	1.09803036	1.14783656	1.19612531	1.24206297	1.28480594	1.32353284	1.35747859	1.38596793	1.4084458	1.42450187	1.43388729	1.43652244	1.43249503	1.42204938	1.40556805
1.49426686	1.51270542	1.52453883	1.52933107	1.52680101	1.51684369	1.49954293	1.47517354	1.44419255	1.40721992	1.36501032	1.31841824	1.26835964	1.215773	1.16158289	1.10666834	1.05183768	0.997810638	0.945207758	0.894546702	0.846244323	0.800623412	0.757922839	0.718309953	0.681894276	0.648741797	0.618889411	0.592359381	0.569173943	0.54937054	0.533018512	0.520238589	0.511227254	0.506289226	0.505883213	0.510689472	0.521713794	0.540453912	0.569176821	0.611401811	0.672785821	0.762847167	0.898577794	1.1127429	1.47535907	2.15894437	3.68785663	8.29931957	33.0021413	61.3643082	11.7168609	4.36385352	2.38536396	1.64756722	1.36384716	1.33548533	1.56404907	2.27296222	4.46832737	14.8516535	76.4746415	18.4552943	6.85535079	4.32815625	3.77384678	4.32815625	6.85535079	18.4552943	76.4746415	14.8516535	4.46832737	2.27296222	1.56404907	1.33548533	1.36384716	1.64756722	2.38536396	4.36385352	11.7168609	61.3643082	33.0021413	8.29931957	3.68785663	2.15894437	1.47535907	1.1127429	0.898577794	0.762847167	0.672785821	0.611401811	0.569176821	0.540453912	0.521713794	0.510689472	0.505883213	0.506289226	0.511227254	0.520238589	0.533018512	0.54937054	0.569173943	0.592359381	0.618889411	0.648741797	0.681894276	0.718309953	0.757922839	0.800623412	0.846244323	0.894546702	0.945207758	0.997810638	1.05183768	1.10666834	1.16158289	1.215773	1.26835964	1.31841824	1.36501032	1.40721992	1.44419255	1.47517354	1.49954293	1.51684369	1.52680101	1.52933107	1.52453883	1.51270542	1.49426686
1.59193712	1.61263154	1.62607764	1.6317765	1.62940338	1.61883252	1.60015195	1.5736662	1.53988621	1.4995071	1.45337553	1.40244945	1.34775394	1.29033663	1.23122626	1.17139692	1.11173995	1.05304438	0.995985712	0.941122615	0.888900053	0.839657625	0.793641544	0.751018982	0.711893659	0.676321903	0.644328694	0.615923541	0.591116368	0.56993393	0.552437678	0.538744552	0.529052948	0.523677385	0.523097478	0.528030533	0.53954375	0.559234643	0.589533293	0.634232019	0.69946311	0.795618816	0.941417706	1.17337472	1.57074985	2.33324615	4.08908187	9.6801761	42.2555365	48.3549421	9.98220041	3.95798476	2.22871393	1.56352012	1.30368937	1.27714589	1.48543319	2.12224265	4.02600463	12.3308383	70.9964977	22.9552664	7.88745747	4.82755979	4.17431056	4.82755979	7.88745747	22.9552664	70.9964977	12.3308383	4.02600463	2.12224265	1.48543319	1.27714589	1.30368937	1.56352012	2.22871393	3.95798476	9.98220041	48.3549421	42.2555365	9.6801761	4.08908187	2.33324615	1.57074985	1.17337472	0.941417706	0.795618816	0.69946311	0.634232019	0.589533293	0.559234643	0.53954375	0.528030533	0.523097478	0.523677385	0.529052948	0.538744552	0.552437678	0.56993393	0.591116368	0.615923541	0.644328694	0.676321903	0.711893659	0.751018982	0.793641544	0.839657625	0.888900053	0.941122615	0.995985712	1.05304438	1.11173995	1.17139692	1.23122626	1.29033663	1.34775394	1.40244945	1.45337553	1.4995071	1.53988621	1.5736662	1.60015195	1.61883252	1.62940338	1.6317765	1.62607764	1.61263154	1.59193712
1.69981506	1.72311932	1.73844612	1.74522221	1.74307088	1.7318412	1.71162535	1.68276198	1.64582466	1.60159599	1.55102969	1.49520397	1.43527047	1.37240296	1.30774997	1.2423943	1.17732163	1.11339898	1.05136307	0.991817478	0.935237212	0.881978979	0.832295389	0.786351581	0.744243036	0.706013668	0.67167369	0.641217082	0.614638894	0.591952949	0.573210993	0.558524882	0.548094285	0.54224372	0.541475042	0.546545569	0.558589348	0.579313131	0.611326459	0.65872373	0.728166557	0.831028114	0.987984897	1.2398619	1.67674383	2.53104197	4.5613064	11.4229168	53.9950337	37.7204514	8.59877316	3.60760522	2.08799147	1.48639125	1.24793111	1.22307789	1.41335564	1.98734653	3.64842292	10.3806032	59.8099126	28.9906416	9.16921179	5.42181409	4.6452694	5.42181409	9.16921179	28.9906416	59.8099126	10.3806032	3.64842292	1.98734653	1.41335564	1.22307789	1.24793111	1.48639125	2.08799147	3.60760522	8.59877316	37.7204514	53.9950337	11.4229168	4.5613064	2.53104197	1.67674383	1.2398619	0.987984897	0.831028114	0.728166557	0.65872373	0.611326459	0.579313131	0.558589348	0.546545569	0.541475042	0.54224372	0.548094285	0.558524882	0.573210993	0.591952949	0.614638894	0.641217082	0.67167369	0.706013668	0.744243036	0.786351581	0.832295389	0.881978979	0.935237212	0.991817478	1.05136307	1.11339898	1.17732163	1.2423943	1.30774997	1.37240296	1.43527047	1.49520397	1.55102969	1.60159599	1.64582466	1.68276198	1.71162535	1.7318412	1.74307088	1.74522221	1.73844612	1.72311932	1.69981506
1.819356	1.84569185	1.86322036	1.87127991	1.86943168	1.85749403	1.83556311	1.80401703	1.76350242	1.71490425	1.65930157	1.59791311	1.53203794	1.46299631	1.39207512	1.32048203	1.2493102	1.17951474	1.1119006	1.04712053	0.985681544	0.927957465	0.874205872	0.824587436	0.779186321	0.738030625	0.701112317	0.668406501	0.639890274	0.615561852	0.595461097	0.579693222	0.568458356	0.562091155	0.561117146	0.56633691	0.578957399	0.600805193	0.634687738	0.685034442	0.759097864	0.869355403	1.03871121	1.31296422	1.79493912	2.75666338	5.12181854	13.6548429	67.2357395	29.6041464	7.48065563	3.30313086	1.96110807	1.41543759	1.19615067	1.17287123	1.34710651	1.86613415	3.32367697	8.8488542	47.6788624	37.039003	10.7826972	6.13571484	5.20380769	6.13571484	10.7826972	37.0390031	47.6788624	8.8488542	3.32367697	1.86613415	1.34710651	1.17287123	1.19615067	1.41543759	1.96110807	3.30313086	7.48065563	29.6041464	67.2357395	13.6548429	5.12181854	2.75666338	1.79493912	1.31296422	1.03871121	0.869355403	0.759097864	0.685034442	0.634687738	0.600805193	0.578957399	0.56633691	0.561117146	0.562091155	0.568458356	0.579693222	0.595461097	0.615561852	0.639890274	0.668406501	0.701112317	0.738030625	0.779186321	0.824587436	0.874205872	0.927957465	0.985681544	1.04712053	1.1119006	1.17951474	1.2493102	1.32048203	1.39207512	1.46299631	1.53203794	1.59791311	1.65930157	1.71490425	1.76350242	1.80401703	1.83556311	1.85749403	1.86943168	1.87127991	1.86322036	1.84569185	1.819356
1.95228224	1.98215489	2.00227164	2.01186532	2.01042236	1.99772354	1.97386864	1.93928156	1.89469471	1.84111359	1.77976469	1.71203186	1.63938693	1.56332096	1.4852815	1.40662016	1.32855302	1.25213492	1.17824695	1.10759575	1.04072212	0.978016632	0.919739787	0.866044594	0.817000009	0.772614106	0.732856364	0.697678952	0.667037321	0.640910872	0.619324977	0.602376315	0.59026445	0.583334252	0.582136434	0.587518437	0.600766865	0.623840023	0.659764099	0.713340949	0.792484665	0.910919464	1.09409299	1.39356852	1.92724456	3.01547396	5.79333442	16.5568944	78.5573103	23.5432845	6.56583346	3.03693989	1.84630583	1.35001371	1.14797626	1.12616452	1.28607034	1.75681502	3.0424449	7.6283522	37.2609086	47.4064535	12.8434563	7.00239183	5.87235119	7.00239183	12.8434563	47.4064535	37.2609086	7.6283522	3.0424449	1.75681502	1.28607034	1.12616452	1.14797626	1.35001371	1.84630583	3.03693989	6.56583346	23.5432845	78.5573103	16.5568944	5.79333442	3.01547396	1.92724456	1.39356852	1.09409299	0.910919464	0.792484665	0.713340949	0.659764099	0.623840023	0.600766865	0.587518437	0.582136434	0.583334252	0.59026445	0.602376315	0.619324977	0.640910872	0.667037321	0.697678952	0.732856364	0.772614106	0.817000009	0.866044594	0.919739787	0.978016632	1.04072212	1.10759575	1.17824695	1.25213492	1.32855302	1.40662016	1.4852815	1.56332096	1.63938693	1.71203186	1.77976469	1.84111359	1.89469471	1.93928156	1.97386864	1.99772354	2.01042236	2.01186532	2.00227164	1.98215489	1.95228224
2.1006435	2.13466161	2.15783479	2.16926898	2.16836013	2.1548428	2.12881977	2.09076845	2.04152258	1.98223035	1.91429289	1.83928914	1.75889443	1.67480018	1.58864128	1.50193602	1.41604163	1.33212611	1.25115571	1.17389588	1.1009229	1.03264311	0.969317061	0.911085915	0.857998514	0.810037676	0.767145194	0.729245383	0.696267589	0.668168547	0.64495601	0.626715838	0.613645755	0.606100809	0.604658523	0.610217168	0.624150546	0.648562082	0.686720311	0.743842233	0.828584604	0.956083986	1.15470293	1.48271497	2.07595444	3.31417347	6.60608901	20.3858851	82.6921914	19.0162501	5.80892387	2.8029149	1.74209689	1.28955682	1.10307899	1.08263822	1.22971149	1.65788203	2.79735221	6.64274483	29.1553343	59.544499	15.5155656	8.06671963	6.680717	8.06671963	15.5155656	59.544499	29.1553343	6.64274483	2.79735221	1.65788203	1.22971149	1.08263822	1.10307899	1.28955682	1.74209689	2.8029149	5.80892387	19.0162501	82.6921914	20.3858851	6.60608901	3.31417347	2.07595444	1.48271497	1.15470293	0.956083986	0.828584604	0.743842233	0.686720311	0.648562082	0.624150546	0.610217168	0.604658523	0.606100809	0.613645755	0.626715838	0.64495601	0.668168547	0.696267589	0.729245383	0.767145194	0.810037676	0.857998514	0.911085915	0.969317061	1.03264311	1.1009229	1.17389588	1.25115571	1.33212611	1.41604163	1.50193602	1.58864128	1.67480018	1.75889443	1.83928914	1.91429289	1.98223035	2.04152258	2.09076845	2.12881977	2.1548428	2.16836013	2.16926898	2.15783479	2.13466161	2.1006435
2.26689375	2.30579516	2.33259534	2.34624677	2.34603517	2.3316379	2.30315978	2.2611411	2.20653608	2.14066301	2.06513112	1.98175134	1.89244015	1.79912528	1.70366121	1.60776017	1.51294199	1.42050349	1.33150618	1.24677962	1.16693683	1.09239817	1.0234202	0.960126823	0.90254054	0.850612411	0.804250154	0.763344241	0.727792527	0.697524443	0.672526363	0.652870561	0.638751327	0.630533728	0.628823826	0.634575109	0.649257042	0.675133296	0.715741575	0.776762868	0.867690177	1.00526532	1.22120452	1.58162962	2.24384462	3.66120974	7.60087292	25.4984887	77.1335673	15.6005323	5.17625003	2.59610355	1.64721538	1.23357439	1.06116714	1.04200898	1.17756203	1.56805954	2.58250889	5.83697315	23.0727873	70.8803164	19.0322073	9.39033601	7.6690879	9.39033601	19.0322073	70.8803164	23.0727873	5.83697315	2.58250889	1.56805954	1.17756203	1.04200898	1.06116714	1.23357439	1.64721538	2.59610355	5.17625003	15.6005323	77.1335673	25.4984887	7.60087292	3.66120974	2.24384462	1.58162962	1.22120452	1.00526532	0.867690177	0.776762868	0.715741575	0.675133296	0.649257042	0.634575109	0.628823826	0.630533728	0.638751327	0.652870561	0.672526363	0.697524443	0.727792527	0.763344241	0.804250154	0.850612411	0.90254054	0.960126823	1.0234202	1.09239817	1.16693683	1.24677962	1.33150618	1.42050349	1.51294199	1.60776017	1.70366121	1.79912528	1.89244015	1.98175134	2.06513112	2.14066301	2.20653608	2.2611411	2.30315978	2.3316379	2.34603517	2.34624677	2.33259534	2.30579516	2.26689375
2.45398972	2.49867475	2.52980191	2.5461368	2.54682997	2.53148756	2.50021491	2.45362673	2.39282148	2.31932168	2.2349862	2.14190372	2.04227829	1.93831797	1.83213609	1.72567156	1.62063234	1.5184622	1.4203293	1.3271328	1.23952315	1.15793176	1.08260574	1.01364465	0.951036742	0.894693202	0.844479802	0.800245857	0.761851202	0.729192367	0.702229805	0.681018861	0.665748404	0.656793199	0.654789676	0.660751416	0.676253052	0.703735636	0.747036621	0.812357053	0.910134518	1.05894183	1.29436971	1.69176545	2.43429744	4.06734255	8.83348922	32.3567298	65.1767236	12.9868334	4.64248234	2.41246449	1.56057897	1.1816339	1.02198118	1.00402482	1.12921175	1.48626218	2.39316841	5.17078036	18.5376211	76.6716016	23.7192568	11.059066	8.8923743	11.059066	23.7192568	76.6716016	18.5376211	5.17078036	2.39316841	1.48626218	1.12921175	1.00402482	1.02198118	1.1816339	1.56057897	2.41246449	4.64248234	12.9868334	65.1767236	32.3567298	8.83348922	4.06734255	2.43429744	1.69176545	1.29436971	1.05894183	0.910134518	0.812357053	0.747036621	0.703735636	0.676253052	0.660751416	0.654789676	0.656793199	0.665748404	0.681018861	0.702229805	0.729192367	0.761851202	0.800245857	0.844479802	0.894693202	0.951036742	1.01364465	1.08260574	1.15793176	1.23952315	1.3271328	1.4203293	1.5184622	1.62063234	1.72567156	1.83213609	1.93831797	2.04227829	2.14190372	2.2349862	2.31932168	2.39282148	2.45362673	2.50021491	2.53148756	2.54682997	2.5461368	2.52980191	2.49867475	2.45398972
2.66551823	2.71709316	2.75341209	2.77301146	2.7748748	2.75851896	2.72404755	2.67216398	2.60414072	2.52174731	2.42714437	2.3227554	2.21112971	2.0948101	1.97621671	1.8575548	1.7407508	1.62741664	1.51883984	1.41599462	1.31956864	1.22999978	1.14751825	1.07219	1.00395897	0.94268633	0.888186168	0.840257679	0.798714724	0.763414156	0.734285028	0.711361684	0.69482512	0.685059254	0.682732824	0.68892492	0.705326069	0.73457416	0.78084137	0.850913396	0.956298315	1.11766528	1.37510078	1.81485415	2.65146565	4.54642549	10.3813408	41.4458556	52.0156649	10.9562699	4.18832351	2.24867502	1.48125799	1.13335426	0.98528961	0.968461047	1.0842998	1.41156195	2.22547379	4.61431965	15.1317874	73.5313197	30.0066743	13.1938672	10.4266592	13.1938672	30.0066743	73.5313197	15.1317874	4.61431965	2.22547379	1.41156195	1.0842998	0.968461047	0.98528961	1.13335426	1.48125799	2.24867502	4.18832351	10.9562699	52.0156649	41.4458556	10.3813408	4.54642549	2.65146565	1.81485415	1.37510078	1.11766528	0.956298315	0.850913396	0.78084137	0.73457416	0.705326069	0.68892492	0.682732824	0.685059254	0.69482512	0.711361684	0.734285028	0.763414156	0.798714724	0.840257679	0.888186168	0.94268633	1.00395897	1.07219	1.14751825	1.22999978	1.31956864	1.41599462	1.51883984	1.62741664	1.7407508	1.8575548	1.97621671	2.0948101	2.21112971	2.3227554	2.42714437	2.52174731	2.60414072	2.67216398	2.72404755	2.75851896	2.7748748	2.77301146	2.75341209	2.71709316	2.66551823
2.90586218	2.96569661	3.00828391	3.03187723	3.03525221	3.01781284	2.97965776	2.92159687	2.84511432	2.75228078	2.64562452	2.52797576	2.40230133	2.27154642	2.13849707	2.00567317	1.87525595	1.74905017	1.6284768	1.51459039	1.40811405	1.30948535	1.21890741	1.13640051	1.06185145	0.995058609	0.935772278	0.883730514	0.838691504	0.800464188	0.768939567	0.744126047	0.726193694	0.71553477	0.712852365	0.719297112	0.736687548	0.767880589	0.817423271	0.892760626	1.00661815	1.18207463	1.46445742	1.95297215	2.90048943	5.1165033	12.353165	52.9245792	40.6412321	9.35498883	3.79889326	2.10198417	1.40845037	1.0883987	0.950885373	0.935116762	1.04250775	1.34316167	2.07626653	4.14516109	12.5406974	63.3788672	38.3730616	15.9666108	12.3787258	15.9666108	38.3730616	63.3788672	12.5406974	4.14516109	2.07626653	1.34316167	1.04250775	0.935116762	0.950885373	1.0883987	1.40845037	2.10198417	3.79889326	9.35498883	40.6412321	52.9245792	12.353165	5.1165033	2.90048943	1.95297215	1.46445742	1.18207463	1.00661815	0.892760626	0.817423271	0.767880589	0.736687548	0.719297112	0.712852365	0.71553477	0.726193694	0.744126047	0.768939567	0.800464188	0.838691504	0.883730514	0.935772278	0.995058609	1.06185145	1.13640051	1.21890741	1.30948535	1.40811405	1.51459039	1.6284768	1.74905017	1.87525595	2.00567317	2.13849707	2.27154642	2.40230133	2.52797576	2.64562452	2.75228078	2.84511432	2.92159687	2.97965776	3.01781284	3.03525221	3.03187723	3.00828391	2.96569661	2.90586218
3.18041915	3.25022236	3.30042918	3.32893975	3.33426861	3.31567609	3.27325104	3.20793233	3.1214638	3.0162865	2.89538037	2.76207373	2.61984229	2.47211835	2.32212732	2.1727627	2.02650422	1.88537819	1.75095453	1.62437262	1.50638705	1.39742515	1.29764915	1.20701788	1.12534449	1.05234846	0.987701214	0.931066044	0.882133556	0.840654743	0.806474468	0.779569169	0.760094208	0.748449025	0.7453732	0.752095647	0.770576664	0.803917561	0.857086461	0.938274434	1.06159658	1.25291301	1.56369059	2.10862536	3.18778691	5.80137199	14.9032004	65.7303501	31.7687378	8.07426835	3.46258692	1.97009933	1.34146124	1.04646865	0.918582847	0.903811909	1.00355374	1.28037359	1.94294132	3.74623013	10.5397803	51.0899665	49.0732072	19.6213704	14.8999533	19.6213704	49.0732072	51.0899665	10.5397803	3.74623013	1.94294132	1.28037359	1.00355374	0.903811909	0.918582847	1.04646865	1.34146124	1.97009933	3.46258692	8.07426835	31.7687378	65.7303501	14.9032004	5.80137199	3.18778691	2.10862536	1.56369059	1.25291301	1.06159658	0.938274434	0.857086461	0.803917561	0.770576664	0.752095647	0.7453732	0.748449025	0.760094208	0.779569169	0.806474468	0.840654743	0.882133556	0.931066044	0.987701214	1.05234846	1.12534449	1.20701788	1.29764915	1.39742515	1.50638705	1.62437262	1.75095453	1.88537819	2.02650422	2.1727627	2.32212732	2.47211835	2.61984229	2.76207373	2.89538037	3.0162865	3.1214638	3.20793233	3.27325104	3.31567609	3.33426861	3.32893975	3.30042918	3.25022236	3.18041915
3.49589202	3.57781569	3.63735266	3.67195918	3.679819	3.66000789	3.61259794	3.5386856	3.44033632	3.32045096	3.1825694	3.03063537	2.8687499	2.70093965	2.53096113	2.36215422	2.19734976	2.0388291	1.88832778	1.74707302	1.61584364	1.49504237	1.38477186	1.28490869	1.19517117	1.11517943	1.04450713	0.982725876	0.92944406	0.88434243	0.847209844	0.817983409	0.796799095	0.784061901	0.780550128	0.787578515	0.807264757	0.842983682	0.900177944	0.987885707	1.12181438	1.33104863	1.6742851	2.28485901	3.52144725	6.63282523	18.2508137	76.396636	25.1055908	7.0364405	3.17025835	1.85109819	1.27968625	1.00729872	0.888215211	0.87438472	0.967187553	1.22260186	1.82333451	3.40437042	8.97108249	40.0370298	61.381358	24.4979504	18.2056821	24.4979504	61.381358	40.0370298	8.97108249	3.40437042	1.82333451	1.22260186	0.967187553	0.87438472	0.888215211	1.00729872	1.27968625	1.85109819	3.17025835	7.0364405	25.1055908	76.396636	18.2508137	6.63282523	3.52144725	2.28485901	1.6742851	1.33104863	1.12181438	0.987885707	0.900177944	0.842983682	0.807264757	0.787578515	0.780550128	0.784061901	0.796799095	0.817983409	0.847209844	0.88434243	0.92944406	0.982725876	1.04450713	1.11517943	1.19517117	1.28490869	1.38477186	1.49504237	1.61584364	1.74707302	1.88832778	2.0388291	2.19734976	2.36215422	2.53096113	2.70093965	2.8687499	3.03063537	3.1825694	3.32045096	3.44033632	3.5386856	3.61259794	3.66000789	3.679819	3.67195918	3.63735266	3.57781569	3.49589202
3.86067955	3.95745747	4.0285107	4.07073201	4.08188199	4.06079702	4.00752234	3.92334878	3.81074419	3.67318591	3.51491487	3.34064229	3.15524451	2.96347934	2.7697501	2.57793323	2.39127441	2.21234885	2.04307517	1.88476877	1.73822056	1.60378808	1.48148905	1.37109034	1.27218802	1.18427675	1.10680863	1.03924254	0.981086497	0.93193591	0.891511545	0.859702145	0.836618472	0.822668895	0.818672725	0.826038989	0.847060641	0.885419568	0.947095005	1.0420905	1.18794553	1.41750074	1.79801355	2.48540115	3.91176865	7.65392714	22.7040918	79.8370931	20.1379128	6.18528478	2.91462794	1.74335958	1.22259782	0.970652326	0.859632212	0.846689532	0.933186448	1.16932824	1.71563788	3.10932894	7.72331923	31.2724954	72.4088719	31.0396747	22.5989162	31.0396747	72.4088719	31.2724954	7.72331923	3.10932894	1.71563788	1.16932824	0.933186448	0.846689532	0.859632212	0.970652326	1.22259782	1.74335958	2.91462794	6.18528478	20.1379128	79.8370931	22.7040918	7.65392714	3.91176865	2.48540115	1.79801355	1.41750074	1.18794553	1.0420905	0.947095005	0.885419568	0.847060641	0.826038989	0.818672725	0.822668895	0.836618472	0.859702145	0.891511545	0.93193591	0.981086497	1.03924254	1.10680863	1.18427675	1.27218802	1.37109034	1.48148905	1.60378808	1.73822056	1.88476877	2.04307517	2.21234885	2.39127441	2.57793323	2.7697501	2.96347934	3.15524451	3.34064229	3.51491487	3.67318591	3.81074419	3.92334878	4.00752234	4.06079702	4.08188199	4.07073201	4.0285107	3.95745747	3.86067955
4.28540719	4.40054739	4.48593889	4.53775182	4.5531997	4.53080531	4.47057229	4.37403384	4.24416672	4.08517893	3.90219831	3.70090296	3.48713974	3.26657388	3.0444026	2.82515152	2.61255847	2.40953738	2.21820727	2.03996768	1.8756021	1.72539363	1.58924049	1.46676345	1.35740058	1.26048773	1.17532526	1.10123288	1.03759574	0.983905231	0.939799177	0.905106842	0.87990655	0.864607104	0.860071157	0.867811547	0.890316947	0.931615102	0.998294151	1.10146212	1.2607756	1.51347194	1.93700523	2.71485204	4.37200377	8.92382775	28.6756598	73.9519821	16.4089416	5.47953477	2.68984842	1.64550893	1.16973374	0.936318058	0.832698217	0.82059489	0.90135162	1.12010031	1.61833117	2.85303027	6.71736101	24.6558561	77.2813667	39.7229393	28.4878731	39.7229393	77.2813667	24.6558561	6.71736101	2.85303027	1.61833117	1.12010031	0.90135162	0.82059489	0.832698217	0.936318058	1.16973374	1.64550893	2.68984842	5.47953477	16.4089416	73.9519821	28.6756598	8.92382775	4.37200377	2.71485204	1.93700523	1.51347194	1.2607756	1.10146212	0.998294151	0.931615102	0.890316947	0.867811547	0.860071157	0.864607104	0.87990655	0.905106842	0.939799177	0.983905231	1.03759574	1.10123288	1.17532526	1.26048773	1.35740058	1.46676345	1.58924049	1.72539363	1.8756021	2.03996768	2.21820727	2.40953738	2.61255847	2.82515152	3.0444026	3.26657388	3.48713974	3.70090296	3.90219831	4.08517893	4.24416672	4.37403384	4.47057229	4.53080531	4.5531997	4.53775182	4.48593889	4.40054739	4.28540719
4.78365699	4.92170925	5.02512141	5.0891266	5.11022316	5.08651853	5.01795318	4.90636592	4.75538472	4.57015442	4.35693767	4.1226439	3.87434735	3.61885017	3.36233222	3.11010984	2.86650718	2.63482814	2.41740783	2.2157185	2.03050609	1.86193754	1.70974428	1.57335246	1.45199543	1.34480712	1.25089771	1.16941449	1.09959156	1.04079316	0.992555808	0.95463557	0.927069319	0.910262414	0.905123173	0.913278979	0.937437763	0.982018185	1.05430197	1.16666599	1.34122454	1.62038894	2.0938348	2.97893663	4.91940544	10.5248869	36.6461872	62.194099	13.5736845	4.88847814	2.49118278	1.55637476	1.1206877	0.904106497	0.807290544	0.795981921	0.871505176	1.07452173	1.53012911	2.62905098	5.89623319	19.7230321	73.0926484	50.7424271	36.3564948	50.7424271	73.0926484	19.7230321	5.89623319	2.62905098	1.53012911	1.07452173	0.871505176	0.795981921	0.807290544	0.904106497	1.1206877	1.55637476	2.49118278	4.88847814	13.5736845	62.194099	36.6461872	10.5248869	4.91940544	2.97893663	2.0938348	1.62038894	1.34122454	1.16666599	1.05430197	0.982018185	0.937437763	0.913278979	0.905123173	0.910262414	0.927069319	0.95463557	0.992555808	1.04079316	1.09959156	1.16941449	1.25089771	1.34480712	1.45199543	1.57335246	1.70974428	1.86193754	2.03050609	2.2157185	2.41740783	2.63482814	2.86650718	3.11010984	3.36233222	3.61885017	3.87434735	4.1226439	4.35693767	4.57015442	4.75538472	4.90636592	5.01795318	5.08651853	5.11022316	5.0891266	5.02512141	4.92170925	4.78365699
5.37298365	5.53991651	5.66621017	5.74586844	5.77444341	5.74948604	5.67084192	5.54073989	5.3636518	5.1459386	4.8953326	4.6203297	4.32957359	4.03130542	3.73293214	3.44074005	3.15975445	2.89372691	2.64521992	2.41575531	2.20599533	2.01593145	1.84506327	1.69255724	1.55738035	1.43840867	1.33451302	1.24462597	1.16779523	1.10322903	1.05033977	1.00879332	0.978573854	0.960078175	0.954262515	0.962880952	0.98888785	1.03714534	1.11572835	1.23847778	1.43037499	1.73995406	2.27163745	3.28484478	5.57671253	12.573177	46.9470526	49.5258505	11.3855653	4.38895005	2.31476284	1.47495388	1.07510141	0.873847546	0.783297996	0.772742909	0.843487551	1.03224411	1.44993938	2.43223457	5.21834434	16.0291497	62.3698235	63.180951	46.5674122	63.180951	62.3698235	16.0291497	5.21834434	2.43223457	1.44993938	1.03224411	0.843487551	0.772742909	0.783297996	0.873847546	1.07510141	1.47495388	2.31476284	4.38895005	11.3855653	49.5258505	46.9470526	12.573177	5.57671253	3.28484478	2.27163745	1.73995406	1.43037499	1.23847778	1.11572835	1.03714534	0.98888785	0.962880952	0.954262515	0.960078175	0.978573854	1.00879332	1.05033977	1.10322903	1.16779523	1.24462597	1.33451302	1.43840867	1.55738035	1.69255724	1.84506327	2.01593145	2.20599533	2.41575531	2.64521992	2.89372691	3.15975445	3.44074005	3.73293214	4.03130542	4.32957359	4.6203297	4.8953326	5.1459386	5.3636518	5.54073989	5.67084192	5.74948604	5.77444341	5.74586844	5.66621017	5.53991651	5.37298365
6.07634688	6.28008583	6.43575663	6.53572988	6.5742899	6.54823267	6.45726194	6.30411098	6.09435983	5.83596907	5.53859898	5.21281515	4.86929191	4.5181117	4.16822855	3.82712728	3.50067453	3.19313272	2.90729395	2.64468795	2.4058235	2.19043173	1.99769058	1.82641877	1.6752352	1.54268495	1.4273359	1.32785205	1.24304999	1.17194572	1.11379908	1.0681646	1.03495961	1.01456572	1.00798913	1.0171244	1.04520385	1.09759466	1.18328272	1.31780597	1.52950773	1.87421102	2.47425977	3.64169487	6.37428819	15.2336268	59.1066566	38.6766374	9.6711176	3.96325554	2.15740637	1.40038334	1.03265793	0.8453881	0.760619599	0.750780064	0.817155291	0.992960221	1.37682903	2.25840599	4.65290652	13.2300596	50.0228536	73.8374928	58.7473598	73.8374928	50.0228536	13.2300596	4.65290652	2.25840599	1.37682903	0.992960221	0.817155291	0.750780064	0.760619599	0.8453881	1.03265793	1.40038334	2.15740637	3.96325554	9.6711176	38.6766374	59.1066566	15.2336268	6.37428819	3.64169487	2.47425977	1.87421102	1.52950773	1.31780597	1.18328272	1.09759466	1.04520385	1.0171244	1.00798913	1.01456572	1.03495961	1.0681646	1.11379908	1.17194572	1.24304999	1.32785205	1.4273359	1.54268495	1.6752352	1.82641877	1.99769058	2.19043173	2.4058235	2.64468795	2.90729395	3.19313272	3.50067453	3.82712728	4.16822855	4.5181117	4.86929191	5.21281515	5.53859898	5.83596907	6.09435983	6.30411098	6.45726194	6.54823267	6.5742899	6.53572988	6.43575663	6.28008583	6.07634688
6.92415682	7.17536202	7.36920308	7.49585212	7.54787201	7.52102128	7.41479185	7.23257844	6.98143704	6.67146187	6.31487712	5.92498441	5.51511887	5.09774656	4.683792	4.28223236	3.89994652	3.54177397	3.21072168	2.90825632	2.63462791	2.38918559	2.17066049	1.97740377	1.80757691	1.65929763	1.53074829	1.42025503	1.32634647	1.24780064	1.18368919	1.13342879	1.09685222	1.07431716	1.06688159	1.07659619	1.10700794	1.16406162	1.257794	1.40571986	1.64014649	2.02562947	2.70645955	4.06117326	7.35323362	18.7404543	70.6830823	30.244988	8.3081594	3.59771601	2.01647717	1.33191761	0.993076103	0.818590056	0.739163493	0.730004444	0.792379142	0.956398332	1.3099975	2.10415775	4.17681745	11.0777893	39.1468745	77.7642589	70.6297763	77.7642589	39.1468745	11.0777893	4.17681745	2.10415775	1.3099975	0.956398332	0.792379142	0.730004444	0.739163493	0.818590056	0.993076103	1.33191761	2.01647717	3.59771601	8.3081594	30.244988	70.6830823	18.7404543	7.35323362	4.06117326	2.70645955	2.02562947	1.64014649	1.40571986	1.257794	1.16406162	1.10700794	1.07659619	1.06688159	1.07431716	1.09685222	1.13342879	1.18368919	1.24780064	1.32634647	1.42025503	1.53074829	1.65929763	1.80757691	1.97740377	2.17066049	2.38918559	2.63462791	2.90825632	3.21072168	3.54177397	3.89994652	4.28223236	4.683792	5.09774656	5.51511887	5.92498441	6.31487712	6.67146187	6.98143704	7.23257844	7.41479185	7.52102128	7.54787201	7.49585212	7.36920308	7.17536202	6.92415682
7.95723123	8.27043458	8.51450972	8.67662837	8.746984	8.71989058	8.59452327	8.37515696	8.07084221	7.69456039	7.26199427	6.79011308	6.29578547	5.79460205	5.30002466	4.8229037	4.37133815	3.95080817	3.56449097	3.21367297	2.89818692	2.61682425	2.36769374	2.14851448	1.956843	1.79024172	1.64639925	1.52321423	1.41885439	1.33180179	1.26089488	1.20537916	1.16498044	1.14002115	1.1316123	1.14197859	1.17502464	1.23735864	1.34023544	1.50348464	1.76411474	2.19721478	2.97417273	4.55842713	8.5699678	23.4197597	76.9734634	23.9198708	7.20985346	3.28163915	1.88977722	1.26890998	0.956105815	0.793328581	0.718845958	0.710335009	0.769042398	0.922317407	1.24875483	1.96668803	3.77251599	9.39759917	30.5971187	72.5830116	77.5839003	72.5830116	30.5971187	9.39759917	3.77251599	1.96668803	1.24875483	0.922317407	0.769042398	0.710335009	0.718845958	0.793328581	0.956105815	1.26890998	1.88977722	3.28163915	7.20985346	23.9198708	76.9734634	23.4197597	8.5699678	4.55842713	2.97417273	2.19721478	1.76411474	1.50348464	1.34023544	1.23735864	1.17502464	1.14197859	1.1316123	1.14002115	1.16498044	1.20537916	1.26089488	1.33180179	1.41885439	1.52321423	1.64639925	1.79024172	1.956843	2.14851448	2.36769374	2.61682425	2.89818692	3.21367297	3.56449097	3.95080817	4.37133815	4.8229037	5.30002466	5.79460205	6.29578547	6.79011308	7.26199427	7.69456039	8.07084221	8.37515696	8.59452327	8.71989058	8.746984	8.67662837	8.51450972	8.27043458	7.95723123
9.23111981	9.62640338	9.93748808	10.1473938	10.2430084	10.2166091	10.0668962	9.79933329	9.42570595	8.96295909	8.43150882	7.85331202	7.24999644	6.64130372	6.04400183	5.47131289	4.93280748	4.43465689	3.98011251	3.57009059	3.20376725	2.87912096	2.59338968	2.3434324	2.12600001	1.9379282	1.77626882	1.63837601	1.5219626	1.42514041	1.3464576	1.28494635	1.24019709	1.2124822	1.20296625	1.21406843	1.25010154	1.3184393	1.43175563	1.61260571	1.90360866	2.39265174	3.28487447	5.15332707	10.103002	29.697052	74.3405617	19.2036908	6.31371031	3.00657974	1.77546257	1.21079733	0.921523972	0.769490608	0.699590571	0.691697799	0.747039471	0.890503048	1.1925039	1.84367698	3.42648914	8.06656005	24.1611563	61.3687151	75.6570874	61.3687151	24.1611563	8.06656005	3.42648914	1.84367698	1.1925039	0.890503048	0.747039471	0.691697799	0.699590571	0.769490608	0.921523972	1.21079733	1.77546257	3.00657974	6.31371031	19.2036908	74.3405617	29.697052	10.103002	5.15332707	3.28487447	2.39265174	1.90360866	1.61260571	1.43175563	1.3184393	1.25010154	1.21406843	1.20296625	1.2124822	1.24019709	1.28494635	1.3464576	1.42514041	1.5219626	1.63837601	1.77626882	1.9379282	2.12600001	2.3434324	2.59338968	2.87912096	3.20376725	3.57009059	3.98011251	4.43465689	4.93280748	5.47131289	6.04400183	6.64130372	7.24999644	7.85331202	8.43150882	8.96295909	9.42570595	9.79933329	10.0668962	10.2166091	10.2430084	10.1473938	9.93748808	9.62640338	9.23111981
10.8224827	11.3279688	11.72969	12.0048448	12.1356519	12.1114853	11.9303335	11.5992885	11.1339368	10.5567388	9.89467952	9.17659682	8.43062251	7.68209246	6.95213935	6.25701737	5.60807161	5.01218282	4.47249413	3.989247	3.56059825	3.18333948	2.85348291	2.56670849	2.31868556	2.10529125	1.92275004	1.76771768	1.63732968	1.52923206	1.44160966	1.37322772	1.32350505	1.29264471	1.28186423	1.29380075	1.33323501	1.40842856	1.53371737	1.73488497	2.06129115	2.61649454	3.64807263	5.87227567	12.0629322	38.0298041	64.401925	15.6612238	5.57413926	2.76580251	1.67197751	1.15708751	0.889131078	0.746973534	0.681327449	0.674025204	0.726274648	0.860764057	1.14072589	1.73319122	3.12821933	6.99752525	19.3637538	49.0041147	66.0404039	49.0041147	19.3637538	6.99752525	3.12821933	1.73319122	1.14072589	0.860764057	0.726274648	0.674025204	0.681327449	0.746973534	0.889131078	1.15708751	1.67197751	2.76580251	5.57413926	15.6612238	64.401925	38.0298041	12.0629322	5.87227567	3.64807263	2.61649454	2.06129115	1.73488497	1.53371737	1.40842856	1.33323501	1.29380075	1.28186423	1.29264471	1.32350505	1.37322772	1.44160966	1.52923206	1.63732968	1.76771768	1.92275004	2.10529125	2.31868556	2.56670849	2.85348291	3.18333948	3.56059825	3.989247	4.47249413	5.01218282	5.60807161	6.25701737	6.95213935	7.68209246	8.43062251	9.17659682	9.89467952	10.5567388	11.1339368	11.5992885	11.9303335	12.1114853	12.1356519	12.0048448	11.72969	11.3279688	10.8224827
12.8385285	13.4940595	14.0200467	14.3854334	14.5657841	14.5463061	14.3239265	13.9079946	13.3194342	12.5884645	11.7512962	10.8463886	9.91089361	8.97780344	8.0740999	7.21996012	6.42886862	5.70837064	5.06117624	4.4863665	3.98052695	3.53870998	3.15519007	2.82401715	2.53939604	2.29592862	2.08875549	1.91362959	1.76694865	1.64576875	1.54781737	1.47152416	1.41608987	1.38162298	1.36939176	1.38227835	1.42560248	1.50866077	1.64774706	1.87249296	2.24041457	2.87442064	4.07599099	6.75082985	14.6068697	48.605743	52.0383802	12.9654793	4.95741125	2.55388733	1.57800238	1.1073489	0.85874831	0.725684079	0.663992597	0.657255322	0.706661005	0.832929494	1.09296835	1.63360964	2.86943262	6.12797677	15.7674464	38.3107117	53.5936835	38.3107117	15.7674464	6.12797677	2.86943262	1.63360964	1.09296835	0.832929494	0.706661005	0.657255322	0.663992597	0.725684079	0.85874831	1.1073489	1.57800239	2.55388733	4.95741125	12.9654793	52.0383802	48.605743	14.6068697	6.75082985	4.07599099	2.87442064	2.24041457	1.87249296	1.64774706	1.50866077	1.42560248	1.38227835	1.36939176	1.38162298	1.41608987	1.47152416	1.54781737	1.64576875	1.76694865	1.91362959	2.08875549	2.29592862	2.53939604	2.82401715	3.15519007	3.53870998	3.98052695	4.4863665	5.06117624	5.70837064	6.42886862	7.21996012	8.0740999	8.97780344	9.91089361	10.8463886	11.7512962	12.5884645	13.3194342	13.9079946	14.3239265	14.5463061	14.5657841	14.3854334	14.0200467	13.4940595	12.8385285
15.4308633	16.2933175	16.9916918	17.4831511	17.7337558	17.7227514	17.44551	16.9145305	16.1582533	15.2178596	14.1426115	12.9845644	11.7935558	10.613233	9.47856029	8.4148769	7.43825733	6.55675729	5.77209982	5.08143558	4.47893452	3.95708696	3.50768345	3.12249943	2.79373756	2.51428733	2.27785674	2.07902192	1.91323034	1.77678562	1.66683594	1.58138671	1.51936077	1.48073892	1.46683552	1.48080896	1.52860299	1.62072776	1.77579767	2.02806209	2.44498211	3.17357347	4.58452644	7.83754502	17.9580027	60.5466536	40.7923871	10.8831566	4.43823102	2.36643562	1.49241214	1.06120174	0.830214997	0.705537289	0.647527321	0.641331398	0.688119468	0.806846173	1.0488353	1.54356516	2.64355509	5.41245266	13.0380696	29.967526	42.0887074	29.967526	13.0380696	5.41245266	2.64355509	1.54356516	1.0488353	0.806846173	0.688119468	0.641331398	0.647527321	0.705537289	0.830214997	1.06120174	1.49241214	2.36643562	4.43823102	10.8831566	40.7923871	60.5466536	17.9580027	7.83754502	4.58452644	3.17357347	2.44498211	2.02806209	1.77579767	1.62072776	1.52860299	1.48080896	1.46683552	1.48073892	1.51936077	1.58138671	1.66683594	1.77678562	1.91323034	2.07902192	2.27785674	2.51428733	2.79373756	3.12249943	3.50768345	3.95708696	4.47893452	5.08143558	5.77209982	6.55675729	7.43825733	8.4148769	9.47856029	10.613233	11.7935558	12.9845644	14.1426115	15.2178596	16.1582533	16.9145305	17.44551	17.7227514	17.7337558	17.4831511	16.9916918	16.2933175	15.4308633
18.815154	19.9656226	20.9048228	21.5731895	21.9233931	21.9263447	21.575251	20.8869732	19.9004019	18.6720532	17.2695875	15.7643518	14.2242348	12.7079898	11.2617423	9.91781341	8.69547691	7.60298598	6.64016811	5.80103132	5.07603454	4.45387018	3.92274607	3.47123183	3.08876477	2.76591171	2.49446884	2.26746439	2.07911161	1.92474698	1.80077973	1.70467595	1.63500278	1.59156974	1.57572925	1.5909522	1.64390867	1.74654021	1.92022969	2.2048081	2.67996221	3.52303068	5.19460768	9.19965333	22.4275545	70.7828055	31.8325467	9.25017498	3.99738033	2.19984972	1.41424302	1.01831082	0.803386464	0.686455661	0.631877711	0.626201315	0.670577974	0.782376507	1.00797903	1.46189873	2.445315	4.81742903	10.9358811	23.7019078	32.8606398	23.7019078	10.9358811	4.81742903	2.445315	1.46189873	1.00797903	0.782376507	0.670577974	0.626201315	0.631877711	0.686455661	0.803386464	1.01831082	1.41424302	2.19984972	3.99738033	9.25017498	31.8325467	70.7828055	22.4275545	9.19965333	5.19460768	3.52303068	2.67996221	2.2048081	1.92022969	1.74654021	1.64390867	1.5909522	1.57572925	1.59156974	1.63500278	1.70467595	1.80077973	1.92474698	2.07911161	2.26746439	2.49446884	2.76591171	3.08876477	3.47123183	3.92274607	4.45387018	5.07603454	5.80103132	6.64016811	7.60298598	8.69547691	9.91781341	11.2617423	12.7079898	14.2242348	15.7643518	17.2695875	18.6720532	19.9004019	20.8869732	21.575251	21.9263447	21.9233931	21.5731895	20.9048228	19.9656226	18.815154
23.2965223	24.8482266	26.1225694	27.0368915	27.5259103	27.5497008	27.0988338	26.195997	24.8938962	23.2696133	21.4160436	19.431626	17.4100968	15.4320904	13.5598953	11.835748	10.2831373	8.91004843	7.71299916	6.68097471	5.79873607	5.04931011	4.41568866	3.88187462	3.4334438	3.0577784	2.74409679	2.48337125	2.26819738	2.09265815	1.95221318	1.84363831	1.76504338	1.71600889	1.69791242	1.71457952	1.7735306	1.88840658	2.08391634	2.40669005	2.95157659	3.93445136	5.93414832	10.93146	28.4234756	74.563967	25.0574832	7.95091868	3.62007816	2.05116549	1.3426657	0.978379394	0.778132154	0.668368374	0.616994187	0.611817159	0.653970753	0.759396648	0.970093276	1.38762271	2.27044824	4.3178439	9.2921021	19.0312419	25.8667444	19.0312419	9.2921021	4.3178439	2.27044824	1.38762271	0.970093276	0.759396648	0.653970753	0.611817159	0.616994187	0.668368374	0.778132154	0.978379394	1.3426657	2.05116549	3.62007816	7.95091868	25.0574832	74.563967	28.4234756	10.93146	5.93414832	3.93445136	2.95157659	2.40669005	2.08391634	1.88840658	1.7735306	1.71457952	1.69791242	1.71600889	1.76504338	1.84363831	1.95221318	2.09265815	2.26819738	2.48337125	2.74409679	3.0577784	3.4334438	3.88187462	4.41568866	5.04931011	5.79873607	6.68097471	7.71299916	8.91004843	10.2831373	11.835748	13.5598953	15.4320904	17.4100968	19.431626	21.4160436	23.2696133	24.8938962	26.195997	27.0988338	27.5497008	27.5259103	27.0368915	26.1225694	24.8482266	23.2965223
29.2935319	31.394299	33.1220828	34.3650232	35.0370333	35.0868842	34.5031952	33.3156171	31.5925811	29.4354788	26.9689725	24.3279173	21.642821	19.0268128	16.5668644	14.3205462	12.3178062	10.5660415	9.05646704	7.77022207	6.68334951	5.77038242	5.00665011	4.36957955	3.8392923	3.39875399	3.03366842	2.73224844	2.48494856	2.28421241	2.12426916	2.00100502	1.91193855	1.85634438	1.83560548	1.8539512	1.91990373	2.04913543	2.27038127	2.6386228	3.26769131	4.42298204	6.84088825	13.1666034	36.3907137	69.599833	20.00573	6.90316103	3.29482508	1.91792395	1.27696352	0.941143998	0.754334013	0.651210613	0.602831088	0.598134815	0.638237681	0.737794893	0.934907412	1.3198915	2.11547797	3.89471363	7.98793234	15.5260068	20.6509329	15.5260068	7.98793234	3.89471363	2.11547797	1.3198915	0.934907412	0.737794893	0.638237681	0.598134815	0.602831088	0.651210613	0.754334013	0.941143998	1.27696352	1.91792395	3.29482508	6.90316103	20.00573	69.599833	36.3907137	13.1666034	6.84088825	4.42298204	3.26769131	2.6386228	2.27038127	2.04913543	1.91990373	1.8539512	1.83560548	1.85634438	1.91193855	2.00100502	2.12426916	2.28421241	2.48494856	2.73224844	3.03366842	3.39875399	3.8392923	4.36957955	5.00665011	5.77038242	6.68334951	7.77022207	9.05646704	10.5660415	12.3178062	14.3205462	16.5668644	19.0268128	21.642821	24.3279173	26.9689725	29.4354788	31.5925811	33.3156171	34.5031952	35.0868842	35.0370333	34.3650232	33.1220828	31.394299	29.2935319
37.3292698	40.1369218	42.4277759	44.062113	44.9402992	45.0082074	44.2572697	42.7229104	40.4835008	37.6586912	34.4035866	30.8958209	27.3161242	23.8270628	20.5562186	17.5880977	14.9652014	12.695549	10.7628974	9.136615	7.77955857	6.65351206	5.72246511	4.95427707	4.32127561	3.80022776	3.37198931	3.0210277	2.73493361	2.50398579	2.32080493	2.18012144	2.07868468	2.01536045	1.99150742	2.01181628	2.08599731	2.23216945	2.48398068	2.9067626	3.63835411	5.00854112	7.96656965	16.0952028	46.5344275	58.8365298	16.2246421	6.0476823	3.01257836	1.79807215	1.21651465	0.906370087	0.731885086	0.63492297	0.589346311	0.585113623	0.623323718	0.717470291	0.902181668	1.25797786	1.97754795	3.53347908	6.93904853	12.8616503	16.75025	12.8616503	6.93904853	3.53347908	1.97754795	1.25797786	0.902181668	0.717470291	0.623323718	0.585113623	0.589346311	0.63492297	0.731885086	0.906370087	1.21651465	1.79807215	3.01257836	6.0476823	16.2246421	58.8365298	46.5344275	16.0952028	7.96656965	5.00854112	3.63835411	2.9067626	2.48398068	2.23216945	2.08599731	2.01181628	1.99150742	2.01536045	2.07868468	2.18012144	2.32080493	2.50398579	2.73493361	3.0210277	3.37198931	3.80022776	4.32127561	4.95427707	5.72246511	6.65351206	7.77955857	9.136615	10.7628974	12.695549	14.9652014	17.5880977	20.5562186	23.8270628	27.3161242	30.8958209	34.4035866	37.6586912	40.4835008	42.7229104	44.2572697	45.0082074	44.9402992	44.062113	42.4277759	40.1369218	37.3292698
47.8894136	51.4614277	54.2954973	56.2543095	57.263082	57.2970802	56.3651034	54.5002513	51.7633605	48.2560131	44.1328271	39.6008142	34.8994127	30.2659475	25.9000672	21.9406102	18.4604204	15.4757979	12.9630524	10.8753804	9.15629112	7.74857363	6.59937903	5.66252505	4.8990774	4.27699755	3.77037172	3.35852313	3.02516874	2.75769821	2.54660927	2.38511795	2.26896574	2.19647066	2.16892328	2.1915432	2.27545991	2.44176258	2.7301468	3.21889495	4.07654182	5.71766321	9.38311279	19.9850669	58.0745297	46.9630384	13.3616114	5.34124068	2.76615586	1.68988574	1.16077752	0.873848321	0.710688286	0.619450915	0.576500987	0.572716059	0.609178406	0.698331442	0.871703017	1.20125373	1.85429531	3.22284372	6.08486604	10.8061746	13.8003927	10.8061746	6.08486604	3.22284372	1.85429531	1.20125373	0.871703017	0.698331442	0.609178406	0.572716059	0.576500987	0.619450915	0.710688286	0.873848321	1.16077752	1.68988574	2.76615586	5.34124068	13.3616114	46.9630384	58.0745297	19.9850669	9.38311279	5.71766321	4.07654182	3.21889495	2.7301468	2.44176258	2.27545991	2.1915432	2.16892328	2.19647066	2.26896574	2.38511795	2.54660927	2.75769821	3.02516874	3.35852313	3.77037172	4.27699755	4.8990774	5.66252505	6.59937903	7.74857363	9.15629112	10.8753804	12.9630524	15.4757979	18.4604204	21.9406102	25.9000672	30.2659475	34.8994127	39.6008142	44.1328271	48.2560131	51.7633605	54.5002513	56.3651034	57.2970802	57.263082	56.2543095	54.2954973	51.4614277	47.8894136
60.9104308	64.9069798	67.8523081	69.7125272	70.5342359	70.3895901	69.3305502	67.3687819	64.4868693	60.6771809	55.9944355	50.5974243	44.7535004	38.7958922	33.0521198	27.7787958	23.1293234	19.1575141	15.8429697	13.121524	10.9103942	9.12480549	7.68703551	6.53019634	5.59892452	4.84852568	4.24351523	3.75606298	3.36458338	3.05256717	2.80768095	2.62113783	2.48734838	2.40389384	2.37193254	2.39729248	2.49281172	2.68321655	3.01571666	3.58496772	4.59921309	6.58617948	11.1917324	25.1982566	68.1473989	36.6918481	11.1619627	4.75181803	2.54979991	1.5919082	1.10927868	0.843391384	0.690655329	0.604744324	0.564259193	0.560907456	0.595755432	0.680295445	0.843281708	1.14917453	1.74375251	2.95394672	5.38125763	9.1963669	11.5373229	9.1963669	5.38125763	2.95394672	1.74375251	1.14917453	0.843281708	0.680295445	0.595755432	0.560907456	0.564259193	0.604744324	0.690655329	0.843391384	1.10927868	1.5919082	2.54979991	4.75181803	11.1619627	36.6918481	68.1473989	25.1982566	11.1917324	6.58617948	4.59921309	3.58496772	3.01571666	2.68321655	2.49281172	2.39729248	2.37193254	2.40389384	2.48734838	2.62113783	2.80768095	3.05256717	3.36458338	3.75606298	4.24351523	4.84852568	5.59892452	6.53019634	7.68703551	9.12480549	10.9103942	13.121524	15.8429697	19.1575141	23.1293234	27.7787958	33.0521198	38.7958922	44.7535004	50.5974243	55.9944355	60.6771809	64.4868693	67.3687819	69.3305502	70.3895901	70.5342359	69.7125272	67.8523081	64.9069798	60.9104308
74.6359903	77.8820565	79.800947	80.6383104	80.6732185	80.1241714	79.0952571	77.5588415	75.3690755	72.308302	68.1709555	62.8737331	56.5484587	49.5561074	42.3957262	35.555529	29.3915638	24.0845836	19.6650638	16.0670921	13.1792543	10.8795459	9.05437218	7.60642619	6.45623963	5.54074272	4.8107556	4.22837458	3.76466489	3.39779265	3.11160683	2.89464465	2.73954372	2.64288917	2.60561362	2.63424718	2.74370217	2.96320017	3.34938148	4.01783295	5.22881043	7.663154	13.5361427	32.1684239	72.165612	28.6769953	9.446129	4.25538282	2.35885471	1.50290276	1.06160288	0.814831273	0.671705793	0.590757067	0.55258769	0.549655754	0.583012231	0.663286985	0.816748313	1.10126625	1.64427119	2.71976707	4.79563128	7.91727183	9.77470771	7.91727183	4.79563128	2.71976707	1.64427119	1.10126625	0.816748313	0.663286985	0.583012231	0.549655754	0.55258769	0.590757067	0.671705793	0.814831273	1.06160288	1.50290276	2.35885471	4.25538282	9.446129	28.6769953	72.165612	32.1684239	13.5361427	7.663154	5.22881043	4.01783295	3.34938148	2.96320017	2.74370217	2.63424718	2.60561362	2.64288917	2.73954372	2.89464465	3.11160683	3.39779265	3.76466489	4.22837458	4.8107556	5.54074272	6.45623963	7.60642619	9.05437218	10.8795459	13.1792543	16.0670921	19.6650638	24.0845836	29.3915638	35.555529	42.3957262	49.5561074	56.5484587	62.8737331	68.1709555	72.308302	75.3690755	77.5588415	79.0952571	80.1241714	80.6732185	80.6383104	79.800947	77.8820565	74.6359903
84.5678462	85.2321985	84.7577079	83.7073588	82.5189563	81.4631493	80.6442185	80.008851	79.3485	78.3026137	76.3910921	73.1160694	68.1479656	61.5277416	53.7362098	45.5358065	37.6795509	30.6865571	24.7856634	19.9822559	16.1582614	13.150924	10.7983283	8.95944874	7.51953709	6.38866913	5.49785843	4.79483997	4.24036266	3.80522992	3.46808177	3.21384141	3.03276211	2.92007358	2.87634655	2.90892386	3.03525896	3.29018536	3.74230806	4.53429206	5.99543001	9.01670325	16.620609	41.2356839	67.7090057	22.6573654	8.08781387	3.833663	2.18952489	1.42181389	1.01738465	0.788016964	0.653766299	0.57744663	0.541455691	0.538931272	0.570909639	0.647237528	0.791951201	1.05711491	1.55446241	2.5146889	4.30358398	6.88719414	8.38152764	6.88719414	4.30358398	2.5146889	1.55446241	1.05711491	0.791951201	0.647237528	0.570909639	0.538931272	0.541455691	0.57744663	0.653766299	0.788016964	1.01738465	1.42181389	2.18952489	3.833663	8.08781387	22.6573654	67.7090057	41.2356839	16.620609	9.01670325	5.99543001	4.53429206	3.74230806	3.29018536	3.03525896	2.90892386	2.87634655	2.92007358	3.03276211	3.21384141	3.46808177	3.80522992	4.24036266	4.79483997	5.49785843	6.38866913	7.51953709	8.95944874	10.7983283	13.150924	16.1582614	19.9822559	24.7856634	30.6865571	37.6795509	45.5358065	53.7362098	61.5277416	68.1479656	73.1160694	76.3910921	78.3026137	79.3485	80.008851	80.6442185	81.4631493	82.5189563	83.7073588	84.7577079	85.2321985	84.5678462
85.4888201	82.7457558	79.7472129	77.0369579	74.9296331	73.5763189	73.0179622	73.2096935	74.0132131	75.1596558	76.1951053	76.4477004	75.0973831	71.4343143	65.2564129	57.1133687	48.104983	39.3615543	31.6370797	25.2307642	20.1217297	16.1353521	13.0564865	10.685217	8.85618313	7.44026568	6.33962657	5.4813001	4.81137221	4.29033475	3.88963198	3.58924924	3.37619988	3.24385533	3.19222563	3.22959687	3.37656641	3.67504968	4.20900903	5.15658773	6.93999257	10.7425922	20.7307662	52.119374	57.440792	18.1696296	6.99753671	3.47259522	2.03869316	1.34773657	0.97630139	0.762812397	0.636769788	0.564773789	0.530834655	0.528706511	0.559411579	0.632084619	0.768754372	1.0163577	1.47314959	2.33418069	3.88660418	6.04734976	7.26503031	6.04734976	3.88660418	2.33418069	1.47314959	1.0163577	0.768754372	0.632084619	0.559411579	0.528706511	0.530834655	0.564773789	0.636769788	0.762812397	0.97630139	1.34773657	2.03869316	3.47259522	6.99753671	18.1696296	57.440792	52.119374	20.7307662	10.7425922	6.93999257	5.15658773	4.20900903	3.67504968	3.37656641	3.22959687	3.19222563	3.24385533	3.37619988	3.58924924	3.88963198	4.29033475	4.81137221	5.4813001	6.33962657	7.44026568	8.85618313	10.685217	13.0564865	16.1353521	20.1217297	25.2307642	31.6370797	39.3615543	48.104983	57.1133687	65.2564129	71.4343143	75.0973831	76.4477004	76.1951053	75.1596558	74.0132131	73.2096935	73.0179622	73.5763189	74.9296331	77.0369579	79.7472129	82.7457558	85.4888201
76.8270211	71.9553172	67.7744209	64.4997004	62.1983987	60.8727114	60.5037735	61.0673392	62.5268489	64.8019855	67.7046264	70.836327	73.4706988	74.5247114	72.8165939	67.6947451	59.6258563	50.0547488	40.5772782	32.2430151	25.4366454	20.1082219	16.0244641	12.919916	10.5609035	8.76212629	7.38372994	6.32267897	5.50398249	4.87350864	4.39263443	4.03451597	3.78171502	3.62503331	3.56362877	3.6068845	3.77932908	4.13191946	4.76857709	5.91455972	8.11891825	12.9767209	26.2441564	62.8930986	45.9255576	14.8012663	6.11115343	3.16123103	1.90378105	1.27989134	0.938067455	0.739094739	0.620654879	0.55270231	0.520698097	0.518955966	0.548484789	0.617771263	0.747035595	0.978675638	1.39933096	2.17455596	3.53047552	5.35485571	6.35879537	5.35485571	3.53047552	2.17455596	1.39933096	0.978675638	0.747035595	0.617771263	0.548484789	0.518955966	0.520698097	0.55270231	0.620654879	0.739094739	0.938067455	1.27989134	1.90378105	3.16123103	6.11115343	14.8012663	45.9255576	62.8930986	26.2441564	12.9767209	8.11891825	5.91455972	4.76857709	4.13191946	3.77932908	3.6068845	3.56362877	3.62503331	3.78171502	4.03451597	4.39263443	4.87350864	5.50398249	6.32267897	7.38372994	8.76212629	10.5609035	12.919916	16.0244641	20.1082219	25.4366454	32.2430151	40.5772782	50.0547488	59.6258563	67.6947451	72.8165939	74.5247114	73.4706988	70.836327	67.7046264	64.8019855	62.5268489	61.0673392	60.5037735	60.8727114	62.1983987	64.4997004	67.7744209	71.9553172	76.8270211
63.3676854	58.2443842	54.2202556	51.2423826	49.2301848	48.1145645	47.8535805	48.4365366	49.8807583	52.2192918	55.4710972	59.5765811	64.2742229	68.9103003	72.2693011	72.7186965	69.0042766	61.3181167	51.3943051	41.3387011	32.5290996	25.4365006	19.9763755	15.857174	12.768136	10.4478863	8.69636815	7.36683915	6.35376496	5.58203751	4.99877197	4.56756077	4.26477737	4.07763594	4.00401283	4.05456847	4.25880396	4.67936458	5.44645796	6.84879635	9.61104434	15.9123288	33.5833576	69.4708624	35.8945348	12.2405274	5.38205709	2.89095564	1.7826417	1.21760404	0.90242922	0.716752875	0.60536531	0.541198688	0.511021416	0.509655966	0.538098569	0.604245382	0.726684799	0.943787479	1.33214957	2.03279275	3.22415349	4.77798987	5.61461661	4.77798987	3.22415349	2.03279275	1.33214957	0.943787479	0.726684799	0.604245382	0.538098569	0.509655966	0.511021416	0.541198688	0.60536531	0.716752875	0.90242922	1.21760404	1.7826417	2.89095564	5.38205709	12.2405274	35.8945348	69.4708624	33.5833576	15.9123288	9.61104434	6.84879635	5.44645796	4.67936458	4.25880396	4.05456847	4.00401283	4.07763594	4.26477737	4.56756077	4.99877197	5.58203751	6.35376496	7.36683915	8.69636815	10.4478863	12.768136	15.857174	19.9763755	25.4365006	32.5290996	41.3387011	51.3943051	61.3181167	69.0042766	72.7186965	72.2693011	68.9103003	64.2742229	59.5765811	55.4710972	52.2192918	49.8807583	48.4365366	47.8535805	48.1145645	49.2301848	51.2423826	54.2202556	58.2443842	63.3676854
50.0234082	45.66453	42.3658654	39.9792314	38.3877536	37.5123189	37.3115946	37.7807492	38.9504203	40.8851476	43.6776024	47.4294042	52.19849	57.8764876	63.9543248	69.2144185	71.679987	69.4526484	62.3029257	52.1759191	41.6880043	32.5412006	25.276825	19.7682975	15.6690297	12.6304325	10.3706335	8.68028332	7.40952787	6.45291856	5.7371363	5.21221496	4.84582165	4.62011042	4.53103893	4.59075469	4.83512695	5.34211354	6.27702809	8.01528159	11.5277875	19.8203323	42.981445	68.1566327	28.0448143	10.264557	4.775907	2.6549228	1.67347654	1.16028929	0.869160878	0.6956861	0.590849436	0.530231903	0.501781746	0.500784524	0.528224563	0.591459329	0.707602688	0.911444525	1.27086911	1.90639627	2.95896497	4.29296516	4.99701586	4.29296516	2.95896497	1.90639627	1.27086911	0.911444525	0.707602688	0.591459329	0.528224563	0.500784524	0.501781746	0.530231903	0.590849436	0.6956861	0.869160878	1.16028929	1.67347654	2.6549228	4.775907	10.264557	28.0448143	68.1566327	42.981445	19.8203323	11.5277875	8.01528159	6.27702809	5.34211354	4.83512695	4.59075469	4.53103893	4.62011042	4.84582165	5.21221496	5.7371363	6.45291856	7.40952787	8.68028332	10.3706335	12.6304325	15.6690297	19.7682975	25.276825	32.5412006	41.6880043	52.1759191	62.3029257	69.4526484	71.679987	69.2144185	63.9543248	57.8764876	52.19849	47.4294042	43.6776024	40.8851476	38.9504203	37.7807492	37.3115946	37.5123189	38.3877536	39.9792314	42.3658654	45.66453	50.0234082
38.9950825	35.6055035	33.0740895	31.2539645	30.0413314	29.3699976	29.2067761	29.5489628	30.4241232	31.8919415	34.0471671	37.0207685	40.9713731	46.0472084	52.2755042	59.3098403	66.0123377	70.1809408	69.3200623	62.7198019	52.4785215	41.6905105	32.3418302	25.0140728	19.5314645	15.4987119	12.5386515	10.3565723	8.73916495	7.5370222	6.64730227	6.00060326	5.55219887	5.27703027	5.16818499	5.23953833	5.53522418	6.153545	7.30738119	9.49227152	14.0276216	25.0616258	53.824828	59.764338	22.1440905	8.71657133	4.26705031	2.44764121	1.57477004	1.10743686	0.838060871	0.67580297	0.577059786	0.519773215	0.492957817	0.492321205	0.518836555	0.579369465	0.689699526	0.881426282	1.21485425	1.79329322	2.72803043	3.88171204	4.47952074	3.88171204	2.72803043	1.79329322	1.21485425	0.881426282	0.689699526	0.579369465	0.518836555	0.492321205	0.492957817	0.519773215	0.577059786	0.67580297	0.838060871	1.10743686	1.57477004	2.44764121	4.26705031	8.71657133	22.1440905	59.764338	53.824828	25.0616258	14.0276216	9.49227152	7.30738119	6.153545	5.53522418	5.23953833	5.16818499	5.27703027	5.55219887	6.00060326	6.64730227	7.5370222	8.73916495	10.3565723	12.5386515	15.4987119	19.5314645	25.0140728	32.3418302	41.6905105	52.4785215	62.7198019	69.3200623	70.1809408	66.0123377	59.3098403	52.2755042	46.0472084	40.9713731	37.0207685	34.0471671	31.8919415	30.4241232	29.5489628	29.2067761	29.3699976	30.0413314	31.2539645	33.0740895	35.6055035	38.9950825
30.5434864	27.9897146	26.0857761	24.7146409	23.7965046	23.2814389	23.1446507	23.384201	24.0210162	25.1011404	26.7002111	28.9297862	31.9436816	35.9379688	41.1262641	47.6445136	55.2954462	63.0506386	68.5682542	68.8409086	62.7049075	52.3952285	41.4285462	32.0058738	24.7118598	19.3175484	15.3882778	12.5285299	10.4382847	8.90524981	7.78386166	6.97663665	6.42102346	6.08157683	5.9470849	6.03342148	6.39559865	7.15934595	8.6029271	11.3903914	17.3349605	32.0498763	63.60992	48.6072348	17.7452603	7.48614289	3.83606979	2.26466817	1.48523818	1.05860042	0.808948839	0.65702031	0.563952672	0.509795963	0.484529827	0.484247005	0.509910295	0.56793578	0.672894093	0.853536779	1.16355466	1.69174996	2.52584199	3.53033547	4.04211601	3.53033547	2.52584199	1.69174996	1.16355466	0.853536779	0.672894093	0.56793578	0.509910295	0.484247005	0.484529827	0.509795963	0.563952672	0.65702031	0.808948839	1.05860042	1.48523818	2.26466817	3.83606979	7.48614289	17.7452603	48.6072348	63.60992	32.0498763	17.3349605	11.3903914	8.6029271	7.15934595	6.39559865	6.03342148	5.9470849	6.08157683	6.42102346	6.97663665	7.78386166	8.90524981	10.4382847	12.5285299	15.3882778	19.3175484	24.7118598	32.0058738	41.4285462	52.3952285	62.7049075	68.8409086	68.5682542	63.0506386	55.2954462	47.6445136	41.1262641	35.9379688	31.9436816	28.9297862	26.7002111	25.1011404	24.0210162	23.384201	23.1446507	23.2814389	23.7965046	24.7146409	26.0857761	27.9897146	30.5434864
24.2268377	22.3103343	20.8762504	19.8380512	19.1373637	18.737807	18.6212577	18.7861127	19.2473342	20.038277	21.2145011	22.8598877	25.095204	28.0881344	32.0598073	37.2710562	43.941604	51.9975326	60.5140626	67.0523856	68.1828498	62.3770195	52.0267148	40.9969939	31.6172684	24.4394174	19.1827279	15.3849701	12.6426859	10.6576047	9.22313165	8.20117359	7.50336685	7.0791834	6.91095874	7.01686116	7.46643248	8.42291924	10.25566	13.8669994	21.7586834	41.0472907	68.0493451	38.1828956	14.445186	6.49479413	3.46808378	2.10238038	1.40378755	1.01338821	0.781663011	0.639262335	0.551487834	0.500275399	0.476479333	0.476544241	0.501423335	0.55712156	0.65711277	0.827601433	1.11649189	1.60030843	2.34795152	3.22802768	3.66947833	3.22802768	2.34795152	1.60030843	1.11649189	0.827601433	0.65711277	0.55712156	0.501423335	0.476544241	0.476479333	0.500275399	0.551487834	0.639262335	0.781663011	1.01338821	1.40378755	2.10238038	3.46808378	6.49479413	14.445186	38.1828956	68.0493451	41.0472907	21.7586834	13.8669994	10.25566	8.42291924	7.46643248	7.01686116	6.91095874	7.0791834	7.50336685	8.20117359	9.22313165	10.6576047	12.6426859	15.3849701	19.1827279	24.4394174	31.6172684	40.9969939	52.0267148	62.3770195	68.1828498	67.0523856	60.5140626	51.9975326	43.941604	37.2710562	32.0598073	28.0881344	25.095204	22.8598877	21.2145011	20.038277	19.2473342	18.7861127	18.6212577	18.737807	19.1373637	19.8380512	20.8762504	22.3103343	24.2268377
19.5118314	18.0610961	16.9689464	16.1728543	15.6306579	15.3160038	15.2156428	15.328183	15.6641193	16.2471538	17.1170041	18.3340946	19.9866869	22.2009712	25.1537878	29.0840992	34.2877928	41.0483995	49.3873453	58.4584623	65.7359509	67.4507471	61.8367373	51.479489	40.5005939	31.267289	24.2720165	19.1901456	15.5453183	12.9362321	11.0730041	9.75964938	8.87046241	8.33292276	8.11968048	8.25151307	8.81765634	10.0333729	12.3961565	17.1448434	27.6885568	51.5687382	64.5029328	29.7832038	11.937959	5.68605598	3.15155253	1.95780059	1.32948249	0.971455271	0.756057963	0.622459878	0.539628132	0.491188527	0.468789143	0.46919645	0.493354886	0.546893082	0.642288732	0.803464376	1.07324855	1.51773577	2.19073771	2.96629216	3.34973818	2.96629216	2.19073771	1.51773577	1.07324855	0.803464376	0.642288732	0.546893082	0.493354886	0.46919645	0.468789143	0.491188527	0.539628132	0.622459878	0.756057963	0.971455271	1.32948249	1.95780059	3.15155253	5.68605598	11.937959	29.7832038	64.5029328	51.5687382	27.6885568	17.1448434	12.3961565	10.0333729	8.81765634	8.25151307	8.11968048	8.33292276	8.87046241	9.75964938	11.0730041	12.9362321	15.5453183	19.1901456	24.2720165	31.267289	40.5005939	51.479489	61.8367373	67.4507471	65.7359509	58.4584623	49.3873453	41.0483995	34.2877928	29.0840992	25.1537878	22.2009712	19.9866869	18.3340946	17.1170041	16.2471538	15.6641193	15.328183	15.2156428	15.3160038	15.6306579	16.1728543	16.9689464	18.0610961	19.5118314
15.9589418	14.8454818	14.0013814	13.3815051	12.9552873	12.7035077	12.6163865	12.6927032	12.9398082	13.3745373	14.02518	14.9348156	16.1665285	17.8112243	19.998842	22.9131165	26.8068089	32.0028696	38.8331485	47.3878112	56.8658316	64.6465943	66.7022226	61.1733818	50.8669797	40.0529856	31.0551954	24.294229	19.4155046	15.9428671	13.4869516	11.7731972	10.6228396	9.93146525	9.65727044	9.8239811	10.5478915	12.1171349	15.210061	21.5300756	35.4992571	61.3675757	55.115294	23.4064031	10.0045979	5.01873366	2.8774294	1.82846513	1.26151872	0.932496905	0.73200268	0.606549722	0.52833926	0.482513966	0.461443229	0.462188305	0.485685687	0.537219358	0.628361255	0.780986173	1.03345932	1.44298426	2.05123019	2.73838286	3.07360034	2.73838286	2.05123019	1.44298426	1.03345932	0.780986173	0.628361255	0.537219358	0.485685687	0.462188305	0.461443229	0.482513966	0.52833926	0.606549722	0.73200268	0.932496905	1.26151872	1.82846513	2.8774294	5.01873366	10.0045979	23.4064031	55.115294	61.3675757	35.4992571	21.5300756	15.210061	12.1171349	10.5478915	9.8239811	9.65727044	9.93146525	10.6228396	11.7731972	13.4869516	15.9428671	19.4155046	24.294229	31.0551954	40.0529856	50.8669797	61.1733818	66.7022226	64.6465943	56.8658316	47.3878112	38.8331485	32.0028696	26.8068089	22.9131165	19.998842	17.8112243	16.1665285	14.9348156	14.02518	13.3745373	12.9398082	12.6927032	12.6163865	12.7035077	12.9552873	13.3815051	14.0013814	14.8454818	15.9589418
13.2444965	12.3765675	11.7138695	11.2235342	10.8831595	10.6785538	10.602399	10.6536271	10.8374188	11.1658293	11.6591473	12.3482088	13.2780454	14.5134555	16.1473408	18.3128037	21.1995112	25.0717551	30.2740165	37.1739199	45.9056378	55.677787	63.7640797	65.9661258	60.4742717	50.3115866	39.777831	31.0922405	24.6073064	19.9575912	16.6821989	14.414126	12.903424	12.0006399	11.6428258	11.8570988	12.7973111	14.8539963	18.9574019	27.4074409	45.1914509	66.32813	44.2201903	18.6492421	8.49100647	4.46235296	2.63854964	1.71232199	1.19920188	0.896243181	0.709378883	0.591473992	0.517589501	0.47423182	0.454426635	0.455505524	0.478397886	0.528071886	0.615275093	0.760041853	0.996803532	1.37515932	1.92697553	2.53889395	2.83371112	2.53889395	1.92697553	1.37515932	0.996803532	0.760041853	0.615275093	0.528071886	0.478397886	0.455505524	0.454426635	0.47423182	0.517589501	0.591473992	0.709378883	0.896243181	1.19920188	1.71232199	2.63854964	4.46235296	8.49100647	18.6492421	44.2201903	66.32813	45.1914509	27.4074409	18.9574019	14.8539963	12.7973111	11.8570988	11.6428258	12.0006399	12.903424	14.414126	16.6821989	19.9575912	24.6073064	31.0922405	39.777831	50.3115866	60.4742717	65.9661258	63.7640797	55.677787	45.9056378	37.1739199	30.2740165	25.0717551	21.1995112	18.3128037	16.1473408	14.5134555	13.2780454	12.3482088	11.6591473	11.1658293	10.8374188	10.6536271	10.602399	10.6785538	10.8831595	11.2235342	11.7138695	12.3765675	13.2444965
11.139032	10.4519539	9.92364391	9.5298542	9.25393749	9.08526283	9.01827179	9.05203329	9.19023393	9.44160731	9.82087236	10.3503317	11.0623916	12.0034248	13.239621	14.8657553	17.0180194	19.8916444	23.7609793	28.987596	35.9636696	44.8439209	54.8135083	63.0400178	65.2589966	59.8323463	49.9467161	39.8127777	31.5104424	25.3428509	20.957195	17.9247826	15.9149483	14.7193684	14.24577	14.5255726	15.7648738	18.4962192	23.9836032	35.1414421	55.5618318	63.5449752	34.5911461	15.0925141	7.28867865	3.9940615	2.42918483	1.60765143	1.14193009	0.862454305	0.688079586	0.577179636	0.507349499	0.466323561	0.447725406	0.449134807	0.471474936	0.51942445	0.60297994	0.740519223	0.962998878	1.31349377	1.81593404	2.36345645	2.62419767	2.36345645	1.81593404	1.31349377	0.962998878	0.740519223	0.60297994	0.51942445	0.471474936	0.449134807	0.447725406	0.466323561	0.507349499	0.577179636	0.688079586	0.862454305	1.14193009	1.60765143	2.42918483	3.9940615	7.28867865	15.0925141	34.5911461	63.5449752	55.5618318	35.1414421	23.9836032	18.4962192	15.7648738	14.5255726	14.24577	14.7193684	15.9149483	17.9247826	20.957195	25.3428509	31.5104424	39.8127777	49.9467161	59.8323463	65.2589966	63.0400178	54.8135083	44.8439209	35.9636696	28.987596	23.7609793	19.8916444	17.0180194	14.8657553	13.239621	12.0034248	11.0623916	10.3503317	9.82087236	9.44160731	9.19023393	9.05203329	9.01827179	9.08526283	9.25393749	9.5298542	9.92364391	10.4519539	11.139032
9.48126267	8.92930657	8.50202756	8.18127692	7.95450072	7.81361644	7.75433886	7.77585803	7.88082571	8.07565173	8.37115674	8.78368246	9.33683549	10.0641506	11.0131242	12.251305	13.8754387	16.0249025	18.900258	22.7845323	28.0519521	35.1079303	44.1050038	54.1784192	62.4113227	64.5963661	59.3493144	49.9184129	40.317109	32.4780736	26.6865957	22.63121	19.9382441	18.3385191	17.7045715	18.0748347	19.7269406	23.3806629	30.6812612	44.7125938	63.3563812	54.7180021	27.0110848	12.4040742	6.32054027	3.59649846	2.24471428	1.51300386	1.08917958	0.830916684	0.668007823	0.563617952	0.497592057	0.458771929	0.441326513	0.443063757	0.464901496	0.511252919	0.591429952	0.722317406	0.93179622	1.25732702	1.71639979	2.20851114	2.44032841	2.20851114	1.71639979	1.25732702	0.93179622	0.722317406	0.591429952	0.511252919	0.464901496	0.443063757	0.441326513	0.458771929	0.497592057	0.563617952	0.668007823	0.830916684	1.08917958	1.51300386	2.24471428	3.59649846	6.32054027	12.4040742	27.0110848	54.7180021	63.3563812	44.7125938	30.6812612	23.3806629	19.7269406	18.0748347	17.7045715	18.3385191	19.9382441	22.63121	26.6865957	32.4780736	40.317109	49.9184129	59.3493144	64.5963661	62.4113227	54.1784192	44.1050038	35.1079303	28.0519521	22.7845323	18.900258	16.0249025	13.8754387	12.251305	11.0131242	10.0641506	9.33683549	8.78368246	8.37115674	8.07565173	7.88082571	7.77585803	7.75433886	7.81361644	7.95450072	8.18127692	8.50202756	8.92930657	9.48126267
8.15731104	7.70782583	7.35764336	7.09298016	6.90423072	6.78516072	6.7324191	6.74530178	6.82573663	6.97849003	7.2116258	7.53728405	7.97289781	8.54303851	9.28219353	10.2389478	11.4822882	13.1110642	15.2678768	18.1581784	22.071822	27.3903526	34.5199289	43.588991	53.6679404	61.8080382	63.9959075	59.1318457	50.3854189	41.4829361	34.223962	28.9183383	25.3343409	23.1923807	22.3408188	22.8338788	25.041651	29.8962722	39.2877594	54.8885582	64.5671	44.0728616	21.3023462	10.3426206	5.53116477	3.25631241	2.08137998	1.42715081	1.04049293	0.801439579	0.649075559	0.550744174	0.488291957	0.451560831	0.43521779	0.437280826	0.458663348	0.503535086	0.580583322	0.705345578	0.902975152	1.20608807	1.62693797	2.07113709	2.27826014	2.07113709	1.62693797	1.20608807	0.902975152	0.705345578	0.580583322	0.503535086	0.458663348	0.437280826	0.43521779	0.451560831	0.488291957	0.550744174	0.649075559	0.801439579	1.04049293	1.42715081	2.08137998	3.25631241	5.53116477	10.3426206	21.3023462	44.0728616	64.5671	54.8885582	39.2877594	29.8962722	25.041651	22.8338788	22.3408188	23.1923807	25.3343409	28.9183383	34.223962	41.4829361	50.3854189	59.1318457	63.9959075	61.8080382	53.6679404	43.588991	34.5199289	27.3903526	22.071822	18.1581784	15.2678768	13.1110642	11.4822882	10.2389478	9.28219353	8.54303851	7.97289781	7.53728405	7.2116258	6.97849003	6.82573663	6.74530178	6.7324191	6.78516072	6.90423072	7.09298016	7.35764336	7.70782583	8.15731104
7.08592529	6.71529357	6.4248004	6.20382894	6.04492701	5.94321974	5.8960514	5.90280952	5.96490985	6.08594183	6.27199506	6.53221213	6.87964696	7.33255598	7.91632407	8.66633998	9.63230836	10.8847326	12.5246084	14.6975573	17.6129726	21.5646966	26.9345883	34.1151943	43.1907791	53.1685736	61.1545313	63.4686742	59.2765312	51.5123744	43.5451241	37.0691761	32.4730867	29.6644724	28.5368601	29.1869382	32.0856557	38.2993497	49.3035269	62.4150189	58.4439691	34.5129745	17.0467659	8.73775722	4.88014289	2.96311686	1.93610199	1.34904578	0.995469216	0.77385224	0.631202722	0.5385171	0.479425795	0.444675261	0.429387879	0.431775258	0.452747313	0.496250508	0.57040191	0.68952187	0.87634027	1.15928166	1.5463355	1.94892076	2.13484761	1.94892076	1.5463355	1.15928166	0.87634027	0.68952187	0.57040191	0.496250508	0.452747313	0.431775258	0.429387879	0.444675261	0.479425795	0.5385171	0.631202722	0.77385224	0.995469216	1.34904578	1.93610199	2.96311686	4.88014289	8.73775722	17.0467659	34.5129745	58.4439691	62.4150189	49.3035269	38.2993497	32.0856557	29.1869382	28.5368601	29.6644724	32.4730867	37.0691761	43.5451241	51.5123744	59.2765312	63.4686742	61.1545313	53.1685736	43.1907791	34.1151943	26.9345883	21.5646966	17.6129726	14.6975573	12.5246084	10.8847326	9.63230836	8.66633998	7.91632407	7.33255598	6.87964696	6.53221213	6.27199506	6.08594183	5.96490985	5.90280952	5.8960514	5.94321974	6.04492701	6.20382894	6.4248004	6.71529357	7.08592529
6.20837074	5.89926772	5.65562256	5.46914794	5.3339866	5.24627781	5.20389074	5.20629171	5.25452993	5.351341	5.50138188	5.71162826	5.99198747	6.35621252	6.82325157	7.419241	8.18046431	9.15776909	10.4231721	12.079654	14.2752347	17.2214865	21.2119344	26.6194627	33.8066222	42.7971211	52.5568414	60.3614646	62.9930774	59.8333522	53.4386499	46.7676922	41.4422279	37.9990944	36.5829729	37.4022901	40.983976	48.1673186	58.5262607	63.3853198	48.4262864	26.9371772	13.8569877	7.46968461	4.33759985	2.70874484	1.80633791	1.27779309	0.953755932	0.748001458	0.614316361	0.526898767	0.470971832	0.438101215	0.423826171	0.426537034	0.447141186	0.489380377	0.560850913	0.674772414	0.851718005	1.11647683	1.47356184	1.83985519	2.00749874	1.83985519	1.47356184	1.11647683	0.851718005	0.674772414	0.560850913	0.489380377	0.447141186	0.426537034	0.423826171	0.438101215	0.470971832	0.526898767	0.614316361	0.748001458	0.953755932	1.27779309	1.80633791	2.70874484	4.33759985	7.46968461	13.8569877	26.9371772	48.4262864	63.3853198	58.5262607	48.1673186	40.983976	37.4022901	36.5829729	37.9990944	41.4422279	46.7676922	53.4386499	59.8333522	62.9930774	60.3614646	52.5568414	42.7971211	33.8066222	26.6194627	21.2119344	17.2214865	14.2752347	12.079654	10.4231721	9.15776909	8.18046431	7.419241	6.82325157	6.35621252	5.99198747	5.71162826	5.50138188	5.351341	5.25452993	5.20629171	5.20389074	5.24627781	5.3339866	5.46914794	5.65562256	5.89926772	6.20837074
5.4815955	5.22113139	5.0147268	4.85583199	4.7397873	4.66349888	4.62523752	4.62453712	4.66218154	4.74027894	4.86243293	5.03403162	5.26269077	5.55890885	5.93702396	6.41661029	7.024526	7.79793484	8.78878615	10.0704504	11.7474143	13.968863	16.9456623	20.9648019	26.3782531	33.5006408	42.2845538	51.6955451	59.30566	62.4642285	60.7249662	56.174394	51.3257605	47.750593	46.1975905	47.1147181	50.9177416	57.4487384	63.0201883	57.1976844	38.3103214	21.2191397	11.4365346	6.45363295	3.88114602	2.4867102	1.68997492	1.21262259	0.915042118	0.723749456	0.598349908	0.515854154	0.462909864	0.431825623	0.418522761	0.42155683	0.441833663	0.482907391	0.551898569	0.661030514	0.828953914	1.07729744	1.4077376	1.74226176	1.89406351	1.74226176	1.4077376	1.07729744	0.828953914	0.661030514	0.551898569	0.482907391	0.441833663	0.42155683	0.418522761	0.431825623	0.462909864	0.515854154	0.598349908	0.723749456	0.915042118	1.21262259	1.68997492	2.4867102	3.88114602	6.45363295	11.4365346	21.2191397	38.3103214	57.1976844	63.0201883	57.4487384	50.9177416	47.1147181	46.1975905	47.750593	51.3257605	56.174394	60.7249662	62.4642285	59.30566	51.6955451	42.2845538	33.5006408	26.3782531	20.9648019	16.9456623	13.968863	11.7474143	10.0704504	8.78878615	7.79793484	7.024526	6.41661029	5.93702396	5.55890885	5.26269077	5.03403162	4.86243293	4.74027894	4.66218154	4.62453712	4.62523752	4.66349888	4.7397873	4.85583199	5.0147268	5.22113139	5.4815955
4.87360195	4.65205418	4.47560405	4.3390152	4.23853909	4.17166929	4.13698781	4.13408646	4.16355489	4.22703453	4.32734459	4.4686948	4.65700964	4.90040369	5.20986845	5.6002626	6.09174475	6.71185869	7.49858489	8.5048158	9.80488062	11.5038469	13.7500152	16.7492356	20.7735146	26.1393643	33.095148	41.5188017	50.4272548	57.798122	61.6129007	61.5849579	59.3160841	56.843497	55.6157053	56.3941467	59.2055389	62.3015319	60.1376306	47.3033626	29.8840276	16.9562444	9.57255843	5.6289353	3.49378167	2.29181355	1.5852461	1.15286924	0.879052669	0.70097207	0.583242527	0.505350919	0.455221097	0.425836282	0.4134684	0.416825972	0.436814292	0.476815646	0.543515899	0.648235916	0.807910381	1.04141437	1.34810936	1.65472886	1.79274789	1.65472886	1.34810936	1.04141437	0.807910381	0.648235916	0.543515899	0.476815646	0.436814292	0.416825972	0.4134684	0.425836282	0.455221097	0.505350919	0.583242527	0.70097207	0.879052669	1.15286924	1.5852461	2.29181355	3.49378167	5.6289353	9.57255843	16.9562444	29.8840276	47.3033626	60.1376306	62.3015319	59.2055389	56.3941467	55.6157053	56.843497	59.3160841	61.5849579	61.6129007	57.798122	50.4272548	41.5188017	33.095148	26.1393643	20.7735146	16.7492356	13.7500152	11.5038469	9.80488062	8.5048158	7.49858489	6.71185869	6.09174475	5.6002626	5.20986845	4.90040369	4.65700964	4.4686948	4.32734459	4.22703453	4.16355489	4.13408646	4.13698781	4.17166929	4.23853909	4.3390152	4.47560405	4.65205418	4.87360195
4.36028722	4.1702258	4.01813304	3.89977785	3.81211345	3.75308885	3.72153013	3.7170787	3.74018068	3.79212624	3.87514337	3.99255618	4.14902485	4.35089463	4.60669484	4.92784949	5.32969157	5.83291746	6.46568319	7.26663429	8.28927351	9.60816933	11.3274594	13.5914899	16.5951288	20.5846657	25.8246484	32.480101	40.3567744	48.5684271	55.5515486	59.9102675	61.5063844	61.4653605	61.1938412	61.4924016	61.9012415	59.8990803	51.6331929	37.3922092	23.4069414	13.7637169	8.1151922	4.95158997	3.16243991	2.11985078	1.49066512	1.09795644	0.845543495	0.679557172	0.568938533	0.495359164	0.447888041	0.420121798	0.40865446	0.412336398	0.432073414	0.471090539	0.535676475	0.636334173	0.788464637	1.00853895	1.29402917	1.57606353	1.7020467	1.57606353	1.29402917	1.00853895	0.788464637	0.636334173	0.535676475	0.471090539	0.432073414	0.412336398	0.40865446	0.420121798	0.447888041	0.495359164	0.568938533	0.679557172	0.845543495	1.09795644	1.49066512	2.11985078	3.16243991	4.95158997	8.1151922	13.7637169	23.4069414	37.3922092	51.6331929	59.8990803	61.9012415	61.4924016	61.1938412	61.4653605	61.5063844	59.9102675	55.5515486	48.5684271	40.3567744	32.480101	25.8246484	20.5846657	16.5951288	13.5914899	11.3274594	9.60816933	8.28927351	7.26663429	6.46568319	5.83291746	5.32969157	4.92784949	4.60669484	4.35089463	4.14902485	3.99255618	3.87514337	3.79212624	3.74018068	3.7170787	3.72153013	3.75308885	3.81211345	3.89977785	4.01813304	4.1702258	4.36028722
3.92326246	3.75893923	3.62685205	3.52354846	3.44652844	3.39409815	3.36527714	3.35974944	3.37785407	3.42061395	3.48980639	3.58808203	3.71914438	3.88800888	4.10136965	4.36811546	4.70005625	5.11294904	5.62795275	6.2736955	7.08920634	8.12802794	9.46382733	11.1975772	13.4654194	16.4435605	20.3399568	25.3501705	31.5420047	38.6539631	45.9153594	52.1836522	56.5519932	58.9108907	59.7708727	59.4683954	57.3605114	51.7128346	41.5251149	29.165005	18.5625494	11.3441792	6.95895697	4.38923413	2.87696065	1.96739496	1.40497469	1.04738233	0.814297437	0.659403309	0.555386891	0.485851224	0.440894408	0.414671532	0.40407289	0.408080624	0.427602115	0.465718676	0.528356217	0.625276089	0.770507058	0.97841746	1.24493796	1.50525306	1.62069075	1.50525306	1.24493796	0.97841746	0.770507058	0.625276089	0.528356217	0.465718676	0.427602115	0.408080624	0.40407289	0.414671532	0.440894408	0.485851224	0.555386891	0.659403309	0.814297437	1.04738233	1.40497469	1.96739496	2.87696065	4.38923413	6.95895697	11.3441792	18.5625494	29.165005	41.5251149	51.7128346	57.3605114	59.4683954	59.7708727	58.9108907	56.5519932	52.1836522	45.9153594	38.6539631	31.5420047	25.3501705	20.3399568	16.4435605	13.4654194	11.1975772	9.46382733	8.12802794	7.08920634	6.2736955	5.62795275	5.11294904	4.70005625	4.36811546	4.10136965	3.88800888	3.71914438	3.58808203	3.48980639	3.42061395	3.37785407	3.35974944	3.36527714	3.39409815	3.44652844	3.52354846	3.62685205	3.75893923	3.92326246
3.54832908	3.40524559	3.28974214	3.19897604	3.13087785	3.08403679	3.05762737	3.0513703	3.06552397	3.10090596	3.15894631	3.24177787	3.35237191	3.49473248	3.67416883	3.8976743	4.17445254	4.51664946	4.94037361	5.46712001	6.1257507	6.95522061	8.00823589	9.35590479	11.0929682	13.3418952	16.2511081	19.9768232	24.6304392	30.1740417	36.2827221	42.2828594	47.3242081	50.7408087	52.2265184	51.5668042	48.2494018	41.7068291	32.5022113	22.8493985	14.9477711	9.48342824	6.02899963	3.91773461	2.62935859	1.83163155	1.32710571	1.00070853	0.785120794	0.640418513	0.542540759	0.476801475	0.434225024	0.409475547	0.399716186	0.404051708	0.423392186	0.460687795	0.521533207	0.615017233	0.753939708	0.950826526	1.20035191	1.44143422	1.54760501	1.44143422	1.20035191	0.950826526	0.753939708	0.615017233	0.521533207	0.460687795	0.423392186	0.404051708	0.399716186	0.409475547	0.434225024	0.476801475	0.542540759	0.640418513	0.785120794	1.00070853	1.32710571	1.83163155	2.62935859	3.91773461	6.02899963	9.48342824	14.9477711	22.8493985	32.5022113	41.7068291	48.2494018	51.5668042	52.2265184	50.7408087	47.3242081	42.2828594	36.2827221	30.1740417	24.6304392	19.9768232	16.2511081	13.3418952	11.0929682	9.35590479	8.00823589	6.95522061	6.1257507	5.46712001	4.94037361	4.51664946	4.17445254	3.8976743	3.67416883	3.49473248	3.35237191	3.24177787	3.15894631	3.10090596	3.06552397	3.0513703	3.05762737	3.08403679	3.13087785	3.19897604	3.28974214	3.40524559	3.54832908
3.22440027	3.09899817	2.99735945	2.91712387	2.85656455	2.81449722	2.79022169	2.7834903	2.79450035	2.82391005	2.87287926	2.94313857	3.0370928	3.15796813	3.31001657	3.49879704	3.73156066	4.01777851	4.36986495	4.80416772	5.34231651	6.01303691	6.85452685	7.91740702	9.2679809	10.9908365	13.1882742	15.9711532	19.4317153	23.5871715	28.2937767	33.1678227	37.5943504	40.8718169	42.3910596	41.6842088	38.4203202	32.6708604	25.3699148	18.1273151	12.2261625	8.03053168	5.27155258	3.51885483	2.41329456	1.71023264	1.25614466	0.957550754	0.75784036	0.622519263	0.530357093	0.468186165	0.427865746	0.404524566	0.395577359	0.400243225	0.419436081	0.455986691	0.515187528	0.605517506	0.738675079	0.925569249	1.15985127	1.38386855	1.48187515	1.38386855	1.15985127	0.925569249	0.738675079	0.605517506	0.515187528	0.455986691	0.419436081	0.400243225	0.395577359	0.404524566	0.427865746	0.468186165	0.530357093	0.622519263	0.75784036	0.957550754	1.25614466	1.71023264	2.41329456	3.51885483	5.27155258	8.03053168	12.2261625	18.1273151	25.3699148	32.6708604	38.4203202	41.6842088	42.3910596	40.8718169	37.5943504	33.1678227	28.2937767	23.5871715	19.4317153	15.9711532	13.1882742	10.9908365	9.2679809	7.91740702	6.85452685	6.01303691	5.34231651	4.80416772	4.36986495	4.01777851	3.73156066	3.49879704	3.31001657	3.15796813	3.0370928	2.94313857	2.87287926	2.82391005	2.79450035	2.7834903	2.79022169	2.81449722	2.85656455	2.91712387	2.99735945	3.09899817	3.22440027
2.94272806	2.83216439	2.74220868	2.6708861	2.61674482	2.57878349	2.55640416	2.54938653	2.55788124	2.58242178	2.62395582	2.68389848	2.76421193	2.86751785	2.99725228	3.15787614	3.35516018	3.59656934	3.89178057	4.2533778	4.69777751	5.24644198	5.92742185	6.77720302	7.84265087	9.18241838	10.8663053	12.969479	15.5562593	18.646725	22.1631324	25.8688264	29.3381803	32.0029567	33.2730573	32.6751052	29.9980662	25.4935972	19.9911291	14.6032926	10.148886	6.87930486	4.64746348	3.17863985	2.22368904	1.6012601	1.1913073	0.91757103	0.732300887	0.60562958	0.518796284	0.459983258	0.421803387	0.399809928	0.391649906	0.396649241	0.415726883	0.451605155	0.509301123	0.596740767	0.724634995	0.902471892	1.12307106	1.33192232	1.42272075	1.33192232	1.12307106	0.902471892	0.724634995	0.596740767	0.509301123	0.451605155	0.415726883	0.396649241	0.391649906	0.399809928	0.421803387	0.459983258	0.518796284	0.60562958	0.732300887	0.91757103	1.1913073	1.6012601	2.22368904	3.17863985	4.64746348	6.87930486	10.148886	14.6032926	19.9911291	25.4935972	29.9980662	32.6751052	33.2730573	32.0029567	29.3381803	25.8688264	22.1631324	18.646725	15.5562593	12.969479	10.8663053	9.18241838	7.84265087	6.77720302	5.92742185	5.24644198	4.69777751	4.2533778	3.89178057	3.59656934	3.35516018	3.15787614	2.99725228	2.86751785	2.76421193	2.68389848	2.62395582	2.58242178	2.55788124	2.54938653	2.55640416	2.57878349	2.61674482	2.6708861	2.74220868	2.83216439	2.94272806
2.69634229	2.59832448	2.51828523	2.45456033	2.40592072	2.37151405	2.35082646	2.34366138	2.35013364	2.37067831	2.40607495	2.45748905	2.52653368	2.61535614	2.72675625	2.86434544	3.0327594	3.23794059	3.48751235	3.7912709	4.16182525	4.61541253	5.17289834	5.8609182	6.71298595	7.77011687	9.0799725	10.6926132	12.6496845	14.962955	17.5796817	20.3398936	22.9454626	24.9727658	25.9502345	25.4908107	23.4512022	20.0721054	15.9813343	11.9490916	8.5392953	5.95446479	4.12782169	2.88628439	2.05643635	1.5030903	1.13191746	0.880471204	0.708362908	0.589680233	0.50782185	0.452172298	0.416025649	0.395323553	0.387927784	0.393264283	0.412258272	0.447533917	0.503857662	0.588654505	0.711749675	0.881381102	1.08969346	1.28505024	1.36947367	1.28505024	1.08969346	0.881381102	0.711749675	0.588654505	0.503857662	0.447533917	0.412258272	0.393264283	0.387927784	0.395323553	0.416025649	0.452172298	0.50782185	0.589680233	0.708362908	0.880471204	1.13191746	1.5030903	2.05643635	2.88628439	4.12782169	5.95446479	8.5392953	11.9490916	15.9813343	20.0721054	23.4512022	25.4908107	25.9502345	24.9727658	22.9454626	20.3398936	17.5796817	14.962955	12.6496845	10.6926132	9.0799725	7.77011687	6.71298595	5.8609182	5.17289834	4.61541253	4.16182525	3.7912709	3.48751235	3.23794059	3.0327594	2.86434544	2.72675625	2.61535614	2.52653368	2.45748905	2.40607495	2.37067831	2.35013364	2.34366138	2.35082646	2.37151405	2.40592072	2.45456033	2.51828523	2.59832448	2.69634229
2.47963874	2.39230201	2.32073666	2.26353093	2.21963768	2.18832687	2.16915431	2.16194412	2.16678347	2.18402916	2.21432655	2.2586419	2.31831056	2.3951042	2.49132181	2.60991104	2.75462806	2.93024705	3.14283265	3.40009098	3.71181471	4.09043283	4.55165744	5.11517667	5.80524659	6.65084412	7.68469403	8.93991737	10.4423089	12.1957299	14.1589504	16.2165	18.1549653	19.6660093	20.3975086	20.0566394	18.5397392	16.0300444	12.9774181	9.92240636	7.27322262	5.20199821	3.69098526	2.6333292	1.90819097	1.41435522	1.07738971	0.845987451	0.685900859	0.574608036	0.497400144	0.444734278	0.410521062	0.391057905	0.384405387	0.390083325	0.409024497	0.443764593	0.498842434	0.581229544	0.699956917	0.862161531	1.05944135	1.24278213	1.32156041	1.24278213	1.05944135	0.862161531	0.699956917	0.581229544	0.498842434	0.443764593	0.409024497	0.390083325	0.384405387	0.391057905	0.410521062	0.444734278	0.497400144	0.574608036	0.685900859	0.845987451	1.07738971	1.41435522	1.90819097	2.6333292	3.69098526	5.20199821	7.27322262	9.92240636	12.9774181	16.0300444	18.5397392	20.0566394	20.3975086	19.6660093	18.1549653	16.2165	14.1589504	12.1957299	10.4423089	8.93991737	7.68469403	6.65084412	5.80524659	5.11517667	4.55165744	4.09043283	3.71181471	3.40009098	3.14283265	2.93024705	2.75462806	2.60991104	2.49132181	2.3951042	2.31831056	2.2586419	2.21432655	2.18402916	2.16678347	2.16194412	2.16915431	2.18832687	2.21963768	2.26353093	2.32073666	2.39230201	2.47963874
2.28807316	2.20988841	2.14560967	2.09403195	2.05425775	2.0256582	2.00784728	2.00066715	2.00418353	2.01869056	2.04472564	2.08309481	2.13491069	2.20164494	2.28519887	2.38799653	2.51310591	2.66439535	2.84673346	3.06624105	3.33060226	3.64943555	4.03470894	4.5011485	5.06651697	5.75150493	6.57874363	7.57009087	8.74089837	10.0896929	11.5822754	13.1318551	14.5824325	15.7096759	16.2558121	16.0046064	14.8777176	13.0037073	10.6997788	8.35132936	6.26304482	4.58262277	3.32054028	2.41308327	1.7762061	1.33389588	1.02721518	0.813885659	0.664801461	0.560355239	0.487500105	0.437651531	0.405278924	0.387005959	0.381077525	0.387101761	0.406020347	0.440289641	0.494242244	0.574439794	0.689201388	0.84469382	1.03207306	1.20471196	1.27848784	1.20471196	1.03207306	0.84469382	0.689201388	0.574439794	0.494242244	0.440289641	0.406020347	0.387101761	0.381077525	0.387005959	0.405278924	0.437651531	0.487500105	0.560355239	0.664801461	0.813885659	1.02721518	1.33389588	1.7762061	2.41308327	3.32054028	4.58262277	6.26304482	8.35132936	10.6997788	13.0037073	14.8777176	16.0046064	16.2558121	15.7096759	14.5824325	13.1318551	11.5822754	10.0896929	8.74089837	7.57009087	6.57874363	5.75150493	5.06651697	4.5011485	4.03470894	3.64943555	3.33060226	3.06624105	2.84673346	2.66439535	2.51310591	2.38799653	2.28519887	2.20164494	2.13491069	2.08309481	2.04472564	2.01869056	2.00418353	2.00066715	2.00784728	2.0256582	2.05425775	2.09403195	2.14560967	2.20988841	2.28807316
2.11793162	2.04763557	1.98965903	1.9429676	1.90678779	1.88057495	1.86399191	1.85689668	1.85933825	1.8715603	1.89401271	1.9273718	1.97257015	2.03083797	2.10375813	2.19333809	2.30210239	2.43321021	2.59060293	2.77918589	3.00504649	3.27570394	3.60037217	3.99018837	4.45830524	5.01964871	5.68998344	6.48369751	7.40945034	8.46269679	9.61453533	10.7980632	11.8970826	12.7468041	13.1583291	12.9721021	12.1272359	10.7110362	8.94727138	7.11502741	5.44629254	4.06736775	3.00388322	2.22020328	1.65821055	1.26072537	0.980949954	0.783957522	0.644962314	0.546868979	0.47809303	0.430907626	0.400289253	0.383161176	0.3779394	0.384315395	0.403241135	0.437102319	0.490045325	0.568262026	0.679434019	0.828872876	1.00737782	1.17048889	1.23983142	1.17048889	1.00737782	0.828872876	0.679434019	0.568262026	0.490045325	0.437102319	0.403241135	0.384315395	0.3779394	0.383161176	0.400289253	0.430907626	0.47809303	0.546868979	0.644962314	0.783957522	0.980949954	1.26072537	1.65821055	2.22020328	3.00388322	4.06736775	5.44629254	7.11502741	8.94727138	10.7110362	12.1272359	12.9721021	13.1583291	12.7468041	11.8970826	10.7980632	9.61453533	8.46269679	7.40945034	6.48369751	5.68998344	5.01964871	4.45830524	3.99018837	3.60037217	3.27570394	3.00504649	2.77918589	2.59060293	2.43321021	2.30210239	2.19333809	2.10375813	2.03083797	1.97257015	1.9273718	1.89401271	1.8715603	1.85933825	1.85689668	1.86399191	1.88057495	1.90678779	1.9429676	1.98965903	2.04763557	2.11793162
1.96615637	1.90269798	1.85020184	1.80777523	1.77474807	1.7506463	1.73517406	1.72820327	1.72976988	1.74007662	1.75950206	1.78861667	1.82820656	1.87930613	1.94324131	2.0216854	2.1167301	2.23097437	2.36763385	2.53067249	2.72495545	2.95641619	3.23221872	3.56087273	3.95221796	4.41712413	4.96664254	5.61019373	6.35221496	7.18664185	8.08894479	9.00664645	9.85170639	10.5013977	10.8158731	10.6762674	10.0343437	8.94862479	7.57820572	6.12821104	4.77784914	3.63457225	2.73122375	2.05038397	1.55231395	1.19399925	0.938205348	0.756017214	0.626290675	0.534100801	0.469152371	0.424487272	0.395542741	0.379517473	0.374986594	0.381720417	0.400682673	0.434196655	0.486241262	0.562675679	0.67061147	0.814606406	0.98517207	1.13980973	1.20522554	1.13980973	0.98517207	0.814606406	0.67061147	0.562675679	0.486241262	0.434196655	0.400682673	0.381720417	0.374986594	0.379517473	0.395542741	0.424487272	0.469152371	0.534100801	0.626290675	0.756017214	0.938205348	1.19399925	1.55231395	2.05038397	2.73122375	3.63457225	4.77784914	6.12821104	7.57820572	8.94862479	10.0343437	10.6762674	10.8158731	10.5013977	9.85170639	9.00664645	8.08894479	7.18664185	6.35221496	5.61019373	4.96664254	4.41712413	3.95221796	3.56087273	3.23221872	2.95641619	2.72495545	2.53067249	2.36763385	2.23097437	2.1167301	2.0216854	1.94324131	1.87930613	1.82820656	1.78861667	1.75950206	1.74007662	1.72976988	1.72820327	1.73517406	1.7506463	1.77474807	1.80777523	1.85020184	1.90269798	1.96615637
1.83021251	1.77271159	1.72500536	1.68631954	1.65607081	1.63384466	1.61938032	1.61256198	1.61341541	1.62210993	1.6389656	1.66446605	1.69927737	1.74427411	1.80057336	1.86957835	1.9530333	2.05309084	2.17239348	2.31416913	2.48233795	2.68162279	2.91764473	3.19696746	3.52702173	3.91579059	4.37105837	4.89892626	5.50120123	6.17126035	6.88827155	7.61051419	8.27023028	8.77462636	9.01871315	8.91270781	8.41783458	7.57310888	6.49288468	5.33005373	4.22467524	3.26782663	2.49487412	1.90012748	1.45693312	1.13299167	0.898639942	0.729898553	0.608702393	0.522006235	0.46065355	0.418376235	0.391030707	0.3760692	0.37221505	0.379313395	0.398341253	0.431567409	0.482820927	0.557662694	0.662695685	0.801813672	0.965296308	1.11241282	1.17435563	1.11241282	0.965296308	0.801813672	0.662695685	0.557662694	0.482820927	0.431567409	0.398341253	0.379313395	0.37221505	0.3760692	0.391030707	0.418376235	0.46065355	0.522006235	0.608702393	0.729898553	0.898639942	1.13299167	1.45693312	1.90012748	2.49487412	3.26782663	4.22467524	5.33005373	6.49288468	7.57310888	8.41783458	8.91270781	9.01871315	8.77462636	8.27023028	7.61051419	6.88827155	6.17126035	5.50120123	4.89892626	4.37105837	3.91579059	3.52702173	3.19696746	2.91764473	2.68162279	2.48233795	2.31416913	2.17239348	2.05309084	1.9530333	1.86957835	1.80057336	1.74427411	1.69927737	1.66446605	1.6389656	1.62210993	1.61341541	1.61256198	1.61938032	1.63384466	1.65607081	1.68631954	1.72500536	1.77271159	1.83021251
1.70798502	1.65569989	1.61219993	1.57681041	1.54902128	1.52846849	1.51492129	1.50827472	1.50854655	1.51587873	1.53054306	1.55295144	1.58367108	1.62344515	1.67321984	1.73417861	1.80778458	1.89583198	2.00050697	2.12445682	2.27086423	2.44351854	2.64686739	2.88601734	3.16662783	3.49460492	3.87544664	4.31302509	4.80753373	5.35234683	5.92976289	6.50623254	7.02885083	7.42638547	7.61881549	7.53729145	7.15026362	6.48364041	5.62060053	4.67660822	3.76223713	2.95454417	2.28873653	1.76656985	1.37073441	1.07707603	0.861952859	0.705452574	0.592120984	0.510544411	0.452573797	0.41256126	0.386745061	0.372811118	0.369621058	0.377091261	0.396213639	0.429210054	0.479776418	0.553207367	0.655653492	0.790424421	0.947612434	1.08807291	1.1469515	1.08807291	0.947612434	0.790424421	0.655653492	0.553207367	0.479776418	0.429210054	0.396213639	0.377091261	0.369621058	0.372811118	0.386745061	0.41256126	0.452573797	0.510544411	0.592120984	0.705452574	0.861952859	1.07707603	1.37073441	1.76656985	2.28873653	2.95454417	3.76223713	4.67660822	5.62060053	6.48364041	7.15026362	7.53729145	7.61881549	7.42638547	7.02885083	6.50623254	5.92976289	5.35234683	4.80753373	4.31302509	3.87544664	3.49460492	3.16662783	2.88601734	2.64686739	2.44351854	2.27086423	2.12445682	2.00050697	1.89583198	1.80778458	1.73417861	1.67321984	1.62344515	1.58367108	1.55295144	1.53054306	1.51587873	1.50854655	1.50827472	1.51492129	1.52846849	1.54902128	1.57681041	1.61219993	1.65569989	1.70798502
1.5976985	1.55000061	1.51021075	1.47773845	1.45213578	1.43308173	1.42037134	1.41390924	1.41370697	1.41988392	1.43267186	1.45242316	1.47962302	1.51490601	1.55907763	1.61314122	1.67833096	1.75615121	1.84842184	1.95732834	2.08547277	2.23591807	2.41221058	2.61835465	2.85869353	3.13762336	3.45902766	3.82527551	4.23559404	4.68365504	5.15439609	5.62056265	6.04029456	6.35810925	6.51209323	6.44864887	6.141832	5.60874169	4.91060082	4.13567853	3.37207033	2.68495732	2.10792867	1.64734906	1.29258826	1.0257092	0.827878146	0.682545441	0.576476812	0.49967773	0.444891997	0.407030003	0.382678264	0.369738378	0.367201239	0.375051299	0.394297046	0.427120748	0.477101012	0.549296229	0.649456278	0.780377997	0.932001556	1.06659688	1.12278202	1.06659688	0.932001556	0.780377997	0.649456278	0.549296229	0.477101012	0.427120748	0.394297046	0.375051299	0.367201239	0.369738378	0.382678264	0.407030003	0.444891997	0.49967773	0.576476812	0.682545441	0.827878146	1.0257092	1.29258826	1.64734906	2.10792867	2.68495732	3.37207033	4.13567853	4.91060082	5.60874169	6.141832	6.44864887	6.51209323	6.35810925	6.04029456	5.62056265	5.15439609	4.68365504	4.23559404	3.82527551	3.45902766	3.13762336	2.85869353	2.61835465	2.41221058	2.23591807	2.08547277	1.95732834	1.84842184	1.75615121	1.67833096	1.61314122	1.55907763	1.51490601	1.47962302	1.45242316	1.43267186	1.41988392	1.41370697	1.41390924	1.42037134	1.43308173	1.45213578	1.47773845	1.51021075	1.55000061	1.5976985
1.49785419	1.45420791	1.41770418	1.38782407	1.3641727	1.34646588	1.33452094	1.32825104	1.32766284	1.33285707	1.34403212	1.36149068	1.38564959	1.41705315	1.45639029	1.50451589	1.56247643	1.63154014	1.71323082	1.80936382	1.92208036	2.05387311	2.20758992	2.38639336	2.59363909	2.83261499	3.10605512	3.41531283	3.75906009	4.13141217	4.51952279	4.90104363	5.24244563	5.49991904	5.62486896	5.57496823	5.32867692	4.8971493	4.3259578	3.6833479	3.04009928	2.45140344	1.94850716	1.54050389	1.22153302	0.978418609	0.796180047	0.661056655	0.561706375	0.489371557	0.437588562	0.401770965	0.378823302	0.366846504	0.364952538	0.373191137	0.392589134	0.425296321	0.474789123	0.545917937	0.644079707	0.771622577	0.918362145	1.04782023	1.10165059	1.04782023	0.918362145	0.771622577	0.644079707	0.545917937	0.474789123	0.425296321	0.392589134	0.373191137	0.364952538	0.366846504	0.378823302	0.401770965	0.437588562	0.489371557	0.561706375	0.661056655	0.796180047	0.978418609	1.22153302	1.54050389	1.94850716	2.45140344	3.04009928	3.6833479	4.3259578	4.8971493	5.32867692	5.57496823	5.62486896	5.49991904	5.24244563	4.90104363	4.51952279	4.13141217	3.75906009	3.41531283	3.10605512	2.83261499	2.59363909	2.38639336	2.20758992	2.05387311	1.92208036	1.80936382	1.71323082	1.63154014	1.56247643	1.50451589	1.45639029	1.41705315	1.38564959	1.36149068	1.34403212	1.33285707	1.32766284	1.32825104	1.33452094	1.34646588	1.3641727	1.38782407	1.41770418	1.45420791	1.49785419
1.40718004	1.36712667	1.33354491	1.30597698	1.28407343	1.26758182	1.25633875	1.25026502	1.24936346	1.2537193	1.26350299	1.27897554	1.30049653	1.32853479	1.36368218	1.40667044	1.45839125	1.51991927	1.5925373	1.67776191	1.77736571	1.89339013	2.028137	2.18412033	2.36394801	2.57008729	2.80444801	3.06769739	3.35821257	3.67060831	3.99389538	4.30958911	4.59052916	4.80168133	4.90438998	4.86477868	4.66480665	4.31159605	3.83942475	3.30160938	2.75546416	2.24780989	1.8072609	1.44439549	1.15674603	0.934791519	0.766648991	0.640877497	0.547751681	0.479593956	0.430645305	0.396773433	0.37517365	0.364131376	0.362872211	0.371508736	0.391088	0.423734256	0.472836272	0.543063195	0.639503484	0.764114545	0.906608501	1.03160422	1.08339149	1.03160422	0.906608501	0.764114545	0.639503484	0.543063195	0.472836272	0.423734256	0.391088	0.371508736	0.362872211	0.364131376	0.37517365	0.396773433	0.430645305	0.479593956	0.547751681	0.640877497	0.766648991	0.934791519	1.15674603	1.44439549	1.8072609	2.24780989	2.75546416	3.30160938	3.83942475	4.31159605	4.66480665	4.86477868	4.90438998	4.80168133	4.59052916	4.30958911	3.99389538	3.67060831	3.35821257	3.06769739	2.80444801	2.57008729	2.36394801	2.18412033	2.028137	1.89339013	1.77736571	1.67776191	1.5925373	1.51991927	1.45839125	1.40667044	1.36368218	1.32853479	1.30049653	1.27897554	1.26350299	1.2537193	1.24936346	1.25026502	1.25633875	1.26758182	1.28407343	1.30597698	1.33354491	1.36712667	1.40718004
1.32459105	1.2877358	1.25676179	1.23126367	1.21093114	1.19553916	1.18494115	1.17906472	1.17790974	1.18154849	1.19012791	1.20387391	1.22309786	1.2482052	1.27970651	1.31823087	1.36454152	1.41955348	1.48435216	1.56021126	1.6486065	1.75121953	1.86992198	2.00672404	2.16366265	2.34259254	2.54482901	2.77057773	3.01808483	3.28246984	3.55429912	3.81815982	4.0518212	4.22693727	4.31237563	4.28068744	4.11664017	3.82460864	3.43062079	2.97673131	2.50969132	2.06931847	1.68155515	1.35764629	1.09752031	0.894466243	0.739098198	0.621909683	0.534559684	0.470315449	0.424045333	0.392027429	0.371723247	0.361589211	0.360957816	0.37000239	0.389792166	0.422432677	0.471239055	0.54072468	0.635711167	0.757817972	0.896669505	1.01783346	1.0678669	1.01783346	0.896669505	0.757817972	0.635711167	0.54072468	0.471239055	0.422432677	0.389792166	0.37000239	0.360957816	0.361589211	0.371723247	0.392027429	0.424045333	0.470315449	0.534559684	0.621909683	0.739098198	0.894466243	1.09752031	1.35764629	1.68155515	2.06931847	2.50969132	2.97673131	3.43062079	3.82460864	4.11664017	4.28068744	4.31237563	4.22693727	4.0518212	3.81815982	3.55429912	3.28246984	3.01808483	2.77057773	2.54482901	2.34259254	2.16366265	2.00672404	1.86992198	1.75121953	1.6486065	1.56021126	1.48435216	1.41955348	1.36454152	1.31823087	1.27970651	1.2482052	1.22309786	1.20387391	1.19012791	1.18154849	1.17790974	1.17906472	1.18494115	1.19553916	1.21093114	1.23126367	1.25676179	1.2877358	1.32459105
1.2491573	1.21515893	1.1865203	1.16288131	1.14396547	1.12957157	1.11956769	1.11388758	1.1125288	1.11555279	1.12308665	1.13532658	1.15254316	1.17508835	1.20340434	1.23803416	1.27963393	1.32898626	1.38701391	1.45479193	1.5335553	1.62469677	1.72974657	1.85032049	1.98801613	2.1442278	2.31983996	2.51475061	2.72717678	2.95272094	3.18325395	3.40582703	3.60206978	3.74879977	3.82065662	3.7951472	3.6593139	3.41565392	3.08409945	2.69811567	2.29609917	1.9120082	1.56921266	1.27909179	1.04324565	0.85712476	0.71336078	0.604064196	0.522081804	0.461508803	0.417772945	0.387523661	0.368466473	0.359216557	0.359207204	0.368670712	0.38870058	0.421390346	0.469995131	0.538896991	0.632690014	0.752704205	0.888487599	1.00641402	1.05496446	1.00641402	0.888487599	0.752704205	0.632690014	0.538896991	0.469995131	0.421390346	0.38870058	0.368670712	0.359207204	0.359216557	0.368466473	0.387523661	0.417772945	0.461508803	0.522081804	0.604064196	0.71336078	0.85712476	1.04324565	1.27909179	1.56921266	1.9120082	2.29609917	2.69811567	3.08409945	3.41565392	3.6593139	3.7951472	3.82065662	3.74879977	3.60206978	3.40582703	3.18325395	2.95272094	2.72717678	2.51475061	2.31983996	2.1442278	1.98801613	1.85032049	1.72974657	1.62469677	1.5335553	1.45479193	1.38701391	1.32898626	1.27963393	1.23803416	1.20340434	1.17508835	1.15254316	1.13532658	1.12308665	1.11555279	1.1125288	1.11388758	1.11956769	1.12957157	1.14396547	1.16288131	1.1865203	1.21515893	1.2491573
1.18007828	1.14864049	1.12210019	1.10013641	1.08250205	1.06901663	1.05956114	1.05407479	1.0525534	1.05504932	1.06167278	1.07259476	1.08805121	1.10834874	1.13387173	1.16509075	1.2025721	1.24698801	1.29912643	1.35989899	1.43034422	1.5116214	1.60498791	1.71174863	1.83316074	1.9702702	2.1236483	2.2929914	2.47654947	2.67037286	2.86742874	3.0567615	3.22305669	3.34716681	3.40821662	3.38758296	3.27416717	3.06918248	2.78800811	2.45749052	2.10936731	1.7726885	1.46842223	1.20774248	0.993393233	0.822486574	0.689287267	0.587260263	0.510273484	0.453148835	0.411813546	0.383253478	0.36539812	0.357010275	0.357618517	0.367512637	0.387812608	0.420606655	0.469103206	0.537576613	0.630430874	0.748751537	0.882017995	0.997271914	1.04459539	0.997271914	0.882017995	0.748751537	0.630430874	0.537576613	0.469103206	0.420606655	0.387812608	0.367512637	0.357618517	0.357010275	0.36539812	0.383253478	0.411813546	0.453148835	0.510273484	0.587260263	0.689287267	0.822486574	0.993393233	1.20774248	1.46842223	1.7726885	2.10936731	2.45749052	2.78800811	3.06918248	3.27416717	3.38758296	3.40821662	3.34716681	3.22305669	3.0567615	2.86742874	2.67037286	2.47654947	2.2929914	2.1236483	1.9702702	1.83316074	1.71174863	1.60498791	1.5116214	1.43034422	1.35989899	1.29912643	1.24698801	1.2025721	1.16509075	1.13387173	1.10834874	1.08805121	1.07259476	1.06167278	1.05504932	1.0525534	1.05407479	1.05956114	1.06901663	1.08250205	1.10013641	1.12210019	1.14864049	1.18007828
1.11666191	1.08752643	1.06287731	1.04242758	1.02595576	1.0132995	1.00435115	0.999054871	0.997405146	0.999446641	1.00527527	1.01504049	1.0289487	1.04726792	1.07033345	1.09855454	1.13242187	1.17251513	1.21950997	1.27418285	1.33741103	1.41016397	1.4934796	1.58841606	1.69596508	1.81690761	1.951587	2.09957119	2.25917952	2.42686996	2.59653369	2.75884018	2.90091869	3.0068104	3.05916687	3.04242326	2.9470123	2.77327162	2.53314551	2.24833141	1.94522049	1.64874316	1.37766782	1.14275336	0.947502999	0.79030354	0.66674348	0.571424468	0.49909381	0.445212236	0.406153562	0.379208831	0.36251338	0.354967528	0.356190174	0.366527417	0.387128038	0.420081627	0.468563028	0.536761892	0.6289281	0.745944977	0.87722807	0.990351963	1.03669301	0.990351963	0.87722807	0.745944977	0.6289281	0.536761892	0.468563028	0.420081627	0.387128038	0.366527417	0.356190174	0.354967528	0.36251338	0.379208831	0.406153562	0.445212236	0.49909381	0.571424468	0.66674348	0.79030354	0.947502999	1.14275336	1.37766782	1.64874316	1.94522049	2.24833141	2.53314551	2.77327162	2.9470123	3.04242326	3.05916687	3.0068104	2.90091869	2.75884018	2.59653369	2.42686996	2.25917952	2.09957119	1.951587	1.81690761	1.69596508	1.58841606	1.4934796	1.41016397	1.33741103	1.27418285	1.21950997	1.17251513	1.13242187	1.09855454	1.07033345	1.04726792	1.0289487	1.01504049	1.00527527	0.999446641	0.997405146	0.999054871	1.00435115	1.0132995	1.02595576	1.04242758	1.06287731	1.08752643	1.11666191
1.05830748	1.0312483	1.00830864	0.989231226	0.973816942	0.961919386	0.953440939	0.948330209	0.9465807	0.948230591	0.95336356	0.962110618	0.97465291	0.991225444	1.01212167	1.03769879	1.06838345	1.10467742	1.14716238	1.19650231	1.25344145	1.31879398	1.39342027	1.47818153	1.57386121	1.68103776	1.79988868	1.9299042	2.06949294	2.21547962	2.36253677	2.50266883	2.62497757	2.71605067	2.76134369	2.74773551	2.66693002	2.51867218	2.31229073	2.0654417	1.80019396	1.53801157	1.29567292	1.08339943	0.905173227	0.760355509	0.645608703	0.556489968	0.488505165	0.437677423	0.400780368	0.375382235	0.359807819	0.353085774	0.354920874	0.365714618	0.386647076	0.419815914	0.468375389	0.536453028	0.628179515	0.744276092	0.874096952	0.985616963	1.03121171	0.985616963	0.874096952	0.744276092	0.628179515	0.536453028	0.468375389	0.419815914	0.386647076	0.365714618	0.354920874	0.353085774	0.359807819	0.375382235	0.400780368	0.437677423	0.488505165	0.556489968	0.645608703	0.760355509	0.905173227	1.08339943	1.29567292	1.53801157	1.80019396	2.0654417	2.31229073	2.51867218	2.66693002	2.74773551	2.76134369	2.71605067	2.62497757	2.50266883	2.36253677	2.21547962	2.06949294	1.9299042	1.79988868	1.68103776	1.57386121	1.47818153	1.39342027	1.31879398	1.25344145	1.19650231	1.14716238	1.10467742	1.06838345	1.03769879	1.01212167	0.991225444	0.97465291	0.962110618	0.95336356	0.948230591	0.9465807	0.948330209	0.953440939	0.961919386	0.973816942	0.989231226	1.00830864	1.0312483	1.05830748
1.00449157	0.979310199	0.957920069	0.940089853	0.925640106	0.91443846	0.906396184	0.901465918	0.899640452	0.900952466	0.905475152	0.913323686	0.9246575	0.939683296	0.958658718	0.981896524	1.00976897	1.04271196	1.08122807	1.12588734	1.17732361	1.23622342	1.30330272	1.37926455	1.46472816	1.56011664	1.66548719	1.78028738	1.90302452	2.03085091	2.15910227	2.28088741	2.38691433	2.46582417	2.50532486	2.49426791	2.42541995	2.29813039	2.11971935	1.9046445	1.67145748	1.43869743	1.2213569	1.02905595	0.86605192	0.732446639	0.625774105	0.542395809	0.478472927	0.430524388	0.395682219	0.371766736	0.357277362	0.351362758	0.35380959	0.365074123	0.386370353	0.419810809	0.468542131	0.536652083	0.628186394	0.743742931	0.87261527	0.983047172	1.02812629	0.983047172	0.87261527	0.743742931	0.628186394	0.536652083	0.468542131	0.419810809	0.386370353	0.365074123	0.35380959	0.351362758	0.357277362	0.371766736	0.395682219	0.430524388	0.478472927	0.542395809	0.625774105	0.732446639	0.86605192	1.02905595	1.2213569	1.43869743	1.67145748	1.9046445	2.11971935	2.29813039	2.42541995	2.49426791	2.50532486	2.46582417	2.38691433	2.28088741	2.15910227	2.03085091	1.90302452	1.78028738	1.66548719	1.56011664	1.46472816	1.37926455	1.30330272	1.23622342	1.17732361	1.12588734	1.08122807	1.04271196	1.00976897	0.981896524	0.958658718	0.939683296	0.9246575	0.913323686	0.905475152	0.900952466	0.899640452	0.901465918	0.906396184	0.91443846	0.925640106	0.940089853	0.957920069	0.979310199	1.00449157
0.954756505	0.931278017	0.911296131	0.894602329	0.881034474	0.870472602	0.862835887	0.858080621	0.856199098	0.857219325	0.861205481	0.868259095	0.87852088	0.89217317	0.909442847	0.930604618	0.955984336	0.98596193	1.02097319	1.06150927	1.108112	1.16136243	1.22185839	1.29017534	1.3668024	1.45204309	1.54586796	1.64770602	1.75616599	1.86869157	1.98118351	2.08767037	2.18017879	2.24902086	2.28373105	2.27476835	2.21579382	2.10589933	1.95085039	1.76255398	1.55668198	1.34929794	1.15380013	0.979182299	0.829829627	0.706402257	0.607141373	0.529086325	0.468965194	0.423734579	0.390848189	0.368355882	0.354918279	0.349796498	0.352855563	0.36460613	0.386298926	0.420068249	0.469066164	0.537363	0.628953492	0.744350031	0.87278508	0.982640083	1.0274316	0.982640083	0.87278508	0.744350031	0.628953492	0.537363	0.469066164	0.420068249	0.386298926	0.36460613	0.352855563	0.349796498	0.354918279	0.368355882	0.390848189	0.423734579	0.468965194	0.529086325	0.607141373	0.706402257	0.829829627	0.979182299	1.15380013	1.34929794	1.55668198	1.76255398	1.95085039	2.10589933	2.21579382	2.27476835	2.28373105	2.24902086	2.18017879	2.08767037	1.98118351	1.86869157	1.75616599	1.64770602	1.54586796	1.45204309	1.3668024	1.29017534	1.22185839	1.16136243	1.108112	1.06150927	1.02097319	0.98596193	0.955984336	0.930604618	0.909442847	0.89217317	0.87852088	0.868259095	0.861205481	0.857219325	0.856199098	0.858080621	0.862835887	0.870472602	0.881034474	0.894602329	0.911296131	0.931278017	0.954756505
0.90870069	0.886770414	0.868071584	0.852415777	0.839656146	0.829683722	0.822424726	0.817838766	0.815917815	0.8166859	0.820199429	0.826548133	0.835856538	0.848285926	0.864036664	0.88335075	0.906514295	0.93385951	0.965765523	1.00265695	1.0449986	1.09328394	1.14801375	1.20966002	1.27860836	1.35507012	1.43895402	1.52968698	1.62597779	1.72552874	1.82472384	1.91836253	1.99956225	2.06000625	2.09072331	2.08349393	2.03273662	1.93738258	1.80198556	1.63640378	1.45393753	1.26854842	1.09221623	0.933308807	0.796233444	0.682066188	0.589621524	0.516510602	0.45995254	0.417290782	0.386268114	0.36514369	0.352727168	0.348385289	0.352058305	0.364311156	0.386434288	0.420590832	0.469951485	0.53859164	0.630489098	0.746108495	0.874619951	0.984410489	1.02914263	0.984410489	0.874619951	0.746108495	0.630489098	0.53859164	0.469951485	0.420590832	0.386434288	0.364311156	0.352058305	0.348385289	0.352727168	0.36514369	0.386268114	0.417290782	0.45995254	0.516510602	0.589621524	0.682066188	0.796233444	0.933308807	1.09221623	1.26854842	1.45393753	1.63640378	1.80198556	1.93738258	2.03273662	2.08349393	2.09072331	2.06000625	1.99956225	1.91836253	1.82472384	1.72552874	1.62597779	1.52968698	1.43895402	1.35507012	1.27860836	1.20966002	1.14801375	1.09328394	1.0449986	1.00265695	0.965765523	0.93385951	0.906514295	0.88335075	0.864036664	0.848285926	0.835856538	0.826548133	0.820199429	0.8166859	0.815917815	0.817838766	0.822424726	0.829683722	0.839656146	0.852415777	0.868071584	0.886770414	0.90870069
0.865970597	0.845451347	0.827924302	0.813218795	0.801201529	0.791773308	0.784866655	0.780444193	0.778497712	0.779047841	0.782144274	0.78786651	0.796325031	0.807662878	0.822057485	0.839722639	0.860910292	0.885911813	0.915058068	0.948717344	0.987289687	1.03119552	1.08085552	1.13665744	1.1989042	1.26773604	1.34301832	1.42418694	1.51004695	1.59852988	1.68643472	1.76921082	1.84088443	1.89427278	1.92163723	1.91585349	1.87198536	1.78887138	1.6701147	1.52391692	1.36161454	1.19537871	1.03592964	0.891025914	0.765021977	0.659298461	0.573133873	0.504622011	0.4514078	0.411177017	0.381932546	0.362124627	0.350700948	0.347127688	0.351417598	0.364190039	0.386778372	0.42138183	0.471203208	0.540345832	0.63280513	0.749036153	0.878145225	0.988390835	1.03329489	0.988390835	0.878145225	0.749036153	0.63280513	0.540345832	0.471203208	0.42138183	0.386778372	0.364190039	0.351417598	0.347127688	0.350700948	0.362124627	0.381932546	0.411177017	0.4514078	0.504622011	0.573133873	0.659298461	0.765021977	0.891025914	1.03592964	1.19537871	1.36161454	1.52391692	1.6701147	1.78887138	1.87198536	1.91585349	1.92163723	1.89427278	1.84088443	1.76921082	1.68643472	1.59852988	1.51004695	1.42418694	1.34301832	1.26773604	1.1989042	1.13665744	1.08085552	1.03119552	0.987289687	0.948717344	0.915058068	0.885911813	0.860910292	0.839722639	0.822057485	0.807662878	0.796325031	0.78786651	0.782144274	0.779047841	0.778497712	0.780444193	0.784866655	0.791773308	0.801201529	0.813218795	0.827924302	0.845451347	0.865970597
0.826254046	0.807023783	0.79056933	0.776735762	0.765401819	0.756477018	0.749899531	0.745634729	0.743674328	0.744036051	0.746763775	0.751928099	0.759627292	0.769988532	0.78316936	0.799359152	0.818780396	0.841689384	0.868375725	0.899159829	0.934387059	0.974416688	1.01960299	1.07026485	1.12663896	1.1888107	1.2566158	1.3295064	1.40637868	1.48536732	1.56362907	1.63716432	1.70076152	1.74818257	1.77271332	1.76814403	1.73009125	1.65734851	1.55276892	1.42320626	1.2783624	1.12887854	0.984357506	0.851975209	0.735981091	0.637973348	0.557605128	0.493377789	0.443305872	0.405378443	0.377832699	0.359293582	0.348836841	0.346022515	0.35093349	0.364243947	0.387333567	0.422445209	0.472827599	0.542635445	0.635917262	0.753157806	0.883398448	0.994631876	1.03994514	0.994631876	0.883398448	0.753157806	0.635917262	0.542635445	0.472827599	0.422445209	0.387333567	0.364243947	0.35093349	0.346022515	0.348836841	0.359293582	0.377832699	0.405378443	0.443305872	0.493377789	0.557605128	0.637973348	0.735981091	0.851975209	0.984357506	1.12887854	1.2783624	1.42320626	1.55276892	1.65734851	1.73009125	1.76814403	1.77271332	1.74818257	1.70076152	1.63716432	1.56362907	1.48536732	1.40637868	1.3295064	1.2566158	1.1888107	1.12663896	1.07026485	1.01960299	0.974416688	0.934387059	0.899159829	0.868375725	0.841689384	0.818780396	0.799359152	0.78316936	0.769988532	0.759627292	0.751928099	0.746763775	0.744036051	0.743674328	0.745634729	0.749899531	0.756477018	0.765401819	0.776735762	0.79056933	0.807023783	0.826254046
0.789274548	0.771224396	0.755753867	0.742722023	0.732018333	0.7235601	0.717290569	0.713177625	0.711212994	0.711411912	0.713813198	0.718479696	0.725499014	0.73498451	0.747076408	0.761942893	0.779780967	0.800816684	0.825304264	0.853523273	0.885772738	0.92236052	0.96358566	1.00971052	1.06091861	1.11725308	1.17853021	1.24422303	1.31331294	1.38411486	1.45409508	1.5197237	1.5764324	1.61877545	1.64089629	1.63735418	1.60424164	1.54034046	1.44790883	1.33269762	1.20304141	1.06826984	0.936994877	0.815841981	0.708920315	0.617977666	0.542968603	0.482738671	0.43562354	0.399881277	0.373960413	0.356645847	0.347132365	0.345068848	0.350606303	0.364474379	0.388102729	0.423785657	0.474832122	0.545472466	0.639845091	0.758505561	0.890429991	1.00320365	1.0491726	1.00320365	0.890429991	0.758505561	0.639845091	0.545472466	0.474832122	0.423785657	0.388102729	0.364474379	0.350606303	0.345068848	0.347132365	0.356645847	0.373960413	0.399881277	0.43562354	0.482738671	0.542968603	0.617977666	0.708920315	0.815841981	0.936994877	1.06826984	1.20304141	1.33269762	1.44790883	1.54034046	1.60424164	1.63735418	1.64089629	1.61877545	1.5764324	1.5197237	1.45409508	1.38411486	1.31331294	1.24422303	1.17853021	1.11725308	1.06091861	1.00971052	0.96358566	0.92236052	0.885772738	0.853523273	0.825304264	0.800816684	0.779780967	0.761942893	0.747076408	0.73498451	0.725499014	0.718479696	0.713813198	0.711411912	0.711212994	0.713177625	0.717290569	0.7235601	0.732018333	0.742722023	0.755753867	0.771224396	0.789274548
0.754786537	0.737819101	0.72325302	0.710959824	0.700838562	0.692813513	0.686832497	0.682865693	0.680904907	0.68096324	0.68307511	0.68729658	0.693705934	0.702404447	0.713517231	0.727194026	0.743609708	0.762964193	0.785481239	0.811405452	0.840996446	0.874518716	0.912225178	0.954331673	1.00097891	1.05217761	1.10773223	1.16713941	1.2294597	1.293168	1.35599947	1.41482664	1.46562719	1.50362422	1.5236838	1.5210161	1.49212545	1.43580487	1.35383853	1.25106989	1.13468461	1.01288447	0.893402587	0.782349007	0.683669786	0.599209318	0.529163524	0.472668562	0.428339322	0.39467271	0.370308113	0.354177098	0.345585326	0.344266021	0.350436629	0.364883175	0.389089192	0.425408606	0.477225489	0.548871109	0.644612349	0.765119258	0.899303881	1.01419683	1.06108053	1.01419683	0.899303881	0.765119258	0.644612349	0.548871109	0.477225489	0.425408606	0.389089192	0.364883175	0.350436629	0.344266021	0.345585326	0.354177098	0.370308113	0.39467271	0.428339322	0.472668562	0.529163524	0.599209318	0.683669786	0.782349007	0.893402587	1.01288447	1.13468461	1.25106989	1.35383853	1.43580487	1.49212545	1.5210161	1.5236838	1.50362422	1.46562719	1.41482664	1.35599947	1.293168	1.2294597	1.16713941	1.10773223	1.05217761	1.00097891	0.954331673	0.912225178	0.874518716	0.840996446	0.811405452	0.785481239	0.762964193	0.743609708	0.727194026	0.713517231	0.702404447	0.693705934	0.68729658	0.68307511	0.68096324	0.680904907	0.682865693	0.686832497	0.692813513	0.700838562	0.710959824	0.72325302	0.737819101	0.754786537
0.722571315	0.706599245	0.692866198	0.681254842	0.671672805	0.664050634	0.658340278	0.654514016	0.652563788	0.652500862	0.654355816	0.658178769	0.66403983	0.672029683	0.682260218	0.69486507	0.709999858	0.727841826	0.748588436	0.772454266	0.799665304	0.830449329	0.865020618	0.903556606	0.946163502	0.992827278	1.04334623	1.09724196	1.15364816	1.21118198	1.26781295	1.32075996	1.36646678	1.40072441	1.4190116	1.4170928	1.39183035	1.34204407	1.2691389	1.17720807	1.07246749	0.962146154	0.853197283	0.751251335	0.660077644	0.581576023	0.51613442	0.463134241	0.421433319	0.389740844	0.366868772	0.351883375	0.344193811	0.343613622	0.350425338	0.365472527	0.390296794	0.427320268	0.480017726	0.552847937	0.65024716	0.773047008	0.910098852	1.02772442	1.07579828	1.02772442	0.910098852	0.773047008	0.65024716	0.552847937	0.480017726	0.427320268	0.390296794	0.365472527	0.350425338	0.343613622	0.344193811	0.351883375	0.366868772	0.389740844	0.421433319	0.463134241	0.51613442	0.581576023	0.660077644	0.751251335	0.853197283	0.962146154	1.07246749	1.17720807	1.2691389	1.34204407	1.39183035	1.4170928	1.4190116	1.40072441	1.36646678	1.32075996	1.26781295	1.21118198	1.15364816	1.09724196	1.04334623	0.992827278	0.946163502	0.903556606	0.865020618	0.830449329	0.799665304	0.772454266	0.748588436	0.727841826	0.709999858	0.69486507	0.682260218	0.672029683	0.66403983	0.658178769	0.654355816	0.652500862	0.652563788	0.654514016	0.658340278	0.664050634	0.671672805	0.681254842	0.692866198	0.706599245	0.722571315
0.692433615	0.677378375	0.664414033	0.653433234	0.644351305	0.637104437	0.631648314	0.627957143	0.626023038	0.625855691	0.62748232	0.630947827	0.636315134	0.64366562	0.653099574	0.664736532	0.678715306	0.695193424	0.71434557	0.736360459	0.761435293	0.789766674	0.821536407	0.85689014	0.895906254	0.938551987	0.984623617	1.03366824	1.08488685	1.13702325	1.18825198	1.23609147	1.27738534	1.30840951	1.32516523	1.3238916	1.30176353	1.257638	1.19261549	1.11016601	1.01568367	0.91555585	0.816043156	0.722331903	0.638007799	0.564994213	0.503830585	0.454105103	0.414887095	0.385074622	0.363635883	0.349761071	0.342956179	0.343111493	0.350573581	0.366244988	0.391729889	0.429527673	0.483220241	0.557422003	0.656782338	0.782345849	0.922909659	1.04392397	1.09348396	1.04392397	0.922909659	0.782345849	0.656782338	0.557422003	0.483220241	0.429527673	0.391729889	0.366244988	0.350573581	0.343111493	0.342956179	0.349761071	0.363635883	0.385074622	0.414887095	0.454105103	0.503830585	0.564994213	0.638007799	0.722331903	0.816043156	0.91555585	1.01568367	1.11016601	1.19261549	1.257638	1.30176353	1.3238916	1.32516523	1.30840951	1.27738534	1.23609147	1.18825198	1.13702325	1.08488685	1.03366824	0.984623617	0.938551987	0.895906254	0.85689014	0.821536407	0.789766674	0.761435293	0.736360459	0.71434557	0.695193423	0.678715306	0.664736532	0.653099574	0.64366562	0.636315134	0.630947827	0.62748232	0.625855691	0.626023038	0.627957143	0.631648314	0.637104437	0.644351305	0.653433234	0.664414033	0.677378375	0.692433615
0.664198656	0.649989465	0.637735749	0.627339105	0.618721789	0.611825082	0.606608055	0.603046689	0.601133299	0.600876224	0.602299737	0.605444149	0.610366048	0.617138619	0.625851949	0.636613201	0.649546476	0.664792107	0.682505003	0.702851528	0.72600417	0.75213298	0.781392398	0.8139017	0.849716822	0.888790985	0.930921511	0.975680836	1.02233175	1.06973106	1.11623322	1.1596168	1.19707012	1.22528535	1.24071173	1.23999703	1.22059017	1.18139181	1.12325736	1.04913686	0.963725204	0.872679664	0.781645063	0.695397824	0.61733802	0.549388074	0.492205606	0.445552922	0.408683555	0.380663774	0.360603428	0.347806914	0.341871055	0.342759729	0.350882795	0.367203481	0.393393374	0.43203871	0.486845906	0.562615021	0.664255758	0.79308253	0.937848681	1.06296026	1.1143277	1.06296026	0.937848681	0.79308253	0.664255758	0.562615021	0.486845906	0.43203871	0.393393374	0.367203481	0.350882795	0.342759729	0.341871055	0.347806914	0.360603428	0.380663774	0.408683555	0.445552922	0.492205606	0.549388074	0.61733802	0.695397824	0.781645063	0.872679664	0.963725204	1.04913686	1.12325736	1.18139181	1.22059017	1.23999703	1.24071173	1.22528535	1.19707012	1.1596168	1.11623322	1.06973106	1.02233175	0.975680836	0.930921511	0.888790985	0.849716822	0.8139017	0.781392398	0.75213298	0.72600417	0.702851528	0.682505003	0.664792107	0.649546476	0.636613201	0.625851949	0.617138619	0.610366048	0.605444149	0.602299737	0.600876224	0.601133299	0.603046689	0.606608055	0.611825082	0.618721789	0.627339105	0.637735749	0.649989465	0.664198656
0.637709622	0.624282548	0.612686902	0.602832336	0.594647354	0.588077839	0.583085938	0.579649265	0.577760362	0.577426399	0.578669066	0.581524624	0.586044071	0.592293356	0.600353573	0.610321	0.622306834	0.63643637	0.652847296	0.671686617	0.693105542	0.717251443	0.74425564	0.774215496	0.807168845	0.843058608	0.881685361	0.922646319	0.965260931	1.00848697	1.05083736	1.09031746	1.12441416	1.15017867	1.1644463	1.16421843	1.14718514	1.11229459	1.06020446	0.993429216	0.916066697	0.83313896	0.749742785	0.670277245	0.597958281	0.534688708	0.481216941	0.437451645	0.402806844	0.376498762	0.357765849	0.346017955	0.34093733	0.342558681	0.351354711	0.368351321	0.395292714	0.434862174	0.490909154	0.568451562	0.672710776	0.80533445	0.955047865	1.08502859	1.13855569	1.08502859	0.955047865	0.80533445	0.672710776	0.568451562	0.490909154	0.434862174	0.395292714	0.368351321	0.351354711	0.342558681	0.34093733	0.346017955	0.357765849	0.376498762	0.402806844	0.437451645	0.481216941	0.534688708	0.597958281	0.670277245	0.749742785	0.83313896	0.916066697	0.993429216	1.06020446	1.11229459	1.14718514	1.16421843	1.1644463	1.15017867	1.12441416	1.09031746	1.05083736	1.00848697	0.965260931	0.922646319	0.881685361	0.843058608	0.807168845	0.774215496	0.74425564	0.717251443	0.693105542	0.671686617	0.652847296	0.63643637	0.622306834	0.610321	0.600353573	0.592293356	0.586044071	0.581524624	0.578669066	0.577426399	0.577760362	0.579649265	0.583085938	0.588077839	0.594647354	0.602832336	0.612686902	0.624282548	0.637709622
0.612825498	0.600122666	0.58913743	0.579786708	0.572004647	0.565741298	0.560961612	0.557644704	0.555783362	0.555383748	0.55646528	0.559060642	0.563215882	0.568990554	0.576457802	0.585704309	0.59682992	0.609946751	0.625177457	0.642652224	0.662503896	0.684860423	0.709833549	0.737502391	0.767890218	0.800932567	0.836434849	0.874018214	0.91305401	0.952590423	0.991280351	1.02732768	1.058479	1.08209668	1.09535032	1.09554869	1.08059491	1.04948658	1.00272153	0.942448008	0.872252232	0.796602163	0.720106199	0.64681666	0.579769341	0.520833397	0.470825546	0.429777202	0.397242249	0.372570732	0.355118028	0.34439156	0.340154152	0.342508959	0.351991362	0.369692222	0.397433973	0.438007823	0.495426084	0.574959274	0.682196726	0.819190777	0.974661073	1.1103589	1.16643518	1.1103589	0.974661073	0.819190777	0.682196726	0.574959274	0.495426084	0.438007823	0.397433973	0.369692222	0.351991362	0.342508959	0.340154152	0.34439156	0.355118028	0.372570732	0.397242249	0.429777202	0.470825546	0.520833397	0.579769341	0.64681666	0.720106199	0.796602163	0.872252232	0.942448008	1.00272153	1.04948658	1.08059491	1.09554869	1.09535032	1.08209668	1.058479	1.02732767	0.991280351	0.952590423	0.91305401	0.874018214	0.836434849	0.800932567	0.767890218	0.737502391	0.709833549	0.684860423	0.662503896	0.642652224	0.625177457	0.609946751	0.59682992	0.585704309	0.576457802	0.568990554	0.563215882	0.559060642	0.55646528	0.555383748	0.555783362	0.557644704	0.560961612	0.565741298	0.572004647	0.579786708	0.58913743	0.600122666	0.612825498
0.589419201	0.57738811	0.566969978	0.558088286	0.550682291	0.544705828	0.540126404	0.536924521	0.535093221	0.534637801	0.535575677	0.537936364	0.541761526	0.547105042	0.554033024	0.562623669	0.572966819	0.585163012	0.599321746	0.615558563	0.633990415	0.654728579	0.677868186	0.70347315	0.731555043	0.762044317	0.794752319	0.829323117	0.865175584	0.901439018	0.936890339	0.969907845	0.998464968	1.02019489	1.032558	1.03313147	1.02000725	0.992232954	0.950177075	0.895678864	0.831884687	0.762777931	0.692531216	0.624878624	0.562681505	0.507764956	0.460995548	0.42250734	0.391976117	0.368871471	0.352655262	0.342925393	0.339520928	0.34261143	0.35279509	0.371230321	0.399823842	0.441486436	0.500414579	0.582169144	0.692769494	0.834753761	0.996866893	1.13922058	1.19828045	1.13922058	0.996866893	0.834753761	0.692769494	0.582169144	0.500414579	0.441486436	0.399823842	0.371230321	0.35279509	0.34261143	0.339520928	0.342925393	0.352655262	0.368871471	0.391976117	0.42250734	0.460995548	0.507764956	0.562681505	0.624878624	0.692531216	0.762777931	0.831884687	0.895678864	0.950177075	0.992232954	1.02000725	1.03313147	1.032558	1.02019489	0.998464968	0.969907845	0.936890339	0.901439018	0.865175584	0.829323117	0.794752319	0.762044317	0.731555043	0.70347315	0.677868186	0.654728579	0.633990415	0.615558563	0.599321746	0.585163012	0.572966819	0.562623669	0.554033024	0.547105042	0.541761526	0.537936364	0.535575677	0.534637801	0.535093221	0.536924521	0.540126404	0.544705828	0.550682291	0.558088286	0.566969978	0.57738811	0.589419201
0.567375962	0.555968889	0.546078431	0.53763401	0.530579517	0.524872229	0.520481987	0.517390577	0.515591301	0.515088709	0.515898453	0.518047238	0.521572832	0.526524077	0.532960842	0.540953813	0.550583994	0.561941726	0.575124968	0.590236483	0.607379434	0.62665076	0.648131466	0.671872783	0.69787693	0.726071083	0.756273257	0.788149325	0.82116168	0.854512533	0.887089015	0.917423193	0.943687389	0.963751482	0.975329872	0.97623507	0.964726982	0.939902799	0.902026376	0.852675393	0.794616901	0.731409464	0.666836335	0.604339787	0.546613553	0.49543117	0.451693946	0.415621467	0.386995773	0.365393367	0.350373245	0.341617417	0.33903732	0.342867228	0.353768558	0.372970196	0.402469679	0.445309884	0.50589445	0.590115786	0.704492193	0.852140289	1.02187201	1.17192853	1.2344603	1.17192853	1.02187201	0.852140289	0.704492193	0.590115786	0.50589445	0.445309884	0.402469679	0.372970196	0.353768558	0.342867228	0.33903732	0.341617417	0.350373245	0.365393367	0.386995773	0.415621467	0.451693946	0.49543117	0.546613553	0.604339787	0.666836335	0.731409464	0.794616901	0.852675393	0.902026376	0.939902799	0.964726982	0.97623507	0.975329872	0.963751482	0.943687389	0.917423193	0.887089015	0.854512533	0.82116168	0.788149325	0.756273257	0.726071083	0.69787693	0.671872783	0.648131466	0.62665076	0.607379434	0.590236483	0.575124968	0.561941726	0.550583994	0.540953813	0.532960842	0.526524077	0.521572832	0.518047238	0.515898453	0.515088709	0.515591301	0.517390577	0.520481987	0.524872229	0.530579517	0.53763401	0.546078431	0.555968889	0.567375962
0.546591925	0.535765409	0.526366658	0.518330481	0.511604979	0.506150568	0.501939224	0.498953919	0.497188222	0.496646039	0.497341463	0.499298703	0.50255206	0.507145894	0.513134524	0.520581972	0.529561417	0.540154204	0.552448148	0.566534833	0.582505439	0.600444542	0.620421116	0.642475813	0.66660341	0.692729225	0.720678402	0.750137466	0.780608666	0.81135989	0.841376479	0.869326521	0.893557371	0.912146594	0.923031369	0.924231365	0.914156338	0.891952018	0.857797609	0.813048725	0.760144348	0.702269718	0.642859722	0.585089203	0.531491807	0.48378429	0.44289035	0.409100519	0.382289454	0.362129372	0.348268049	0.340465878	0.338703243	0.343277758	0.354914765	0.374916885	0.405379548	0.449491205	0.511887583	0.598837782	0.717435931	0.871483717	1.04991527	1.20885035	1.27540701	1.20885035	1.04991527	0.871483717	0.717435931	0.598837782	0.511887583	0.449491205	0.405379548	0.374916885	0.354914765	0.343277758	0.338703243	0.340465878	0.348268049	0.362129372	0.382289454	0.409100519	0.44289035	0.48378429	0.531491807	0.585089203	0.642859722	0.702269718	0.760144348	0.813048725	0.857797609	0.891952018	0.914156338	0.924231365	0.923031369	0.912146594	0.893557371	0.869326521	0.841376479	0.81135989	0.780608666	0.750137466	0.720678402	0.692729225	0.66660341	0.642475813	0.620421116	0.600444542	0.582505439	0.566534833	0.552448148	0.540154204	0.529561417	0.520581972	0.513134524	0.507145894	0.50255206	0.499298703	0.497341463	0.496646039	0.497188222	0.498953919	0.501939224	0.506150568	0.511604979	0.518330481	0.526366658	0.535765409	0.546591925
0.526972927	0.516687314	0.5077474	0.500092889	0.493675716	0.48845916	0.484417155	0.481533772	0.479802848	0.479227734	0.479821145	0.481605069	0.484610717	0.488878451	0.494457651	0.501406411	0.509790973	0.519684724	0.531166547	0.544318226	0.559220502	0.575947274	0.594557257	0.615082277	0.637511234	0.661768698	0.687687198	0.714972742	0.743164108	0.771588451	0.799318873	0.825144161	0.847566248	0.864845606	0.875115552	0.876578778	0.867779153	0.847909448	0.817080501	0.776458876	0.728199023	0.675157379	0.620456721	0.567026872	0.51724931	0.47278059	0.434556746	0.402926839	0.377846238	0.35907297	0.346336107	0.339469302	0.338518869	0.343844697	0.356237052	0.377075916	0.408562263	0.454044688	0.518418117	0.608378062	0.73168072	0.892936029	1.0812725	1.25041526	1.32162746	1.25041526	1.0812725	0.892936029	0.73168072	0.608378062	0.518418117	0.454044688	0.408562263	0.377075916	0.356237052	0.343844697	0.338518869	0.339469302	0.346336107	0.35907297	0.377846238	0.402926839	0.434556746	0.47278059	0.51724931	0.567026872	0.620456721	0.675157379	0.728199023	0.776458876	0.817080501	0.847909448	0.867779153	0.876578778	0.875115552	0.864845606	0.847566248	0.825144161	0.799318873	0.771588451	0.743164108	0.714972742	0.687687198	0.661768698	0.637511234	0.615082277	0.594557257	0.575947274	0.559220502	0.544318226	0.531166547	0.519684724	0.509790973	0.501406411	0.494457651	0.488878451	0.484610717	0.481605069	0.479821145	0.479227734	0.479802848	0.481533772	0.484417155	0.48845916	0.493675716	0.500092889	0.5077474	0.516687314	0.526972927
0.508433436	0.49865248	0.490141312	0.48284409	0.476716247	0.471723679	0.467842117	0.465056653	0.463361389	0.4627592	0.46326158	0.464888538	0.467668525	0.471638338	0.476842944	0.483335161	0.491175065	0.500428994	0.511167947	0.523465101	0.537392089	0.553013572	0.570379504	0.58951435	0.610402421	0.632968402	0.657052308	0.682378479	0.708519195	0.7348552	0.760538218	0.784464471	0.805272861	0.82138551	0.83110904	0.832808421	0.825147888	0.807365487	0.779516979	0.74260758	0.698544334	0.649893457	0.599497718	0.550062477	0.503825115	0.462379979	0.426667289	0.397084058	0.373655993	0.356218146	0.344574201	0.338626491	0.338484626	0.344570011	0.357739124	0.379453331	0.412027438	0.45898597	0.525512642	0.618784344	0.747316511	0.916670391	1.11626242	1.29712482	1.37371671	1.29712482	1.11626242	0.916670391	0.747316511	0.618784344	0.525512642	0.45898597	0.412027438	0.379453331	0.357739124	0.344570011	0.338484626	0.338626491	0.344574201	0.356218146	0.373655993	0.397084058	0.426667289	0.462379979	0.503825115	0.550062477	0.599497718	0.649893457	0.698544334	0.74260758	0.779516979	0.807365487	0.825147888	0.832808421	0.83110904	0.82138551	0.805272861	0.784464471	0.760538218	0.7348552	0.708519195	0.682378479	0.657052308	0.632968402	0.610402421	0.58951435	0.570379504	0.553013572	0.537392089	0.523465101	0.511167947	0.500428994	0.491175065	0.483335161	0.476842944	0.471638338	0.467668525	0.464888538	0.46326158	0.4627592	0.463361389	0.465056653	0.467842117	0.471723679	0.476716247	0.48284409	0.490141312	0.49865248	0.508433436
0.490895618	0.481586132	0.473476115	0.466513788	0.460657778	0.455876377	0.45214697	0.449455595	0.447796617	0.447172505	0.447593667	0.449078348	0.451652532	0.455349822	0.460211248	0.466284916	0.473625415	0.482292826	0.492351179	0.503866076	0.516901187	0.531513168	0.547744485	0.565613476	0.585100912	0.606132265	0.628555018	0.652110735	0.67640244	0.700859426	0.724704032	0.746928383	0.76629313	0.781363744	0.790600501	0.792512734	0.785873014	0.769962722	0.744793422	0.711232319	0.670970799	0.626318388	0.579866313	0.534114291	0.491163654	0.452545649	0.419198109	0.391557002	0.369709319	0.353559358	0.342979448	0.337936516	0.338601201	0.345455953	0.359425065	0.382055714	0.415785544	0.464332142	0.533200413	0.630109632	0.764444412	0.942884167	1.15525362	1.34956626	1.43237485	1.34956626	1.15525362	0.942884167	0.764444412	0.630109632	0.533200413	0.464332142	0.415785544	0.382055714	0.359425065	0.345455953	0.338601201	0.337936516	0.342979448	0.353559358	0.369709319	0.391557002	0.419198109	0.452545649	0.491163654	0.534114291	0.579866313	0.626318388	0.670970799	0.711232319	0.744793422	0.769962722	0.785873014	0.792512734	0.790600501	0.781363744	0.76629313	0.746928383	0.724704032	0.700859426	0.67640244	0.652110735	0.628555018	0.606132265	0.585100912	0.565613476	0.547744485	0.531513168	0.516901187	0.503866076	0.492351179	0.482292826	0.473625415	0.466284916	0.460211248	0.455349822	0.451652532	0.449078348	0.447593667	0.447172505	0.447796617	0.449455595	0.45214697	0.455876377	0.460657778	0.466513788	0.473476115	0.481586132	0.490895618
0.474288522	0.465420069	0.457685858	0.45103782	0.445437503	0.440855399	0.437270415	0.434669467	0.433047184	0.432405681	0.432754406	0.434110027	0.436496316	0.43994402	0.44449064	0.450180076	0.457062018	0.465190989	0.474624842	0.485422507	0.497640677	0.511329065	0.526523731	0.543237919	0.561449726	0.581085924	0.602001369	0.623953775	0.64657441	0.669336635	0.691526363	0.712221566	0.730291448	0.744429	0.753231177	0.75533615	0.74961425	0.735388179	0.71263423	0.682101318	0.645292416	0.604289572	0.561457742	0.519108217	0.47921419	0.443243768	0.412127146	0.386331598	0.365997501	0.351091513	0.341549286	0.337398716	0.33886954	0.346505079	0.361299351	0.384890227	0.419847964	0.470101865	0.541513609	0.642412788	0.78317809	0.971802502	1.19867317	1.40842877	1.4984278	1.40842877	1.19867317	0.971802502	0.78317809	0.642412788	0.541513609	0.470101865	0.419847964	0.384890227	0.361299351	0.346505079	0.33886954	0.337398716	0.341549286	0.351091513	0.365997501	0.386331598	0.412127146	0.443243768	0.47921419	0.519108217	0.561457742	0.604289572	0.645292416	0.682101318	0.71263423	0.735388179	0.74961425	0.75533615	0.753231177	0.744429	0.730291448	0.712221566	0.691526363	0.669336635	0.64657441	0.623953775	0.602001369	0.581085924	0.561449726	0.543237919	0.526523731	0.511329065	0.497640677	0.485422507	0.474624842	0.465190989	0.457062018	0.450180076	0.44449064	0.43994402	0.436496316	0.434110027	0.432754406	0.432405681	0.433047184	0.434669467	0.437270415	0.440855399	0.445437503	0.45103782	0.457685858	0.465420069	0.474288522
0.458547365	0.450091986	0.442710264	0.436357524	0.430997993	0.42660418	0.423156396	0.420642379	0.419057011	0.418402106	0.418686261	0.41992473	0.422139305	0.425358167	0.429615657	0.434951904	0.441412231	0.449046204	0.4579062	0.468045255	0.479513947	0.492355954	0.506601857	0.522260675	0.539308541	0.557673917	0.577218871	0.597716255	0.618823306	0.640053455	0.660749989	0.68006793	0.696973547	0.710273618	0.718687053	0.720967356	0.716073304	0.703366876	0.682796443	0.655009341	0.621343586	0.583679258	0.54417752	0.504976961	0.467930323	0.434443204	0.405433995	0.381394791	0.362512467	0.348809948	0.340281466	0.337012695	0.339290858	0.347720258	0.363366878	0.387964649	0.424227066	0.476315506	0.550487607	0.65575919	0.803645416	1.00368258	1.247017	1.47452374	1.57285337	1.47452374	1.247017	1.00368258	0.803645416	0.65575919	0.550487607	0.476315506	0.424227066	0.387964649	0.363366878	0.347720258	0.339290858	0.337012695	0.340281466	0.348809948	0.362512467	0.381394791	0.405433995	0.434443204	0.467930323	0.504976961	0.54417752	0.583679258	0.621343586	0.655009341	0.682796443	0.703366876	0.716073304	0.720967356	0.718687053	0.710273618	0.696973547	0.68006793	0.660749989	0.640053455	0.618823306	0.597716255	0.577218871	0.557673917	0.539308541	0.522260675	0.506601857	0.492355954	0.479513947	0.468045255	0.4579062	0.449046204	0.441412231	0.434951904	0.429615657	0.425358167	0.422139305	0.41992473	0.418686261	0.418402106	0.419057011	0.420642379	0.423156396	0.42660418	0.430997993	0.436357524	0.442710264	0.450091986	0.458547365
0.443612899	0.435544871	0.428494155	0.422419188	0.41728665	0.41307091	0.409753575	0.407323147	0.405774756	0.405109962	0.405336602	0.406468666	0.408526165	0.411534977	0.415526605	0.4205378	0.426609972	0.433788272	0.442120209	0.451653608	0.462433675	0.47449884	0.487874996	0.502567671	0.518551617	0.535757275	0.554053728	0.573227997	0.59296123	0.612803357	0.632149559	0.650224191	0.666080554	0.678627255	0.686692345	0.689132872	0.684987825	0.673656443	0.655065221	0.629774137	0.598976494	0.564372739	0.527940258	0.4916593	0.457269568	0.426115279	0.399099775	0.376734471	0.359246746	0.346710401	0.339174046	0.33677832	0.339866638	0.349104682	0.365632981	0.391287407	0.428936275	0.482995282	0.560161304	0.670221474	0.825990382	1.0388187	1.30086255	1.54880992	1.65681385	1.54880992	1.30086255	1.0388187	0.825990382	0.670221474	0.560161304	0.482995282	0.428936275	0.391287407	0.365632981	0.349104682	0.339866638	0.33677832	0.339174046	0.346710401	0.359246746	0.376734471	0.399099775	0.426115279	0.457269568	0.4916593	0.527940258	0.564372739	0.598976494	0.629774137	0.655065221	0.673656443	0.684987825	0.689132872	0.686692345	0.678627255	0.666080554	0.650224191	0.632149559	0.612803357	0.59296123	0.573227997	0.554053728	0.535757275	0.518551617	0.502567671	0.487874996	0.47449884	0.462433675	0.451653608	0.442120209	0.433788272	0.426609972	0.4205378	0.415526605	0.411534977	0.408526165	0.406468666	0.405336602	0.405109962	0.405774756	0.407323147	0.409753575	0.41307091	0.41728665	0.422419188	0.428494155	0.435544871	0.443612899
0.429430854	0.421726477	0.414986946	0.40917355	0.404255231	0.400208065	0.39701486	0.394664829	0.393153347	0.392481754	0.392657215	0.393692583	0.39560627	0.398422082	0.402168968	0.406880648	0.412595029	0.419353314	0.427198682	0.436174344	0.446320783	0.457671859	0.470249454	0.484056226	0.499066023	0.515211479	0.532368457	0.550337248	0.568821029	0.587403043	0.605525507	0.622475317	0.63738402	0.649251603	0.657004069	0.659591682	0.656126349	0.6460426	0.629250044	0.606233432	0.578058877	0.546266793	0.51266864	0.479099448	0.447192965	0.41823355	0.393106998	0.372339405	0.35619343	0.344789001	0.338225376	0.336695723	0.340598643	0.350661883	0.368103457	0.394867631	0.433990155	0.490165426	0.570577476	0.685880403	0.850375336	1.07754837	1.3608844	1.63242501	1.75169724	1.63242501	1.3608844	1.07754837	0.850375336	0.685880403	0.570577476	0.490165426	0.433990155	0.394867631	0.368103457	0.350661883	0.340598643	0.336695723	0.338225376	0.344789001	0.35619343	0.372339405	0.393106998	0.41823355	0.447192965	0.479099448	0.51266864	0.546266793	0.578058877	0.606233432	0.629250044	0.6460426	0.656126349	0.659591682	0.657004069	0.649251603	0.63738402	0.622475317	0.605525507	0.587403043	0.568821029	0.550337248	0.532368457	0.515211479	0.499066023	0.484056226	0.470249454	0.457671859	0.446320783	0.436174344	0.427198682	0.419353314	0.412595029	0.406880648	0.402168968	0.398422082	0.39560627	0.393692583	0.392657215	0.392481754	0.393153347	0.394664829	0.39701486	0.400208065	0.404255231	0.40917355	0.414986946	0.421726477	0.429430854
0.415951447	0.40858885	0.40214219	0.396575374	0.39185942	0.387971987	0.384896991	0.382624311	0.381149556	0.380473885	0.38060386	0.381551317	0.383333227	0.385971529	0.389492874	0.393928256	0.39931244	0.405683099	0.41307955	0.421540917	0.43110352	0.441797242	0.453640534	0.46663371	0.480750104	0.49592469	0.512039865	0.528908341	0.546253617	0.563689387	0.580700596	0.59663069	0.610681738	0.621935951	0.62940748	0.632130731	0.629284051	0.620335355	0.605181493	0.584242364	0.558472106	0.529268333	0.498292531	0.467246486	0.437664748	0.410773612	0.387439463	0.368199172	0.353346145	0.343042247	0.3374341	0.336765298	0.341488917	0.352395743	0.370784594	0.398715194	0.439404501	0.497852373	0.581783183	0.702825855	0.87698362	1.12025962	1.42787348	1.72672539	1.85916972	1.72672539	1.42787348	1.12025962	0.87698362	0.702825855	0.581783183	0.497852373	0.439404501	0.398715194	0.370784594	0.352395743	0.341488917	0.336765298	0.3374341	0.343042247	0.353346145	0.368199172	0.387439463	0.410773612	0.437664748	0.467246486	0.498292531	0.529268333	0.558472106	0.584242364	0.605181493	0.620335355	0.629284051	0.632130731	0.62940748	0.621935951	0.610681738	0.59663069	0.580700596	0.563689387	0.546253617	0.528908341	0.512039865	0.49592469	0.480750104	0.46663371	0.453640534	0.441797242	0.43110352	0.421540917	0.41307955	0.405683099	0.39931244	0.393928256	0.389492874	0.385971529	0.383333227	0.381551317	0.38060386	0.380473885	0.381149556	0.382624311	0.384896991	0.387971987	0.39185942	0.396575374	0.40214219	0.40858885	0.415951447
0.40312894	0.396087919	0.389917182	0.38458305	0.380058457	0.376322517	0.373360176	0.371161936	0.369723635	0.369046278	0.369135891	0.370003394	0.371664462	0.374139347	0.377452631	0.381632855	0.386711959	0.392724455	0.399706215	0.407692733	0.416716665	0.426804422	0.437971527	0.450216392	0.463512158	0.477796239	0.492957307	0.508819698	0.52512568	0.541516837	0.557517002	0.572520868	0.585794224	0.596493451	0.603712238	0.606561133	0.604279155	0.59636578	0.582708512	0.5636713	0.54010954	0.513293247	0.484748198	0.456053876	0.42865204	0.403712921	0.382082154	0.364304113	0.350699018	0.341466996	0.336799144	0.336987707	0.3425398	0.354310517	0.373683203	0.40284077	0.445196439	0.506084963	0.593830233	0.721157961	0.906022666	1.16739984	1.5027609	1.83333672	1.98124287	1.83333672	1.5027609	1.16739984	0.906022666	0.721157961	0.593830233	0.506084963	0.445196439	0.40284077	0.373683203	0.354310517	0.3425398	0.336987707	0.336799144	0.341466996	0.350699018	0.364304113	0.382082154	0.403712921	0.42865204	0.456053876	0.484748198	0.513293247	0.54010954	0.5636713	0.582708512	0.59636578	0.604279155	0.606561133	0.603712238	0.596493451	0.585794224	0.572520868	0.557517002	0.541516837	0.52512568	0.508819698	0.492957307	0.477796239	0.463512158	0.450216392	0.437971527	0.426804422	0.416716665	0.407692733	0.399706215	0.392724455	0.386711959	0.381632855	0.377452631	0.374139347	0.371664462	0.370003394	0.369135891	0.369046278	0.369723635	0.371161936	0.373360176	0.376322517	0.380058457	0.38458305	0.389917182	0.396087919	0.40312894
0.39092126	0.384183117	0.378272604	0.373158261	0.368814792	0.365222657	0.362367759	0.360241181	0.358838984	0.358162042	0.358215906	0.359010673	0.360560844	0.362885154	0.366006315	0.369950655	0.374747576	0.380428753	0.387026984	0.394574534	0.403100825	0.412629247	0.423172821	0.434728434	0.447269295	0.460735316	0.475021182	0.489962111	0.505317729	0.520755196	0.535833817	0.549994827	0.56256172	0.572757956	0.579749162	0.582714966	0.580949906	0.573983284	0.561696084	0.544403956	0.52287511	0.498265382	0.471977625	0.445479018	0.420124586	0.397030637	0.377021149	0.360645273	0.348246653	0.340060446	0.336319717	0.337363881	0.343753931	0.356410848	0.376806646	0.407255894	0.45138454	0.514894675	0.606775705	0.740988432	0.937727659	1.21948651	1.58664783	1.95421858	2.12036059	1.95421858	1.58664783	1.21948651	0.937727659	0.740988432	0.606775705	0.514894675	0.45138454	0.407255894	0.376806646	0.356410848	0.343753931	0.337363881	0.336319717	0.340060446	0.348246653	0.360645273	0.377021149	0.397030637	0.420124586	0.445479018	0.471977625	0.498265382	0.52287511	0.544403956	0.561696084	0.573983284	0.580949906	0.582714966	0.579749162	0.572757956	0.56256172	0.549994827	0.535833817	0.520755196	0.505317729	0.489962111	0.475021182	0.460735316	0.447269295	0.434728434	0.423172821	0.412629247	0.403100825	0.394574534	0.387026984	0.380428753	0.374747576	0.369950655	0.366006315	0.362885154	0.360560844	0.359010673	0.358215906	0.358162042	0.358838984	0.360241181	0.362367759	0.365222657	0.368814792	0.373158261	0.378272604	0.384183117	0.39092126
0.379289643	0.372837058	0.367172204	0.362265672	0.358093795	0.354638285	0.351885931	0.349828361	0.348461853	0.347787173	0.347809446	0.348538028	0.349986365	0.352171814	0.3551154	0.358841456	0.363377096	0.368751451	0.374994565	0.382135834	0.390201827	0.399213294	0.40918113	0.420101015	0.431946438	0.444659836	0.458141643	0.472237269	0.48672241	0.501287724	0.515524928	0.528917615	0.540841665	0.550581333	0.557367479	0.560442545	0.559151985	0.553053279	0.542023231	0.526335793	0.506682092	0.484115665	0.459927919	0.435482865	0.412054515	0.39070748	0.372243536	0.357214364	0.3459841	0.338820127	0.335995302	0.337895022	0.345134265	0.358701785	0.380162875	0.411973023	0.457988944	0.524315884	0.620682545	0.762442082	0.972365875	1.27712027	1.68084292	2.09174794	2.27951241	2.09174794	1.68084292	1.27712027	0.972365875	0.762442082	0.620682545	0.524315884	0.457988944	0.411973023	0.380162875	0.358701785	0.345134265	0.337895022	0.335995302	0.338820127	0.3459841	0.357214364	0.372243536	0.39070748	0.412054515	0.435482865	0.459927919	0.484115665	0.506682092	0.526335793	0.542023231	0.553053279	0.559151985	0.560442545	0.557367479	0.550581333	0.540841665	0.528917615	0.515524928	0.501287724	0.48672241	0.472237269	0.458141643	0.444659836	0.431946438	0.420101015	0.40918113	0.399213294	0.390201827	0.382135834	0.374994565	0.368751451	0.363377096	0.358841456	0.3551154	0.352171814	0.349986365	0.348538028	0.347809446	0.347787173	0.348461853	0.349828361	0.351885931	0.354638285	0.358093795	0.362265672	0.367172204	0.372837058	0.379289643
0.368198335	0.362015242	0.35658252	0.351872652	0.347863484	0.344537884	0.341883467	0.339892372	0.338561085	0.337890285	0.337884718	0.338553072	0.339907836	0.341965125	0.344744436	0.3482683	0.352561769	0.357651685	0.36356563	0.370330443	0.377970172	0.386503268	0.39593882	0.40627157	0.417475459	0.429495452	0.442237472	0.45555648	0.469243063	0.483009505	0.496477192	0.509168353	0.520506516	0.529831177	0.536432476	0.539610108	0.538756308	0.533455189	0.523581306	0.509372622	0.491452038	0.470781333	0.448550778	0.426029581	0.404416125	0.384725601	0.367737341	0.354003713	0.34390684	0.337743893	0.335825662	0.33858261	0.34668408	0.361188812	0.383760473	0.417005609	0.465031496	0.534386153	0.635620248	0.785658611	1.01024185	1.34100096	1.78690977	2.24882784	2.46238263	2.24882784	1.78690977	1.34100096	1.01024185	0.785658611	0.635620248	0.534386153	0.465031496	0.417005609	0.383760473	0.361188812	0.34668408	0.33858261	0.335825662	0.337743893	0.34390684	0.354003713	0.367737341	0.384725601	0.404416125	0.426029581	0.448550778	0.470781333	0.491452038	0.509372622	0.523581306	0.533455189	0.538756308	0.539610108	0.536432476	0.529831177	0.520506516	0.509168353	0.496477192	0.483009505	0.469243063	0.45555648	0.442237472	0.429495452	0.417475459	0.40627157	0.39593882	0.386503268	0.377970172	0.370330443	0.36356563	0.357651685	0.352561769	0.3482683	0.344744436	0.341965125	0.339907836	0.338553072	0.337884718	0.337890285	0.338561085	0.339892372	0.341883467	0.344537884	0.347863484	0.351872652	0.35658252	0.362015242	0.368198335
0.357614313	0.351685789	0.34647262	0.341949038	0.338094288	0.334892311	0.332331494	0.330404454	0.329107879	0.328442376	0.328412354	0.3290259	0.330294636	0.332233551	0.334860761	0.338197164	0.342265955	0.347091916	0.35270042	0.359116029	0.366360564	0.374450472	0.383393312	0.393183119	0.403794424	0.4151747	0.42723511	0.439839565	0.45279247	0.465826042	0.478588876	0.490638508	0.501441904	0.510388855	0.516823498	0.520097825	0.519647145	0.515080739	0.506272522	0.493429409	0.477113856	0.458205254	0.437802029	0.417086235	0.397185691	0.379068469	0.363491459	0.35100623	0.34201076	0.336829906	0.335810831	0.339428409	0.348406994	0.363877867	0.387608694	0.422368179	0.472535903	0.545146565	0.651665635	0.810794671	1.05170355	1.41194738	1.90672754	2.42903005	2.67354864	2.42903005	1.90672754	1.41194738	1.05170355	0.810794671	0.651665635	0.545146565	0.472535903	0.422368179	0.387608694	0.363877867	0.348406994	0.339428409	0.335810831	0.336829906	0.34201076	0.35100623	0.363491459	0.379068469	0.397185691	0.417086235	0.437802029	0.458205254	0.477113856	0.493429409	0.506272522	0.515080739	0.519647145	0.520097825	0.516823498	0.510388855	0.501441904	0.490638508	0.478588876	0.465826042	0.45279247	0.439839565	0.42723511	0.4151747	0.403794424	0.393183119	0.383393312	0.374450472	0.366360564	0.359116029	0.35270042	0.347091916	0.342265955	0.338197164	0.334860761	0.332233551	0.330294636	0.3290259	0.328412354	0.328442376	0.329107879	0.330404454	0.332331494	0.334892311	0.338094288	0.341949038	0.34647262	0.351685789	0.357614313
0.347507037	0.341819208	0.336813881	0.332466907	0.328758828	0.325674586	0.323203282	0.321337986	0.320075578	0.319416611	0.319365193	0.319928865	0.321118469	0.322947972	0.325434236	0.328596684	0.332456831	0.337037605	0.342362398	0.348453743	0.355331488	0.363010337	0.371496561	0.380783681	0.390846925	0.40163625	0.413067804	0.425013897	0.437291772	0.449652043	0.461768305	0.473230418	0.483545029	0.492147822	0.498432225	0.501798103	0.501720496	0.497832488	0.490008677	0.478429225	0.463602998	0.446335345	0.427641217	0.408622529	0.390341296	0.373720765	0.359495591	0.348215373	0.340292135	0.336076637	0.33595112	0.340434474	0.350306979	0.366775371	0.391717511	0.428076425	0.480527905	0.556642084	0.66890374	0.838026289	1.0971498	1.49092181	2.0425688	2.63678447	2.91874718	2.63678447	2.0425688	1.49092181	1.0971498	0.838026289	0.66890374	0.556642084	0.480527905	0.428076425	0.391717511	0.366775371	0.350306979	0.340434474	0.33595112	0.336076637	0.340292135	0.348215373	0.359495591	0.373720765	0.390341296	0.408622529	0.427641217	0.446335345	0.463602998	0.478429225	0.490008677	0.497832488	0.501720496	0.501798103	0.498432225	0.492147822	0.483545029	0.473230418	0.461768305	0.449652043	0.437291772	0.425013897	0.413067804	0.40163625	0.390846925	0.380783681	0.371496561	0.363010337	0.355331488	0.348453743	0.342362398	0.337037605	0.332456831	0.328596684	0.325434236	0.322947972	0.321118469	0.319928865	0.319365193	0.319416611	0.320075578	0.321337986	0.323203282	0.325674586	0.328758828	0.332466907	0.336813881	0.341819208	0.347507037
0.337848232	0.332388183	0.327579782	0.323400382	0.319831732	0.316859698	0.314474055	0.312668294	0.311439483	0.310788132	0.310718081	0.311236381	0.312353163	0.314081468	0.316437021	0.31943791	0.323104129	0.327456936	0.332517946	0.338307877	0.344844838	0.352142015	0.360204595	0.369025756	0.378581509	0.388824245	0.399674869	0.411013567	0.422669526	0.434410367	0.445932692	0.456856012	0.466723295	0.475012183	0.481161198	0.484614116	0.484882701	0.481622554	0.474710055	0.464302346	0.450860759	0.435124045	0.418031242	0.400610559	0.383862675	0.368668287	0.355740193	0.345625113	0.338747615	0.335482852	0.336247116	0.341603156	0.352388379	0.369888258	0.39609767	0.434147292	0.489035463	0.568921981	0.687428834	0.867551706	1.14703918	1.57906062	2.1972006	2.87763297	3.20523617	2.87763297	2.1972006	1.57906062	1.14703918	0.867551706	0.687428834	0.568921981	0.489035463	0.434147292	0.39609767	0.369888258	0.352388379	0.341603156	0.336247116	0.335482852	0.338747615	0.345625113	0.355740193	0.368668287	0.383862675	0.400610559	0.418031242	0.435124045	0.450860759	0.464302346	0.474710055	0.481622554	0.484882701	0.484614116	0.481161198	0.475012183	0.466723295	0.456856012	0.445932692	0.434410367	0.422669526	0.411013567	0.399674869	0.388824245	0.378581509	0.369025756	0.360204595	0.352142015	0.344844838	0.338307877	0.332517946	0.327456936	0.323104129	0.31943791	0.316437021	0.314081468	0.312353163	0.311236381	0.310718081	0.310788132	0.311439483	0.312668294	0.314474055	0.316859698	0.319831732	0.323400382	0.327579782	0.332388183	0.337848232
0.32861169	0.323367384	0.318745725	0.314725459	0.311289454	0.308424443	0.306120823	0.304372487	0.303176682	0.302533887	0.302447702	0.302924735	0.303974475	0.30560912	0.307843366	0.310694086	0.314179901	0.31832056	0.323136082	0.328645568	0.334865587	0.341808005	0.349477111	0.357865873	0.366951154	0.376687732	0.387001036	0.397778652	0.408860888	0.42003111	0.431007129	0.441435706	0.450893112	0.458895438	0.464922535	0.468458545	0.469049232	0.466371517	0.460304466	0.450985462	0.438833654	0.424527856	0.408938035	0.393024596	0.377731076	0.363897864	0.352216418	0.343229907	0.337374206	0.335047612	0.336699681	0.342937116	0.354655924	0.373224007	0.400760749	0.440599094	0.498088979	0.582040301	0.707345603	0.899594718	1.20190091	1.6777127	2.37401683	3.15857339	3.54229191	3.15857339	2.37401683	1.6777127	1.20190091	0.899594718	0.707345603	0.582040301	0.498088979	0.440599094	0.400760749	0.373224007	0.354655924	0.342937116	0.336699681	0.335047612	0.337374206	0.343229907	0.352216418	0.363897864	0.377731076	0.393024596	0.408938035	0.424527856	0.438833654	0.450985462	0.460304466	0.466371517	0.469049232	0.468458545	0.464922535	0.458895438	0.450893112	0.441435706	0.431007129	0.42003111	0.408860888	0.397778652	0.387001036	0.376687732	0.366951154	0.357865873	0.349477111	0.341808005	0.334865587	0.328645568	0.323136082	0.31832056	0.314179901	0.310694086	0.307843366	0.30560912	0.303974475	0.302924735	0.302447702	0.302533887	0.303176682	0.304372487	0.306120823	0.308424443	0.311289454	0.314725459	0.318745725	0.323367384	0.32861169
0.319773089	0.314733297	0.310288866	0.30641984	0.303110124	0.30034726	0.29812223	0.296429302	0.295265896	0.294632471	0.294532413	0.294971931	0.295959928	0.29750784	0.299629424	0.302340453	0.305658306	0.309601368	0.314188224	0.319436529	0.325361494	0.331973838	0.339277109	0.347264185	0.355912831	0.365180153	0.374995887	0.385254575	0.395806893	0.406450805	0.416923704	0.426897437	0.435978877	0.443719404	0.449636832	0.453252479	0.454143648	0.45200746	0.446726414	0.438420982	0.427472877	0.414506944	0.400330274	0.385840892	0.371929138	0.359397282	0.348916075	0.341024676	0.336169261	0.334770269	0.337309963	0.344439333	0.357114757	0.376790678	0.405719216	0.447451626	0.507721526	0.596056402	0.728770499	0.93440862	1.262348	1.7884882	2.57721301	3.48853138	3.94190079	3.48853138	2.57721301	1.7884882	1.262348	0.93440862	0.728770499	0.596056402	0.507721526	0.447451626	0.405719216	0.376790678	0.357114757	0.344439333	0.337309963	0.334770269	0.336169261	0.341024676	0.348916075	0.359397282	0.371929138	0.385840892	0.400330274	0.414506944	0.427472877	0.438420982	0.446726414	0.45200746	0.454143648	0.453252479	0.449636832	0.443719404	0.435978877	0.426897437	0.416923704	0.406450805	0.395806893	0.385254575	0.374995887	0.365180153	0.355912831	0.347264185	0.339277109	0.331973838	0.325361494	0.319436529	0.314188224	0.309601368	0.305658306	0.302340453	0.299629424	0.29750784	0.295959928	0.294971931	0.294532413	0.294632471	0.295265896	0.296429302	0.29812223	0.30034726	0.303110124	0.30641984	0.310288866	0.314733297	0.319773089
0.311309834	0.306464069	0.302187972	0.298462792	0.295273405	0.292608103	0.290458416	0.288818968	0.287687344	0.287063991	0.286952107	0.287357538	0.288288657	0.289756205	0.291773086	0.294354077	0.297515426	0.30127429	0.305647964	0.310652812	0.316302841	0.322607783	0.329570576	0.337184113	0.345427095	0.354258896	0.363613353	0.373391546	0.383453831	0.393611726	0.403620734	0.413175836	0.421912071	0.429413276	0.4352322	0.438924466	0.440096687	0.438465141	0.433916369	0.426556431	0.416733823	0.405024774	0.392179124	0.379037512	0.366440774	0.355155208	0.345831587	0.339004774	0.335130465	0.334650459	0.338079393	0.346113118	0.35977045	0.38059695	0.410986504	0.454726297	0.517969124	0.61103556	0.751833315	0.97228089	1.32909339	1.91332056	2.81201991	3.87901519	4.41973395	3.87901519	2.81201991	1.91332056	1.32909339	0.97228089	0.751833315	0.61103556	0.517969124	0.454726297	0.410986504	0.38059695	0.35977045	0.346113118	0.338079393	0.334650459	0.335130465	0.339004774	0.345831587	0.355155208	0.366440774	0.379037512	0.392179124	0.405024774	0.416733823	0.426556431	0.433916369	0.438465141	0.440096687	0.438924466	0.4352322	0.429413276	0.421912071	0.413175836	0.403620734	0.393611726	0.383453831	0.373391546	0.363613353	0.354258896	0.345427095	0.337184113	0.329570576	0.322607783	0.316302841	0.310652812	0.305647964	0.30127429	0.297515426	0.294354077	0.291773086	0.289756205	0.288288657	0.287357538	0.286952107	0.287063991	0.287687344	0.288818968	0.290458416	0.292608103	0.295273405	0.298462792	0.302187972	0.306464069	0.311309834
0.303200911	0.298539369	0.294423283	0.290835021	0.287760364	0.285188307	0.283110894	0.28152308	0.280422615	0.279809939	0.279688081	0.280062562	0.280941272	0.28233432	0.284253834	0.286713685	0.289729097	0.293316117	0.297490877	0.302268591	0.307662203	0.313680589	0.320326203	0.32759203	0.335457738	0.343884904	0.352811267	0.362144063	0.371752693	0.381461276	0.391042092	0.400211489	0.408630479	0.415912807	0.421643428	0.425409686	0.426845478	0.425685262	0.421820129	0.415343919	0.406575664	0.396047795	0.384458014	0.372594171	0.361251073	0.351161133	0.342955951	0.337165971	0.334255828	0.334688103	0.339009694	0.347962123	0.362629035	0.384652167	0.416577081	0.462446274	0.528871037	0.627049665	0.776679005	1.01353876	1.40296986	2.0545464	3.08501883	4.34503606	4.99653809	4.34503606	3.08501883	2.0545464	1.40296986	1.01353876	0.776679005	0.627049665	0.528871037	0.462446274	0.416577081	0.384652167	0.362629035	0.347962123	0.339009694	0.334688103	0.334255828	0.337165971	0.342955951	0.351161133	0.361251073	0.372594171	0.384458014	0.396047795	0.406575664	0.415343919	0.421820129	0.425685262	0.426845478	0.425409686	0.421643428	0.415912807	0.408630479	0.400211489	0.391042092	0.381461276	0.371752693	0.362144063	0.352811267	0.343884904	0.335457738	0.32759203	0.320326203	0.313680589	0.307662203	0.302268591	0.297490877	0.293316117	0.289729097	0.286713685	0.284253834	0.28233432	0.280941272	0.280062562	0.279688081	0.279809939	0.280422615	0.28152308	0.283110894	0.285188307	0.287760364	0.290835021	0.294423283	0.298539369	0.303200911


==> anc/data/vca_B1B2i_U385.tsv <==
2der_B1_1	2der_B2i_1	B1	B1_1	B1_1_ave	B1_ave	B2	B2_1	B2_ave	B2i	B2i_1	B2i_1_ave	B2i_ave	D1	D1_ave	D2	D2_ave	E0_1	E0_2	E_kin	SEF_eval	U	U_1_ave	U_2_ave	V1	V1_2_ave	V1_ave	V2_1_ave	V2_ave	V3_1_ave	V3_ave	githash	method	model	mu	mu_1_ave	mu_2_ave	mu_ave	n_1	n_2	omega	script	sector_1	sector_2	t	t_1_ave	t_ave	time	tp	tp_1_ave	tp_ave	version	
0.071569351813076	0.057018280435177676	0	0.02390411453	-0.3843059629	-0.05407766681	0	0	6.109557153e-14	0	-3.890798858e-08	2.625157888e-07	4.399917634e-08	0	-0.02703881166	0	-0.02703878366	-8.919103767	-1.289616272	-13.2213323	49	3.85	0.06200986185	0.01914216465	0.4	-0.3837636743	-0.03573373132	-0.1290725667	-0.03424437447	-0.01916058023	-0.034018516	a248bdd	NR	model_8p2_twist	0.565	0.8895681171	1	0.9222507235	0.9999999999644166	0.4999999999999998	-1.477617135	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8396993132	-1.247939688	2024-11-06@03:15	-0.3	-0.08659878998	0.1632298407	v2.7.1	
0.13216211204222222	0.10940757295499788	0	0.03358982418	-0.407202078	-0.06555041195	0	0	-1.237872316e-14	0	-4.798697488e-07	3.036877872e-06	5.334741733e-07	0	-0.03277500231	0	-0.03277501464	-8.985403561	-1.299616272	-13.22742379	49	3.85	0.06261491505	0.01914216465	0.4	-0.3837636743	-0.03584083515	-0.1268308069	-0.03437225993	-0.01831701527	-0.03383961833	a248bdd	NR	model_8p2_twist	0.57	0.8915298148	1	0.9227133882	0.9999999999225205	0.5000000000000002	-1.47846967	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8406488	-1.248656546	2024-11-06@03:05	-0.3	-0.08606658613	0.1627143102	v2.7.1	
0.2314753831185967	0.12198238910725248	0	0.04283996012	-0.4280661138	-0.0760889666	0	0	2.607826281e-12	0	-2.455867367e-06	1.464497289e-05	2.670814206e-06	0	-0.03804452162	0	-0.03804453013	-9.051992382	-1.309616272	-13.23968253	37	3.85	0.06303849957	0.01914216465	0.4	-0.3837636743	-0.03597161401	-0.1249308148	-0.03452116319	-0.01758097088	-0.03375633967	a248bdd	NR	model_8p2_twist	0.575	0.8921642513	1	0.9235412781	0.9999999999371805	0.5000000000000001	-1.480014335	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8417097706	-1.249711838	2024-11-06@02:58	-0.3	-0.08647052938	0.1630425853	v2.7.1	
-0.0908146421155642	-0.004611111207631443	0	0.05202331569	-0.4477430837	-0.08609873126	0	0	-3.88733613e-12	0	7.039160991e-06	-3.968017509e-05	-7.483449962e-06	0	-0.04304936414	0	-0.04304939243	-9.119855786	-1.319616272	-13.25573502	37	3.85	0.06336321889	0.01914216465	0.4	-0.3837636743	-0.0361230492	-0.1231101885	-0.03468217551	-0.01690658449	-0.03374251704	a248bdd	NR	model_8p2_twist	0.58	0.8920026645	1	0.9245639906	0.9999999999339623	0.5000000000000002	-1.481963642	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8428574413	-1.25098629	2024-11-06@02:53	-0.3	-0.08744176222	0.1638415166	v2.7.1	
0.4480080901135124	0.31427840310414695	0	0.06115079849	-0.4662049904	-0.09563079034	0	0	1.352998999e-13	0	-1.337176007e-05	7.148797641e-05	1.692417484e-05	0	-0.04781512297	0	-0.04781513408	-9.188899497	-1.329616272	-13.27366496	31	3.85	0.06363269745	0.01914216465	0.4	-0.3837636743	-0.03628876834	-0.1212493227	-0.03487045229	-0.01628411535	-0.03377659591	a248bdd	NR	model_8p2_twist	0.585	0.8913779953	1	0.9256618112	0.9999999999336773	0.5000000000000002	-1.484182333	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.844047012	-1.252362573	2024-11-06@02:49	-0.3	-0.08872527888	0.164870444	v2.7.1	
-0.4507465151393861	-0.044518256497923236	0	0.07015171318	-0.4833098475	-0.104624194	0	0	-1.057359609e-15	0	1.448763804e-05	-7.370633584e-05	-1.815355058e-05	0	-0.05231217001	0	-0.05231191895	-9.25873037	-1.339616272	-13.29220462	31	3.85	0.06387236481	0.01914216465	0.4	-0.3837636743	-0.03646688536	-0.1193198997	-0.03506521392	-0.01571199155	-0.03384913629	a248bdd	NR	model_8p2_twist	0.59	0.89050939	1	0.9267725416	0.9999999999251996	0.4999999999999999	-1.486597602	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8452387479	-1.25375595	2024-11-06@02:45	-0.3	-0.0901460701	0.1660093978	v2.7.1	
0.6293012797172175	0.897797496910155	0	0.07866287669	-0.4984033336	-0.1128246979	0	0	-9.941905399e-16	0	-1.544600672e-06	7.514350076e-06	1.544961937e-06	0	-0.05641229318	0	-0.05641246461	-9.327761859	-1.349616272	-13.30930477	25	3.85	0.06410335899	0.01914216465	0.4	-0.3837636743	-0.03665267612	-0.1173402813	-0.0352672634	-0.01520630477	-0.03393740574	a248bdd	NR	model_8p2_twist	0.595	0.8896780395	1	0.9278261543	0.9999999999006561	0.49999999999999967	-1.489159678	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8463481024	-1.255016322	2024-11-06@02:41	-0.3	-0.09145674739	0.1670904765	v2.7.1	
0.7147546580200344	1.1510704233330502	0	0.08671194934	-0.5117448361	-0.1203203611	0	0	5.970564387e-15	0	9.568325943e-06	-4.4693477e-05	-1.130601998e-05	0	-0.06016023628	0	-0.06016020142	-9.395861391	-1.359616272	-13.32489439	25	3.85	0.06433110375	0.01914216465	0.4	-0.3837636743	-0.03684443554	-0.115364763	-0.03546747911	-0.0147580581	-0.03403411915	a248bdd	NR	model_8p2_twist	0.6	0.8889244651	1	0.9288251185	0.9999999998997277	0.4999999999999999	-1.49183467	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8473745731	-1.256139925	2024-11-06@02:38	-0.3	-0.09263380396	0.1681138313	v2.7.1	
0.7882781417133189	0.9892668004487035	0	0.09427460391	-0.5234743737	-0.127163981	0	0	-2.285827771e-15	0	-3.4534741e-05	0.0001554581704	4.205485022e-05	0	-0.06358204987	0	-0.06358201374	-9.462725221	-1.369616272	-13.33871767	49	3.85	0.06455962691	0.01914216465	0.4	-0.3837636743	-0.03703829253	-0.1134322765	-0.03566775358	-0.01436225183	-0.03413454687	a248bdd	NR	model_8p2_twist	0.605	0.8882937905	1	0.9297516041	0.9999999999021256	0.4999999999999998	-1.494600574	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8483109306	-1.257112559	2024-11-06@02:34	-0.3	-0.09364575918	0.1690473148	v2.7.1	
0.8495928613347956	2.3368171667854014	0	0.1013267117	-0.5337216617	-0.1333873892	0	0	5.481490639e-16	0	3.462615593e-06	-1.507357959e-05	-3.372228067e-06	0	-0.06669373183	0	-0.06669374498	-9.528071806	-1.379616272	-13.3506958	25	3.85	0.0647910311	0.01914216465	0.4	-0.3837636743	-0.03723326529	-0.1115712043	-0.03586523925	-0.01401449989	-0.03423075499	a248bdd	NR	model_8p2_twist	0.61	0.8878160075	1	0.9306150831	0.9999999999106441	0.5000000000000002	-1.497441896	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.849152329	-1.257928791	2024-11-06@02:28	-0.3	-0.09447296632	0.1698891477	v2.7.1	
0.849530402527052	3.3451741239372255	0	0.1079803935	-0.542826439	-0.1391209204	0	0	1.792294062e-15	0	3.262875667e-06	-1.377313325e-05	-3.15788985e-06	0	-0.06956049775	0	-0.06956048164	-9.592231229	-1.389616272	-13.36124906	25	3.85	0.06502471479	0.01914216465	0.4	-0.3837636743	-0.03742977036	-0.1097911124	-0.03605591393	-0.01370423721	-0.03432455771	a248bdd	NR	model_8p2_twist	0.615	0.8874540843	1	0.9314314677	0.999999999895735	0.49999999999999967	-1.500346096	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8499198181	-1.258622415	2024-11-06@02:25	-0.3	-0.09515789279	0.170668179	v2.7.1	
0.9128492129992312	4.164166026953607	0	0.1142688797	-0.5509530567	-0.1444302161	0	0	1.910767209e-15	0	-7.895121253e-06	3.239144789e-05	9.298600468e-06	0	-0.07221528677	0	-0.07221527039	-9.655238769	-1.399616272	-13.37048443	25	3.85	0.06526087547	0.01914216465	0.4	-0.3837636743	-0.03762667894	-0.1080971414	-0.0362474984	-0.0134261895	-0.03441515419	a248bdd	NR	model_8p2_twist	0.62	0.8872020599	1	0.9322019976	0.9999999998923186	0.5000000000000002	-1.503305868	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.850620074	-1.259203553	2024-11-06@02:22	-0.3	-0.09571164772	0.1713829999	v2.7.1	
1.0220742484810077	7.084849637059363	0	0.1202744224	-0.5583185458	-0.1493921709	0	0	1.455473008e-15	0	-1.267673149e-05	5.064355975e-05	1.500208879e-05	0	-0.07469638481	0	-0.07469638543	-9.717371795	-1.409616272	-13.3787242	49	3.85	0.06549909741	0.01914216465	0.4	-0.3837636743	-0.03782433691	-0.1064857496	-0.03643328688	-0.01317351276	-0.03450159668	a248bdd	NR	model_8p2_twist	0.625	0.8870316332	1	0.9329389493	0.9999999998943266	0.4999999999999999	-1.506314088	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8512684599	-1.259699362	2024-11-06@02:19	-0.3	-0.09616547986	0.1720549126	v2.7.1	
1.068099782624802	5.05758780086028	0	0.1260084548	-0.5650062482	-0.1540445774	0	0	1.542589508e-15	0	-2.21211716e-05	8.620042874e-05	2.580358703e-05	0	-0.0770223905	0	-0.07702238638	-9.77861699	-1.419616272	-13.38600736	43	3.85	0.06573947896	0.01914216465	0.4	-0.3837636743	-0.03802278926	-0.1049559817	-0.03661836048	-0.01294345858	-0.03458516257	a248bdd	NR	model_8p2_twist	0.63	0.886942015	1	0.933645413	0.9999999998970086	0.5000000000000002	-1.5093677	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8518677009	-1.260112985	2024-11-06@02:14	-0.3	-0.09652343377	0.1726824781	v2.7.1	
0.36619059114921887	-0.7492296715633375	0	0.1315111485	-0.5711302183	-0.1584363518	0	0	5.234992214e-16	0	-0.0001641175427	0.0006246993869	0.0001915341399	0	-0.07921831913	0	-0.0792182708	-9.839102687	-1.429616272	-13.39246507	25	3.85	0.06598182115	0.01914216465	0.4	-0.3837636743	-0.0382212881	-0.1035029074	-0.03679774343	-0.01273241094	-0.03466951108	a248bdd	NR	model_8p2_twist	0.635	0.8869197727	1	0.9343192419	0.999999999899387	0.5000000000000001	-1.512462341	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8524255141	-1.260455974	2024-11-06@02:08	-0.3	-0.09680095569	0.1732737593	v2.7.1	
1.1606475082935357	1.9252714084607403	0	0.1369354825	-0.5769487348	-0.1626634015	0	0	-3.197378841e-15	0	7.224763569e-05	-0.0002688452166	-8.402590773e-05	0	-0.08133176603	0	-0.08133170316	-9.899489926	-1.439616272	-13.39863767	31	3.85	0.06622587168	0.01914216465	0.4	-0.3837636743	-0.03842163603	-0.1021106998	-0.03697591516	-0.01253213027	-0.03475357209	a248bdd	NR	model_8p2_twist	0.64	0.8869101534	1	0.9349811133	0.9999999998889233	0.4999999999999998	-1.515595092	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8529682874	-1.260772302	2024-11-06@02:06	-0.3	-0.09705235741	0.1738573309	v2.7.1	
1.4059571931369788	56.19044723720734	0	0.1421028601	-0.5819287724	-0.1666460475	0	0	-4.203703205e-15	0	0.006825850278	-0.02485725587	-0.007837560812	0	-0.08332305714	0	-0.08332312511	-9.959606942	-1.449616272	-13.40415721	79	3.85	0.0664735681	0.01914216465	0.4	-0.3837636743	-0.03862262924	-0.1006326624	-0.03716500734	-0.01242701699	-0.03484463043	a248bdd	NR	model_8p2_twist	0.645	0.8869472184	1	0.9356198844	0.999999999881382	0.5000000000000002	-1.518763668	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8534871715	-1.261025249	2024-11-06@02:02	-0.3	-0.0972507058	0.1744235442	v2.7.1	
1.0297109534946016	23.469044556276785	0	0.1470286822	-0.5858812829	-0.1703877988	0	0	-2.827693312e-15	0	0.01358823151	-0.04845466323	-0.01532768737	0	-0.08519391014	0	-0.08519383576	-10.02008549	-1.459616272	-13.40934483	25	3.85	0.06672588068	0.01914216465	0.4	-0.3837636743	-0.03882519323	-0.09895335735	-0.03736724281	-0.01246719282	-0.03494675697	a248bdd	NR	model_8p2_twist	0.65	0.8869939172	1	0.9362477013	0.9999999998822766	0.5000000000000002	-1.521967033	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8540031786	-1.261238166	2024-11-06@01:53	-0.3	-0.09743466336	0.1749972683	v2.7.1	
1.1097319710157385	15.334506051629193	0	0.1517165751	-0.5891257088	-0.1738735743	0	0	-6.493899685e-15	0	0.01947696503	-0.06806724293	-0.02161912785	0	-0.08693664896	0	-0.08693669685	-10.08034956	-1.469616272	-13.41408164	25	3.85	0.066981229	0.01914216465	0.4	-0.3837636743	-0.03902773582	-0.09722711949	-0.03757119927	-0.01257356303	-0.03504619784	a248bdd	NR	model_8p2_twist	0.655	0.8870756578	1	0.9368635691	0.9999999999417806	0.5000000000000001	-1.525203807	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8544998061	-1.261408951	2024-11-06@01:51	-0.3	-0.09757688321	0.1755611169	v2.7.1	
1.1058628424113381	15.12459254962327	0	0.156212074	-0.5918848552	-0.177129668	0	0	-1.356957929e-15	0	0.02475908898	-0.08486783353	-0.02707688436	0	-0.08856475108	0	-0.08856470868	-10.14030658	-1.479616272	-13.4184419	25	3.85	0.06723890851	0.01914216465	0.4	-0.3837636743	-0.03922945156	-0.09551952517	-0.03777459299	-0.01270809672	-0.03513850803	a248bdd	NR	model_8p2_twist	0.66	0.8871904248	1	0.9374683454	0.9999999999366856	0.5000000000000002	-1.528472402	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8549763207	-1.261547898	2024-11-06@01:48	-0.3	-0.09767856025	0.1761099047	v2.7.1	
1.1333698929495555	13.102891914215252	0	0.1605185201	-0.5942506309	-0.1801688124	0	0	-3.853670473e-15	0	0.02960675327	-0.09962114036	-0.03193469767	0	-0.09008446928	0	-0.09008435777	-10.1998094	-1.489616272	-13.42240071	25	3.85	0.06749844502	0.01914216465	0.4	-0.3837636743	-0.03943024363	-0.0938600833	-0.03797688965	-0.01285451312	-0.03522169624	a248bdd	NR	model_8p2_twist	0.665	0.8873440467	1	0.9380637476	0.9999999999459828	0.4999999999999998	-1.53177129	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8554294597	-1.26165397	2024-11-06@01:45	-0.3	-0.09773437125	0.1766400734	v2.7.1	
1.4828166322751553	13.078657031459851	0	0.1647035172	-0.5963879515	-0.1830193941	0	0	-9.415369216e-15	0	0.03405774855	-0.1125671973	-0.03625735312	0	-0.09150955683	0	-0.09150953708	-10.25901782	-1.499616272	-13.42610405	25	3.85	0.06775980392	0.01914216465	0.4	-0.3837636743	-0.03963372504	-0.0922688094	-0.03817961932	-0.01299621017	-0.03529109706	a248bdd	NR	model_8p2_twist	0.67	0.8875219366	1	0.9386567208	0.9999999999461151	0.5000000000000002	-1.535099032	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8558660395	-1.261743732	2024-11-06@01:43	-0.3	-0.09775850075	0.177141093	v2.7.1	
3.2142829802692123	37.82230121516111	0	0.1687567351	-0.5983261768	-0.1857311468	0	0	-4.393488994e-15	0	0.03817792253	-0.1240362876	-0.04015871644	0	-0.09286561464	0	-0.09286549473	-10.3177936	-1.509616272	-13.42952843	25	3.85	0.06802265482	0.01914216465	0.4	-0.3837636743	-0.03983105888	-0.09075485654	-0.03837705098	-0.01312860689	-0.03536432585	a248bdd	NR	model_8p2_twist	0.675	0.8877314903	1	0.9392322959	0.9999999999480278	0.49999999999999967	-1.53845435	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8562825874	-1.261805061	2024-11-06@01:41	-0.3	-0.097744489	0.1776540994	v2.7.1	
1.9572521233547002	16.583089318717462	0	0.1726990355	-0.6000820824	-0.1882794358	0	0	-6.142978486e-15	0	0.04210630023	-0.1345487729	-0.04378016162	0	-0.09413974808	0	-0.09413967405	-10.37627003	-1.519616272	-13.43272186	25	3.85	0.06828722007	0.01914216465	0.4	-0.3837636743	-0.04002916614	-0.08930326429	-0.03857550106	-0.01325593004	-0.03542312039	a248bdd	NR	model_8p2_twist	0.68	0.8879642083	1	0.939804057	0.9999999999506126	0.4999999999999999	-1.54183608	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8566839698	-1.261853892	2024-11-06@01:39	-0.3	-0.09770130728	0.1781358445	v2.7.1	
1.94801584039236	15.378402758638565	0	0.1765275475	-0.601658474	-0.1906834733	0	0	-7.0060982e-15	0	0.04589800473	-0.1443352653	-0.04719608964	0	-0.09534177622	0	-0.09534164901	-10.43442814	-1.529616272	-13.43569744	25	3.85	0.06855340191	0.01914216465	0.4	-0.3837636743	-0.04022737187	-0.08790895833	-0.03877430422	-0.01337975331	-0.0354752664	a248bdd	NR	model_8p2_twist	0.685	0.8882207991	1	0.940371665	0.9999999999188189	0.5000000000000002	-1.54524318	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8570701818	-1.261885068	2024-11-06@01:36	-0.3	-0.0976289068	0.1786061167	v2.7.1	
2.451897465777916	20.294417553674887	0	0.1802708424	-0.6031474519	-0.1929701632	0	0	-4.595189945e-15	0	0.04947794355	-0.1532037643	-0.05034224913	0	-0.09648517466	0	-0.09648502122	-10.4922639	-1.539616272	-13.43848137	25	3.85	0.0688210324	0.01914216465	0.4	-0.3837636743	-0.04042642906	-0.08658719279	-0.03897286206	-0.01348991281	-0.03552245323	a248bdd	NR	model_8p2_twist	0.69	0.888499138	1	0.9409354033	0.9999999999192196	0.4999999999999999	-1.548674708	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8574420709	-1.261900491	2024-11-06@01:34	-0.3	-0.09752949495	0.1790660258	v2.7.1	
2.8124181316195114	27.812098462593863	0	0.1839404076	-0.6045444807	-0.1951506805	0	0	-8.269574701e-15	0	0.05293044599	-0.1614510758	-0.053309016	0	-0.09757540561	0	-0.09757530525	-10.54988272	-1.549616272	-13.44112178	25	3.85	0.06909037792	0.01914216465	0.4	-0.3837636743	-0.04062342198	-0.08532328482	-0.03917025766	-0.01359153488	-0.03556300851	a248bdd	NR	model_8p2_twist	0.695	0.8887934222	1	0.9414916564	0.9999999999215304	0.49999999999999967	-1.552129811	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8578031652	-1.261907435	2024-11-06@01:32	-0.3	-0.09740925024	0.1795125381	v2.7.1	
1.565675583286471	8.67105573458485	0	0.1875507331	-0.6058572958	-0.1972340112	0	0	-6.96191718e-15	0	0.05630428906	-0.1692469962	-0.05614777365	0	-0.0986170201	0	-0.09861701663	-10.60738391	-1.559616272	-13.44367676	25	3.85	0.0693617401	0.01914216465	0.4	-0.3837636743	-0.04082009398	-0.08410756835	-0.03936777297	-0.01368722266	-0.03559905494	a248bdd	NR	model_8p2_twist	0.7	0.8890983161	1	0.9420442217	0.9999999999263935	0.5000000000000002	-1.555607707	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8581567004	-1.261908855	2024-11-06@01:30	-0.3	-0.09727375363	0.1799511383	v2.7.1	
2.2440618861119304	12.94465187373879	0	0.1910752149	-0.6070882685	-0.1992189349	0	0	-7.910375109e-15	0	0.05955278473	-0.1764975843	-0.05882646937	0	-0.09960947151	0	-0.09960949092	-10.66454756	-1.569616272	-13.44604345	25	3.85	0.06963434113	0.01914216465	0.4	-0.3837636743	-0.04101573935	-0.08294966919	-0.03956381642	-0.0137739899	-0.03562986596	a248bdd	NR	model_8p2_twist	0.705	0.8894248579	1	0.9425916079	0.9999999999263489	0.4999999999999998	-1.559107681	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8584966846	-1.261895977	2024-11-06@01:28	-0.3	-0.09711269132	0.1803790829	v2.7.1	
2.402314618157124	22.91128094544603	0	0.1945395858	-0.6081950999	-0.2011051034	0	0	-8.195088527e-15	0	0.06283817758	-0.1836738626	-0.06149320367	0	-0.1005526293	0	-0.1005525912	-10.72170574	-1.579616272	-13.44838161	25	3.85	0.06990932047	0.01914216465	0.4	-0.3837636743	-0.04121165292	-0.08181622946	-0.03976098318	-0.01386431444	-0.03565701201	a248bdd	NR	model_8p2_twist	0.71	0.8897568417	1	0.9431375941	0.9999999999313829	0.5000000000000002	-1.562629073	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8588326979	-1.261881579	2024-11-06@01:26	-0.3	-0.09694223972	0.1808029444	v2.7.1	
2.4585171257077434	20.336725135020856	0	0.1979965202	-0.6094534203	-0.2029704921	0	0	-9.089195344e-15	0	0.06575890214	-0.1896511432	-0.06378413082	0	-0.1014852934	0	-0.1014853222	-10.77850225	-1.589616272	-13.45054618	25	3.85	0.07018523817	0.01914216465	0.4	-0.3837636743	-0.04140794728	-0.08078340266	-0.03995454929	-0.01391964283	-0.03568315681	a248bdd	NR	model_8p2_twist	0.715	0.890107243	1	0.9436771567	0.9999999999319706	0.5000000000000001	-1.566171281	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8591560804	-1.261852998	2024-11-06@01:24	-0.3	-0.09674918732	0.1812185067	v2.7.1	
1.5926181754034596	6.033239141341026	0	0.2013731936	-0.6105274473	-0.2047251097	0	0	-4.156164587e-15	0	0.06881251696	-0.1958698787	-0.0661611783	0	-0.1023626061	0	-0.1023626125	-10.83530091	-1.599616272	-13.45268832	31	3.85	0.07046355636	0.01914216465	0.4	-0.3837636743	-0.04160376881	-0.07975487826	-0.04014928678	-0.01398805094	-0.03570476182	a248bdd	NR	model_8p2_twist	0.72	0.8904636518	1	0.9442159389	0.9999999999324295	0.5000000000000002	-1.569733726	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8594758686	-1.261823837	2024-11-06@01:22	-0.3	-0.09654698312	0.1816301976	v2.7.1	
2.843289228727818	22.131809471222496	0	0.2047344252	-0.6116671795	-0.2064455628	0	0	-3.344430334e-15	0	0.07167415976	-0.2014227566	-0.06832914709	0	-0.1032227277	0	-0.1032227443	-10.89190709	-1.609616272	-13.45473397	25	3.85	0.07074342139	0.01914216465	0.4	-0.3837636743	-0.04179900874	-0.07879123357	-0.04034187183	-0.01403733368	-0.03572465394	a248bdd	NR	model_8p2_twist	0.725	0.8908314483	1	0.944749031	0.99999999993269	0.5000000000000002	-1.573315879	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8597878479	-1.261787698	2024-11-06@01:20	-0.3	-0.09632983687	0.1820358762	v2.7.1	
4.439467869191785	25.465748804953304	0	0.2080621783	-0.6127854615	-0.2081098472	0	0	-6.92714166e-15	0	0.07447759174	-0.2067005447	-0.07041226331	0	-0.1040547826	0	-0.1040547016	-10.94842344	-1.619616272	-13.45672727	37	3.85	0.07102525085	0.01914216465	0.4	-0.3837636743	-0.04199439637	-0.07786557692	-0.04053379109	-0.01408043092	-0.03574281791	a248bdd	NR	model_8p2_twist	0.73	0.8912070957	1	0.9452801502	0.9999999999327052	0.5000000000000002	-1.576917255	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8600946666	-1.261747743	2024-11-06@01:18	-0.3	-0.09610168201	0.1824377663	v2.7.1	
9.052136736276745	66.63310695401125	0	0.2113484967	-0.6138684808	-0.209714622	0	0	-1.166385833e-14	0	0.07723757155	-0.2117587897	-0.0724279534	0	-0.1048572432	0	-0.1048572102	-11.00482414	-1.629616272	-13.45865929	25	3.85	0.07130890399	0.01914216465	0.4	-0.3837636743	-0.04218943847	-0.07697396129	-0.04072462369	-0.01411926202	-0.0357587092	a248bdd	NR	model_8p2_twist	0.735	0.8915918462	1	0.9458084701	0.9999999999034477	0.5000000000000001	-1.580537375	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8603957343	-1.261703225	2024-11-06@01:15	-0.3	-0.09586154214	0.1828365314	v2.7.1	
2.2932665636912475	11.926180006662651	0	0.2145726009	-0.6148214439	-0.2112355707	0	0	-9.305286349e-15	0	0.08008954188	-0.216963726	-0.07449725036	0	-0.1056179052	0	-0.1056178441	-11.06123239	-1.639616272	-13.46058143	25	3.85	0.07159492924	0.01914216465	0.4	-0.3837636743	-0.04238499166	-0.07608965637	-0.04091610367	-0.01416658136	-0.03577192547	a248bdd	NR	model_8p2_twist	0.74	0.8919814871	1	0.9463377688	0.9999999999076915	0.5000000000000002	-1.584175799	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8606941165	-1.261657906	2024-11-06@01:13	-0.3	-0.09561391325	0.1832346277	v2.7.1	
1.737734844104361	-18.55643655824238	0	0.2178279918	-0.6159931954	-0.2127801647	0	0	-4.318669127e-15	0	0.08259304724	-0.2211561903	-0.076232147	0	-0.1063900706	0	-0.1063901088	-11.11733437	-1.649616272	-13.46237424	25	3.85	0.07188181487	0.01914216465	0.4	-0.3837636743	-0.04257939498	-0.07529394051	-0.04110364272	-0.01418008384	-0.03578604952	a248bdd	NR	model_8p2_twist	0.745	0.8923849042	1	0.9468595995	0.9999999999110779	0.49999999999999994	-1.587832114	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8609829392	-1.261602555	2024-11-06@01:11	-0.3	-0.09534944153	0.1836268544	v2.7.1	
6.296745995159072	41.16911407330647	0	0.220984583	-0.6169085891	-0.2142044075	0	0	-1.005881926e-15	0	0.08535149633	-0.225939637	-0.07816667107	0	-0.1071022245	0	-0.1071022776	-11.17353833	-1.659616272	-13.46420159	25	3.85	0.07217146858	0.01914216465	0.4	-0.3837636743	-0.04277394233	-0.07447302058	-0.04129264554	-0.0142180346	-0.03579554081	a248bdd	NR	model_8p2_twist	0.75	0.8927905885	1	0.9473842743	0.9999999999139012	0.4999999999999998	-1.591505924	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8612713511	-1.261550486	2024-11-06@01:10	-0.3	-0.09508063128	0.1840203411	v2.7.1	
-2.981204011858597	-25.25433053798005	0	0.2241389348	-0.6178985866	-0.2156124214	0	0	-8.5180934e-16	0	0.08796256871	-0.2302588283	-0.07994826565	0	-0.1078062527	0	-0.1078062799	-11.22960314	-1.669616272	-13.46597052	25	3.85	0.0724627191	0.01914216465	0.4	-0.3837636743	-0.04296815332	-0.07370062829	-0.04147949684	-0.01424142356	-0.0358050912	a248bdd	NR	model_8p2_twist	0.755	0.8932045482	1	0.9479051423	0.9999999999418899	0.49999999999999967	-1.595196849	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8615543297	-1.261493772	2024-11-06@01:08	-0.3	-0.09480096002	0.1844116968	v2.7.1	
7.65402645618696	46.1918200446213	0	0.2273031693	-0.618941086	-0.2170021295	0	0	-6.370205114e-15	0	0.09049250461	-0.234284851	-0.0816324001	0	-0.1085010799	0	-0.1085011066	-11.28569546	-1.679616272	-13.46775272	25	3.85	0.07275643659	0.01914216465	0.4	-0.3837636743	-0.04316236202	-0.0729630275	-0.04166525744	-0.01425530182	-0.03581523958	a248bdd	NR	model_8p2_twist	0.76	0.8936204598	1	0.9484228991	0.9999999999432695	0.4999999999999997	-1.598904528	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8618361523	-1.261438681	2024-11-06@01:06	-0.3	-0.09451674411	0.1848025511	v2.7.1	
6.3731471061985445	31.74016804497517	0	0.2304424896	-0.6200229206	-0.218369492	0	0	-2.324608044e-15	0	0.09289827207	-0.2379463087	-0.08319220567	0	-0.1091847075	0	-0.1091847061	-11.3415513	-1.689616272	-13.46943562	55	3.85	0.07305113748	0.01914216465	0.4	-0.3837636743	-0.04335687002	-0.07226715722	-0.04184943299	-0.01425874826	-0.03582443915	a248bdd	NR	model_8p2_twist	0.765	0.8940485778	1	0.9489401611	0.9999999998894006	0.4999999999999999	-1.602628625	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8621101868	-1.261374344	2024-11-06@01:04	-0.3	-0.09421821393	0.1851921687	v2.7.1	
-16.88993449835537	-58.391170002234425	0	0.2335577726	-0.6210618746	-0.2196902457	0	0	-5.086732915e-15	0	0.09533080922	-0.241610569	-0.08475257091	0	-0.1098450608	0	-0.1098450732	-11.39745346	-1.699616272	-13.47114158	43	3.85	0.07334833809	0.01914216465	0.4	-0.3837636743	-0.04355053914	-0.07158438703	-0.04203320974	-0.0142638459	-0.03583246417	a248bdd	NR	model_8p2_twist	0.77	0.8944788424	1	0.9494557866	0.99999999989054	0.4999999999999998	-1.606368814	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8623833941	-1.261312881	2024-11-06@01:01	-0.3	-0.09391538999	0.1855817474	v2.7.1	
4.175099840886369	27.688604058087954	0	0.2366418797	-0.6220796904	-0.2209710889	0	0	-4.111110873e-15	0	0.09773889019	-0.2451635589	-0.08627409477	0	-0.1104855143	0	-0.1104855007	-11.45326616	-1.709616272	-13.47281234	25	3.85	0.07364725131	0.01914216465	0.4	-0.3837636743	-0.04374524367	-0.07092328474	-0.04221619265	-0.01426708732	-0.03584013417	a248bdd	NR	model_8p2_twist	0.775	0.8949160483	1	0.9499726238	0.9999999998911863	0.4999999999999995	-1.610124773	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8626525232	-1.261246986	2024-11-06@00:58	-0.3	-0.09360367183	0.1859736551	v2.7.1	
5.267330638833564	16.129072660425795	0	0.2397521282	-0.6232136566	-0.2222611648	0	0	-4.081968108e-15	0	0.09998741321	-0.248269476	-0.08764116092	0	-0.1111305441	0	-0.1111305239	-11.50900241	-1.719616272	-13.47446549	25	3.85	0.07394798781	0.01914216465	0.4	-0.3837636743	-0.04393736347	-0.07030655123	-0.04239648165	-0.01425502872	-0.03584793623	a248bdd	NR	model_8p2_twist	0.78	0.8953583411	1	0.9504826928	0.9999999998914444	0.49999999999999983	-1.613896217	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8629184141	-1.261182064	2024-11-06@00:56	-0.3	-0.09328467555	0.1863616376	v2.7.1	
9.415634838373135	36.979734890025085	0	0.2428533396	-0.6243455651	-0.2235204516	0	0	-6.792553474e-15	0	0.1022205748	-0.2512888719	-0.0889750508	0	-0.1117601973	0	-0.1117602013	-11.56476388	-1.729616272	-13.47612821	25	3.85	0.07425109571	0.01914216465	0.4	-0.3837636743	-0.04413421455	-0.06970773728	-0.04257816795	-0.01424105519	-0.03585775359	a248bdd	NR	model_8p2_twist	0.785	0.8958032261	1	0.9509993195	0.9999999998915445	0.4999999999999998	-1.617682846	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8631832416	-1.261113071	2024-11-06@00:55	-0.3	-0.09296114296	0.1867583341	v2.7.1	
3.8533767276158275	16.902583424652263	0	0.2458635519	-0.6253107863	-0.2246986095	0	0	-5.393921507e-15	0	0.1045801464	-0.2545867791	-0.09040543382	0	-0.1123492929	0	-0.112349285	-11.62042669	-1.739616272	-13.47777024	25	3.85	0.07455568433	0.01914216465	0.4	-0.3837636743	-0.04432314894	-0.06910198139	-0.04275610127	-0.01424043195	-0.03586082386	a248bdd	NR	model_8p2_twist	0.79	0.8962562734	1	0.951507476	0.9999999999042328	0.4999999999999995	-1.621484389	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8634435754	-1.26104933	2024-11-06@00:53	-0.3	-0.0926280409	0.1871463866	v2.7.1	
4.870293815578517	18.76833768319466	0	0.2489126579	-0.6264270043	-0.2258992911	0	0	-4.56638413e-15	0	0.1067422466	-0.2573688565	-0.09165382853	0	-0.1129496157	0	-0.1129496079	-11.67598051	-1.749616272	-13.47937351	25	3.85	0.07486182681	0.01914216465	0.4	-0.3837636743	-0.04451577589	-0.06854412696	-0.0429340909	-0.01422183041	-0.03586766356	a248bdd	NR	model_8p2_twist	0.795	0.8967149549	1	0.9520187715	0.9999999999370448	0.4999999999999995	-1.625300578	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8637002148	-1.260977844	2024-11-06@00:52	-0.3	-0.0922873105	0.1875408606	v2.7.1	
6.148249735110415	29.588951619801122	0	0.2519726468	-0.6275787391	-0.2270869284	0	0	-6.33625162e-15	0	0.1088602418	-0.2600018139	-0.09284668628	0	-0.1135434366	0	-0.1135434548	-11.73159049	-1.759616272	-13.48101164	25	3.85	0.07517051375	0.01914216465	0.4	-0.3837636743	-0.04470881431	-0.06800686138	-0.0431117903	-0.01419848263	-0.03587543947	a248bdd	NR	model_8p2_twist	0.8	0.8971747943	1	0.9525291322	0.9999999999375557	0.5000000000000002	-1.62913116	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8639568012	-1.260909187	2024-11-06@00:50	-0.3	-0.09194357936	0.1879368008	v2.7.1	
6.89029521708429	29.418955210105256	0	0.2550676059	-0.628857738	-0.2282934885	0	0	-6.356143352e-15	0	0.1108120934	-0.2622138716	-0.09388806553	0	-0.1141466984	0	-0.1141467481	-11.78711845	-1.769616272	-13.48262337	19	3.85	0.07548088488	0.01914216465	0.4	-0.3837636743	-0.04490266236	-0.0675096566	-0.04328861617	-0.01416068441	-0.03588525779	a248bdd	NR	model_8p2_twist	0.805	0.8976395785	1	0.9530389009	0.999999999937923	0.5000000000000002	-1.632975897	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8642103611	-1.260836683	2024-11-06@00:48	-0.3	-0.09159309192	0.1883354486	v2.7.1	
8.302969860725714	35.76184577574848	0	0.2580817464	-0.6299701221	-0.2294199492	0	0	-2.932069528e-15	0	0.1129139261	-0.2647565561	-0.09504274823	0	-0.114709949	0	-0.1147099185	-11.84264103	-1.779616272	-13.48425107	37	3.85	0.07579322693	0.01914216465	0.4	-0.3837636743	-0.04509464639	-0.06699936921	-0.04346424035	-0.01413739371	-0.03589176717	a248bdd	NR	model_8p2_twist	0.81	0.8981089961	1	0.9535497077	0.9999999999258705	0.5000000000000002	-1.636834531	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8644619178	-1.260766643	2024-11-06@00:47	-0.3	-0.09123668284	0.1887358156	v2.7.1	
3.207822252536173	6.910723566086264	0	0.2610796275	-0.6310841813	-0.2305250862	0	0	-6.271868233e-15	0	0.1149827955	-0.2671986669	-0.09615926946	0	-0.1152625233	0	-0.1152625253	-11.89809908	-1.789616272	-13.48586971	25	3.85	0.07610722378	0.01914216465	0.4	-0.3837636743	-0.04528531404	-0.0665059681	-0.04363862682	-0.01411203013	-0.03589766381	a248bdd	NR	model_8p2_twist	0.815	0.8985835102	1	0.9540592521	0.999999999926175	0.5000000000000001	-1.640706849	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8647106278	-1.260696257	2024-11-06@00:44	-0.3	-0.09087367423	0.189137144	v2.7.1	
3.394459649392334	11.293338612232414	0	0.2641349388	-0.632350533	-0.2316602756	0	0	-6.284665688e-15	0	0.1168791621	-0.2692115162	-0.09711923757	0	-0.1158301221	0	-0.1158301238	-11.95356165	-1.799616272	-13.48750264	25	3.85	0.07642345548	0.01914216465	0.4	-0.3837636743	-0.04547788609	-0.06605120023	-0.04381292491	-0.01407125827	-0.03590711891	a248bdd	NR	model_8p2_twist	0.82	0.8990599738	1	0.9545692036	0.999999999926238	0.5000000000000002	-1.644592622	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8649585411	-1.26062479	2024-11-06@00:43	-0.3	-0.09050695499	0.1895429356	v2.7.1	
-4.440326692867041	-24.837017647563492	0	0.2671784315	-0.6336464271	-0.2327852795	0	0	-9.903599221e-15	0	0.1186969483	-0.2710395599	-0.09800992587	0	-0.1163926205	0	-0.116392595	-12.00887421	-1.809616272	-13.48909032	31	3.85	0.07674069637	0.01914216465	0.4	-0.3837636743	-0.04567053748	-0.06561880287	-0.04398667582	-0.01402572926	-0.03591704186	a248bdd	NR	model_8p2_twist	0.825	0.8995436729	1	0.9550802922	0.9999999999143261	0.5000000000000002	-1.648491644	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8652018392	-1.260547822	2024-11-06@00:41	-0.3	-0.09013162479	0.1899520475	v2.7.1	
-27.500013065854823	-81.51966599387423	0	0.2700900486	-0.6346900382	-0.2338052839	0	0	-7.79416649e-15	0	0.1207355882	-0.2733673695	-0.09907670421	0	-0.1169025723	0	-0.1169025988	-12.06407686	-1.819616272	-13.49065768	19	3.85	0.07705894756	0.01914216465	0.4	-0.3837636743	-0.04586040035	-0.06516116911	-0.04415818281	-0.01400170407	-0.03592123604	a248bdd	NR	model_8p2_twist	0.83	0.9000349745	1	0.9555931818	0.9999999999146711	0.5000000000000002	-1.652403709	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8654407819	-1.260470484	2024-11-06@00:39	-0.3	-0.0897477548	0.1903631299	v2.7.1	
6.034010003620666	15.947227825250486	0	0.2731185607	-0.6359928957	-0.2348945173	0	0	-4.735964149e-15	0	0.1225094304	-0.2750612277	-0.09991133416	0	-0.1174471937	0	-0.1174471979	-12.11937251	-1.829616272	-13.49227398	19	3.85	0.07738010671	0.01914216465	0.4	-0.3837636743	-0.04605241679	-0.06475428366	-0.04433048984	-0.0139537829	-0.03593136468	a248bdd	NR	model_8p2_twist	0.835	0.9005248979	1	0.956105418	0.9999999999144098	0.49999999999999956	-1.656328622	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8656813394	-1.260395053	2024-11-06@00:38	-0.3	-0.08936341467	0.1907783906	v2.7.1	
13.832238440816543	54.28989599959926	0	0.2760613206	-0.6371325104	-0.235909891	0	0	-5.368522771e-15	0	0.124427303	-0.2770695219	-0.1008553818	0	-0.1179548241	0	-0.1179547343	-12.17462511	-1.839616272	-13.49388828	31	3.85	0.07770280186	0.01914216465	0.4	-0.3837636743	-0.04624468813	-0.06433387749	-0.04450239877	-0.01391961226	-0.03593909658	a248bdd	NR	model_8p2_twist	0.84	0.90101985	1	0.956622466	0.9999999999019548	0.4999999999999998	-1.660266197	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8659193624	-1.260317973	2024-11-06@00:37	-0.3	-0.08897298424	0.1911993624	v2.7.1	
-30.10687556975218	-83.26154352062413	0	0.2791464877	-0.6385795885	-0.2370132322	0	0	-4.65080098e-15	0	0.1260290759	-0.2783448735	-0.1015280892	0	-0.1185065675	0	-0.1185064815	-12.22997752	-1.849616272	-13.49583096	19	3.85	0.07802852318	0.01914216465	0.4	-0.3837636743	-0.04636996434	-0.06396997522	-0.04464399756	-0.01385789131	-0.0359222807	a248bdd	NR	model_8p2_twist	0.845	0.9015132564	1	0.9570374725	0.9999999999012459	0.4999999999999999	-1.664215957	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8661592535	-1.260335736	2024-11-06@00:35	-0.3	-0.08858229776	0.1915330033	v2.7.1	
-0.973498689723635	-22.757935994687426	0	0.2821257556	-0.6398234354	-0.2380284399	0	0	-2.219210492e-15	0	0.1278137126	-0.2800241962	-0.1023415902	0	-0.1190142461	0	-0.1190141447	-12.28526882	-1.859616272	-13.49782524	31	3.85	0.07835557796	0.01914216465	0.4	-0.3837636743	-0.04648226402	-0.06358607946	-0.04477879251	-0.0138134103	-0.03589692316	a248bdd	NR	model_8p2_twist	0.85	0.9020123421	1	0.957439522	0.9999999999136627	0.4999999999999998	-1.668177244	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8663961613	-1.260369296	2024-11-06@00:34	-0.3	-0.08818500591	0.1918564438	v2.7.1	
4.379119890641816	11.936116528506796	0	0.2850418547	-0.6409776198	-0.2389949838	0	0	-5.693903394e-15	0	0.12965075	-0.2818193396	-0.1031929207	0	-0.1194974817	0	-0.119497426	-12.34042773	-1.869616272	-13.4998052	43	3.85	0.07868346144	0.01914216465	0.4	-0.3837636743	-0.04659278348	-0.06320208192	-0.0449114834	-0.01377541165	-0.0358695243	a248bdd	NR	model_8p2_twist	0.855	0.9025180338	1	0.9578431552	0.9999999999147406	0.49999999999999967	-1.672149857	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8666288934	-1.260401514	2024-11-06@00:32	-0.3	-0.08778007664	0.1921841745	v2.7.1	
3.548595715236143	7.053905393094548	0	0.2880147135	-0.6422344579	-0.2399775115	0	0	-1.046824427e-15	0	0.1313947543	-0.2833820766	-0.103953216	0	-0.119988767	0	-0.1199887146	-12.39574065	-1.879616272	-13.50188498	25	3.85	0.07901460214	0.01914216465	0.4	-0.3837636743	-0.04670166565	-0.06283935102	-0.0450433154	-0.01372880413	-0.03584396657	a248bdd	NR	model_8p2_twist	0.86	0.9030220976	1	0.9582436076	0.9999999999129351	0.4999999999999999	-1.676133609	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8668641806	-1.260443517	2024-11-06@00:29	-0.3	-0.08737534671	0.1925145882	v2.7.1	
-5.446883671766964	-32.057716641599846	0	0.2910043452	-0.6435930717	-0.2409791112	0	0	-1.429177112e-15	0	0.1329719396	-0.2845970549	-0.1045831418	0	-0.1204895695	0	-0.1204894945	-12.45083161	-1.889616272	-13.50391653	25	3.85	0.07934597543	0.01914216465	0.4	-0.3837636743	-0.04680991526	-0.06250758455	-0.04517403823	-0.01367160924	-0.03581993582	a248bdd	NR	model_8p2_twist	0.865	0.9035337354	1	0.9586441954	0.9999999998862688	0.4999999999999999	-1.68012832	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.867093925	-1.260479684	2024-11-06@00:28	-0.3	-0.08696187237	0.1928493421	v2.7.1	
0.10086862416340318	-7.358277864590682	0	0.2940664175	-0.6450601219	-0.2419989586	0	0	-6.401856803e-16	0	0.1344657685	-0.2856030883	-0.1051283751	0	-0.1209994556	0	-0.1209994929	-12.50617406	-1.899616272	-13.50608745	19	3.85	0.07968141445	0.01914216465	0.4	-0.3837636743	-0.04691590791	-0.06219408824	-0.0453037429	-0.01360630645	-0.03579785371	a248bdd	NR	model_8p2_twist	0.87	0.904041601	1	0.959040432	0.9999999998962006	0.49999999999999944	-1.684133826	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8673283087	-1.260530053	2024-11-06@00:27	-0.3	-0.08655077046	0.1931861281	v2.7.1	
-51.36085475968078	-166.06536400302872	0	0.297051112	-0.6464424058	-0.2429748116	0	0	-4.532829074e-17	0	0.1359757663	-0.2866712534	-0.1056930444	0	-0.1214874179	0	-0.1214873827	-12.56122158	-1.909616272	-13.50818241	19	3.85	0.08001623658	0.01914216465	0.4	-0.3837636743	-0.04702091108	-0.06188392935	-0.04543186954	-0.01354640212	-0.03577398363	a248bdd	NR	model_8p2_twist	0.875	0.9045594159	1	0.959440314	0.9999999999082352	0.4999999999999998	-1.688149953	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8675552479	-1.260572065	2024-11-06@00:25	-0.3	-0.08612886979	0.1935285319	v2.7.1	
7.391812560576526	18.639107833412474	0	0.2999898172	-0.6476863514	-0.2438835745	0	0	1.537237946e-15	0	0.1376649765	-0.2880905459	-0.1063791347	0	-0.121941765	0	-0.1219418166	-12.61651012	-1.919616272	-13.51040619	25	3.85	0.08035480026	0.01914216465	0.4	-0.3837636743	-0.04712403264	-0.06155470254	-0.04555868514	-0.01349938968	-0.03574847089	a248bdd	NR	model_8p2_twist	0.88	0.9050750326	1	0.9598410608	0.9999999998996427	0.49999999999999956	-1.692176546	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8677859983	-1.260626534	2024-11-06@00:24	-0.3	-0.08570812403	0.1938763946	v2.7.1	
5.65895212065572	20.19542008687625	0	0.3030034158	-0.6491303864	-0.2448466818	0	0	2.064392774e-15	0	0.1390947263	-0.2889728984	-0.1068630143	0	-0.1224233355	0	-0.1224233555	-12.6716561	-1.929616272	-13.51262101	25	3.85	0.08069423479	0.01914216465	0.4	-0.3837636743	-0.04722702149	-0.0612670468	-0.0456849908	-0.01343440446	-0.03572610975	a248bdd	NR	model_8p2_twist	0.885	0.9055955249	1	0.9602406742	0.9999999999018596	0.49999999999999967	-1.696213446	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.868013294	-1.260678808	2024-11-06@00:23	-0.3	-0.08528128393	0.1942278431	v2.7.1	
12.63414610193696	40.03010854655877	0	0.3059355331	-0.6504603936	-0.2457561524	0	0	4.618172764e-15	0	0.1405942096	-0.2900194177	-0.1074033351	0	-0.1228780575	0	-0.1228780913	-12.72660546	-1.939616272	-13.51480117	19	3.85	0.08103370405	0.01914216465	0.4	-0.3837636743	-0.04732814358	-0.06097488476	-0.04580942701	-0.0133778324	-0.03570146615	a248bdd	NR	model_8p2_twist	0.89	0.9061232478	1	0.9606435416	0.999999999902484	0.49999999999999967	-1.700260507	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8682353534	-1.260727349	2024-11-06@00:22	-0.3	-0.08484638677	0.1945848307	v2.7.1	
5.48985820444118	11.494092353355905	0	0.3088573001	-0.6517453203	-0.2466319567	0	0	2.718676249e-15	0	0.1421582789	-0.2911810488	-0.1079788666	0	-0.123315913	0	-0.1233160367	-12.78171606	-1.949616272	-13.51708396	19	3.85	0.0813763179	0.01914216465	0.4	-0.3837636743	-0.04742791577	-0.06067928868	-0.04593280071	-0.01332570081	-0.0356764774	a248bdd	NR	model_8p2_twist	0.895	0.906650147	1	0.9610467484	0.9999999999029071	0.49999999999999967	-1.704317582	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8684597922	-1.260785509	2024-11-06@00:21	-0.3	-0.08441127128	0.1949466084	v2.7.1	
24.798721596107068	82.68157768103218	0	0.3117720345	-0.6530133934	-0.2474853464	0	0	3.732655989e-15	0	0.1437382281	-0.292364774	-0.1085565001	0	-0.1237426978	0	-0.1237426685	-12.83689263	-1.959616272	-13.51943312	25	3.85	0.08172129658	0.01914216465	0.4	-0.3837636743	-0.04752652193	-0.06038679322	-0.04605507392	-0.01327508703	-0.03565153487	a248bdd	NR	model_8p2_twist	0.9	0.9071782218	1	0.961450794	0.9999999999032849	0.5000000000000002	-1.708384524	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8686846848	-1.26084939	2024-11-06@00:20	-0.3	-0.08397397369	0.1953137133	v2.7.1	
-5.833462711393901	-18.70221175473073	0	0.3148263192	-0.6545873701	-0.2484314657	0	0	5.502488002e-15	0	0.144952061	-0.2928052818	-0.1088540972	0	-0.124215782	0	-0.1242157023	-12.89200671	-1.969616272	-13.52180025	25	3.85	0.08206785403	0.01914216465	0.4	-0.3837636743	-0.0476246144	-0.06014723519	-0.04617768952	-0.01319882816	-0.03563199962	a248bdd	NR	model_8p2_twist	0.905	0.9077087821	1	0.9618512201	0.9999999999036195	0.5000000000000002	-1.712461202	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8689081417	-1.260913496	2024-11-06@00:18	-0.3	-0.08353293498	0.1956843501	v2.7.1	
-3.552328259358286	-0.14810678231763635	0	0.3178835028	-0.6561158499	-0.2493435031	0	0	5.531172223e-15	0	0.1462492446	-0.2933939912	-0.1091977267	0	-0.1246718102	0	-0.1246717288	-12.9473955	-1.979616272	-13.524308	31	3.85	0.08241859548	0.01914216465	0.4	-0.3837636743	-0.04772215291	-0.05990082581	-0.04629985769	-0.01312772678	-0.03561262269	a248bdd	NR	model_8p2_twist	0.91	0.90823666	1	0.962252924	0.999999999904002	0.5000000000000002	-1.716547482	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8691361996	-1.260990256	2024-11-06@00:17	-0.3	-0.0830935875	0.1960606552	v2.7.1	
-5.092644152358517	-27.97974088140187	0	0.3206133279	-0.6571339306	-0.2500685726	0	0	2.301808442e-15	0	0.147984256	-0.2949242324	-0.1098915733	0	-0.1250343372	0	-0.1250342734	-13.00215859	-1.989616272	-13.5266322	19	3.85	0.08276495401	0.01914216465	0.4	-0.3837636743	-0.04781675447	-0.05960217033	-0.04641750856	-0.01309506381	-0.0355828732	a248bdd	NR	model_8p2_twist	0.915	0.9087809612	1	0.962665696	0.9999999999044029	0.49999999999999956	-1.720643233	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8693497102	-1.261049764	2024-11-06@00:15	-0.3	-0.08263757893	0.1964443594	v2.7.1	
19.128533178872143	65.964441778201	0	0.3234193407	-0.6582789706	-0.2508214785	0	0	6.522695095e-15	0	0.1495972032	-0.2961856416	-0.1104789245	0	-0.1254107176	0	-0.1254108055	-13.05709867	-1.999616272	-13.52906475	37	3.85	0.08311474831	0.01914216465	0.4	-0.3837636743	-0.04791064496	-0.05932408546	-0.0465350299	-0.01305265072	-0.03555598215	a248bdd	NR	model_8p2_twist	0.92	0.9093235035	1	0.9630769519	0.9999999999047591	0.5000000000000002	-1.724748333	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8695663267	-1.261118613	2024-11-06@00:14	-0.3	-0.08218221436	0.1968329337	v2.7.1	
28.971152580916662	100.14285757431037	0	0.3263263272	-0.6596013954	-0.2516203037	0	0	7.372926894e-15	0	0.1510250666	-0.2970606275	-0.1109155085	0	-0.1258101296	0	-0.1258101617	-13.11219499	-2.009616272	-13.5315977	13	3.85	0.08346787527	0.01914216465	0.4	-0.3837636743	-0.04800396071	-0.0590738575	-0.04665278463	-0.01299649623	-0.03553282492	a248bdd	NR	model_8p2_twist	0.925	0.9098647228	1	0.9634861154	0.9999999999051152	0.5000000000000002	-1.728862654	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8697856886	-1.261195869	2024-11-06@00:13	-0.3	-0.0817270566	0.1972260665	v2.7.1	
1.1363441759670423	-11.702801283201788	0	0.3292100534	-0.6609101236	-0.2524017718	0	0	4.366156476e-15	0	0.1524330601	-0.2979063361	-0.1113369687	0	-0.1262008843	0	-0.1262008486	-13.1671833	-2.019616272	-13.53413393	19	3.85	0.08382170857	0.01914216465	0.4	-0.3837636743	-0.04809625084	-0.05883001962	-0.04676937665	-0.01294085995	-0.03550943709	a248bdd	NR	model_8p2_twist	0.93	0.9104101769	1	0.9638973477	0.9999999999055236	0.4999999999999998	-1.732986084	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8700021344	-1.261272473	2024-11-06@00:12	-0.3	-0.08126682159	0.1976247057	v2.7.1	
13.009789947693447	73.07486739396468	0	0.3320052685	-0.6620715204	-0.2531182779	0	0	3.822093683e-15	0	0.1539811816	-0.2990327887	-0.1118588966	0	-0.1265591331	0	-0.1265591083	-13.22209932	-2.029616272	-13.53668883	31	3.85	0.08417638956	0.01914216465	0.4	-0.3837636743	-0.04818707938	-0.05857279766	-0.0468841494	-0.01289651756	-0.0354834677	a248bdd	NR	model_8p2_twist	0.935	0.9109595419	1	0.9643125772	0.999999999905919	0.4999999999999999	-1.737118504	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8702161305	-1.261350282	2024-11-06@00:11	-0.3	-0.08080194753	0.1980297422	v2.7.1	
7.442896496257677	17.26727521089425	0	0.3348955426	-0.6633339237	-0.2538501383	0	0	8.643879815e-15	0	0.1554839253	-0.3000257409	-0.1123209407	0	-0.1269250715	0	-0.126925065	-13.27747264	-2.039616272	-13.53945414	19	3.85	0.08453712427	0.01914216465	0.4	-0.3837636743	-0.04827713986	-0.05832536924	-0.04699904455	-0.01284601034	-0.0354604796	a248bdd	NR	model_8p2_twist	0.94	0.9115028994	1	0.9647256829	0.9999999999046206	0.4999999999999998	-1.741259807	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8704385427	-1.261447512	2024-11-06@00:09	-0.3	-0.08034202847	0.1984399335	v2.7.1	
10.935419408060381	23.216563625175617	0	0.3377028258	-0.6645572806	-0.2545625699	0	0	9.753239019e-15	0	0.1569163305	-0.3009309946	-0.1127511151	0	-0.1272813155	0	-0.1272812486	-13.33229819	-2.049616272	-13.5420639	19	3.85	0.08489436431	0.01914216465	0.4	-0.3837636743	-0.04836614406	-0.05808997815	-0.04711241506	-0.01279608389	-0.03543591634	a248bdd	NR	model_8p2_twist	0.945	0.9120578272	1	0.9651434179	0.9999999999257846	0.4999999999999999	-1.745409877	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8706495028	-1.261528403	2024-11-06@00:08	-0.3	-0.07986986133	0.1988557869	v2.7.1	
6.459746281170868	13.872503456782669	0	0.3404359498	-0.665609195	-0.2551979919	0	0	8.009677539e-15	0	0.158570264	-0.302242408	-0.1133260251	0	-0.1275989769	0	-0.1275989577	-13.38732407	-2.059616272	-13.54479387	43	3.85	0.08525492651	0.01914216465	0.4	-0.3837636743	-0.04845367929	-0.05783190329	-0.04722401881	-0.01276027978	-0.03540884172	a248bdd	NR	model_8p2_twist	0.95	0.9126120045	1	0.9655643907	0.9999999999250508	0.4999999999999999	-1.74956862	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.870863312	-1.261620596	2024-11-06@00:07	-0.3	-0.07939770647	0.1992781818	v2.7.1	
-2.0380443246352224	-36.27385385586482	0	0.3433374813	-0.6670146468	-0.2559474027	0	0	5.902935053e-15	0	0.1597777045	-0.3027077547	-0.1135806609	0	-0.1279736719	0	-0.1279736954	-13.44222806	-2.069616272	-13.54751953	19	3.85	0.08561637229	0.01914216465	0.4	-0.3837636743	-0.04854117388	-0.05763036011	-0.04733699923	-0.01269627986	-0.03538825928	a248bdd	NR	model_8p2_twist	0.955	0.9131690771	1	0.9659823119	0.9999999999260075	0.4999999999999999	-1.753735928	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8710748455	-1.261710124	2024-11-06@00:05	-0.3	-0.07892159289	0.1997045621	v2.7.1	
5.660563859044677	14.051357779629932	0	0.3460512653	-0.6680789163	-0.2565633132	0	0	7.32686693e-15	0	0.1613645904	-0.3038988445	-0.1141024295	0	-0.1282816545	0	-0.1282816326	-13.49710913	-2.079616272	-13.55028556	31	3.85	0.08597880303	0.01914216465	0.4	-0.3837636743	-0.04862688437	-0.0573874244	-0.0474468153	-0.01265859793	-0.03536163099	a248bdd	NR	model_8p2_twist	0.96	0.9137295043	1	0.9664072525	0.9999999999267603	0.49999999999999944	-1.757911702	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8712846015	-1.261803532	2024-11-06@00:04	-0.3	-0.07844158942	0.2001383705	v2.7.1	
15.941531850680795	55.87272330892199	0	0.3487487473	-0.6690973373	-0.2571479247	0	0	6.86789948e-15	0	0.1630170393	-0.3051974203	-0.1146582301	0	-0.1285739473	0	-0.1285739419	-13.55212356	-2.089616272	-13.55314668	25	3.85	0.08634405563	0.01914216465	0.4	-0.3837636743	-0.04871155101	-0.05714059733	-0.04755561323	-0.01262476205	-0.03533467303	a248bdd	NR	model_8p2_twist	0.965	0.9142899505	1	0.9668341207	0.9999999999267954	0.4999999999999999	-1.762095845	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8714961644	-1.261905279	2024-11-06@00:03	-0.3	-0.07796078695	0.2005782822	v2.7.1	
-12.62674571930141	-38.89211019170848	0	0.35151611	-0.6702956591	-0.2577871174	0	0	3.103368062e-15	0	0.1644086415	-0.3060199571	-0.1150330918	0	-0.1288935445	0	-0.1288935341	-13.6069351	-2.099616272	-13.5559762	25	3.85	0.08670913896	0.01914216465	0.4	-0.3837636743	-0.04879576241	-0.05692723738	-0.0476647484	-0.01257614159	-0.03531089137	a248bdd	NR	model_8p2_twist	0.97	0.9148548446	1	0.9672610307	0.9999999999131917	0.5000000000000002	-1.766288266	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8717036392	-1.262002137	2024-11-06@00:02	-0.3	-0.07747466335	0.2010230712	v2.7.1	
31.896228548505782	97.88337781711083	0	0.3542538556	-0.6713778541	-0.2583665376	0	0	2.631607382e-15	0	0.1659895909	-0.3071632028	-0.1155192465	0	-0.1291832767	0	-0.1291832253	-13.66211082	-2.109616272	-13.55898364	13	3.85	0.08707919913	0.01914216465	0.4	-0.3837636743	-0.04887870821	-0.05669558197	-0.04777247444	-0.0125376666	-0.03528592378	a248bdd	NR	model_8p2_twist	0.975	0.9154166378	1	0.9676900284	0.9999999998971072	0.4999999999999998	-1.770488875	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8719170966	-1.262115716	2024-11-06@00:00	-0.3	-0.07699091023	0.2014745307	v2.7.1	
32.50579409702797	98.90141851964887	0	0.3568922748	-0.6723299072	-0.2588909225	0	0	6.602224379e-16	0	0.1676727212	-0.3085113899	-0.116080403	0	-0.1294454424	0	-0.129445447	-13.71706494	-2.119616272	-13.56195911	13	3.85	0.08744850302	0.01914216465	0.4	-0.3837636743	-0.04896044433	-0.05645565957	-0.04787835326	-0.01250801572	-0.03525840122	a248bdd	NR	model_8p2_twist	0.98	0.9159839261	1	0.9681238724	0.9999999999006786	0.4999999999999998	-1.774697581	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.872125529	-1.262225263	2024-11-06@00:00	-0.3	-0.07650103331	0.2019326405	v2.7.1	
31.174285437145862	91.50964632855764	0	0.3595933549	-0.673393168	-0.2594416711	0	0	5.902399445e-15	0	0.1692249241	-0.3096062363	-0.1165409532	0	-0.1297208258	0	-0.1297208222	-13.77209306	-2.129616272	-13.56500348	13	3.85	0.08782021378	0.01914216465	0.4	-0.3837636743	-0.04904157038	-0.05623383471	-0.04798434233	-0.01246999998	-0.03523327613	a248bdd	NR	model_8p2_twist	0.985	0.9165517514	1	0.9685577647	0.9999999999046736	0.49999999999999967	-1.778914303	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8723349532	-1.262340113	2024-11-05@23:59	-0.3	-0.07600979799	0.2023958181	v2.7.1	
41.897045783919374	129.07737820814583	0	0.3622622601	-0.6744084693	-0.2599631661	0	0	6.006028811e-15	0	0.1708210992	-0.3107789942	-0.1170260761	0	-0.1299816322	0	-0.12998151	-13.82711613	-2.139616272	-13.56809213	13	3.85	0.08819335197	0.01914216465	0.4	-0.3837636743	-0.04912173032	-0.05601024718	-0.04808916819	-0.01243538394	-0.03520747408	a248bdd	NR	model_8p2_twist	0.99	0.9171216474	1	0.9689945667	0.9999999999067093	0.5000000000000002	-1.783138951	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.87254359	-1.262458251	2024-11-05@23:59	-0.3	-0.07551580064	0.2028651314	v2.7.1	
41.50565150559297	127.19447540520567	0	0.3648789616	-0.675338059	-0.2604423517	0	0	3.623818904e-15	0	0.1725092176	-0.3121146341	-0.1175680626	0	-0.1302211896	0	-0.1302211299	-13.88214606	-2.149616272	-13.57122995	13	3.85	0.0885679753	0.01914216465	0.4	-0.3837636743	-0.0492007889	-0.05577966773	-0.04819268498	-0.01240698342	-0.0351803444	a248bdd	NR	model_8p2_twist	0.995	0.917693512	1	0.9694346574	0.9999999999079991	0.5000000000000002	-1.787371451	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8727515974	-1.262580277	2024-11-05@23:58	-0.3	-0.07501917536	0.2033407494	v2.7.1	
34.45519041788896	99.11693434469112	0	0.3674945375	-0.6762705253	-0.2609101066	0	0	-2.337018747e-15	0	0.1741876864	-0.3134245717	-0.1180953806	0	-0.1304550561	0	-0.1304550148	-13.937206	-2.159616272	-13.57442308	13	3.85	0.08894441115	0.01914216465	0.4	-0.3837636743	-0.04927901324	-0.0555533404	-0.04829543848	-0.0123782172	-0.0351535377	a248bdd	NR	model_8p2_twist	1	0.9182668029	1	0.969876808	0.9999999999090028	0.5000000000000002	-1.791611724	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8729595763	-1.26270649	2024-11-05@23:57	-0.3	-0.07452041681	0.2038223349	v2.7.1	
40.70896430765709	121.26704411488461	0	0.3701010967	-0.6771967531	-0.2613638107	0	0	2.520587842e-15	0	0.1758625125	-0.3147224425	-0.118613517	0	-0.1306819874	0	-0.1306817889	-13.9922679	-2.169616272	-13.57766258	13	3.85	0.08932235586	0.01914216465	0.4	-0.3837636743	-0.049356403	-0.05533049529	-0.04839735468	-0.01234967062	-0.03512683827	a248bdd	NR	model_8p2_twist	1.005	0.9188418973	1	0.9703213494	0.999999999922776	0.5000000000000002	-1.795859691	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8731670016	-1.262836011	2024-11-05@23:57	-0.3	-0.07401916771	0.2043099805	v2.7.1	
35.73414675925344	100.01351748011287	0	0.3726561327	-0.6780340628	-0.2617738	0	0	-2.477569781e-16	0	0.1776404766	-0.3161963046	-0.1191931721	0	-0.1308869185	0	-0.1308868527	-14.04737078	-2.179616272	-13.58096214	13	3.85	0.08970208971	0.01914216465	0.4	-0.3837636743	-0.04943271364	-0.0550995847	-0.04849795341	-0.01232755651	-0.03509879211	a248bdd	NR	model_8p2_twist	1.01	0.9194184817	1	0.9707692209	0.9999999999230494	0.5000000000000002	-1.800115282	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8733744284	-1.262970488	2024-11-05@23:56	-0.3	-0.07351579836	0.2048039827	v2.7.1	
42.911921012104045	122.6869330796751	0	0.3751806386	-0.6788321116	-0.2621587377	0	0	-8.079078415e-16	0	0.1794512642	-0.3177233942	-0.1197886644	0	-0.1310793401	0	-0.1310793764	-14.10245235	-2.189616272	-13.58430053	13	3.85	0.09008303092	0.01914216465	0.4	-0.3837636743	-0.04950812733	-0.05486823761	-0.04859750536	-0.01230794645	-0.03507017916	a248bdd	NR	model_8p2_twist	1.015	0.9199971869	1	0.9712201192	0.9999999999233244	0.5000000000000002	-1.804378423	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8735808354	-1.263107648	2024-11-05@23:56	-0.3	-0.07300966104	0.2053041048	v2.7.1	
36.310226741231105	100.01933849369725	0	0.3777277367	-0.67966792	-0.2625445644	0	0	2.051525329e-15	0	0.1812178807	-0.3191586491	-0.1203442462	0	-0.131272286	0	-0.1312722584	-14.15760528	-2.199616272	-13.58770785	13	3.85	0.09046620546	0.01914216465	0.4	-0.3837636743	-0.04958282094	-0.05464466594	-0.04869669692	-0.01228550015	-0.03504261736	a248bdd	NR	model_8p2_twist	1.02	0.9205767184	1	0.9716725322	0.999999999923595	0.5000000000000002	-1.808649047	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8737880292	-1.263250165	2024-11-05@23:55	-0.3	-0.07250201264	0.205810128	v2.7.1	
40.08058103991513	111.16746247687753	0	0.3802256249	-0.6804217265	-0.2628892051	0	0	-1.577412562e-16	0	0.1830791925	-0.3207512334	-0.1209542054	0	-0.131444666	0	-0.1314445378	-14.21279367	-2.209616272	-13.59117443	13	3.85	0.09085109231	0.01914216465	0.4	-0.3837636743	-0.0496565159	-0.05441404292	-0.04879452632	-0.01226882497	-0.0350138131	a248bdd	NR	model_8p2_twist	1.025	0.9211577773	1	0.9721284425	0.9999999999238799	0.5000000000000002	-1.812927085	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8739951418	-1.263397478	2024-11-05@23:54	-0.3	-0.07199223174	0.2063226511	v2.7.1	
40.68234725560078	108.2094731899515	0	0.3827096619	-0.6811615929	-0.2632179413	0	0	1.432799397e-15	0	0.1849476111	-0.3223477319	-0.1215612613	0	-0.1316089573	0	-0.131608962	-14.26798686	-2.219616272	-13.59468689	13	3.85	0.0912374497	0.01914216465	0.4	-0.3837636743	-0.04972938112	-0.05418564411	-0.04889161523	-0.01225283508	-0.03498497443	a248bdd	NR	model_8p2_twist	1.03	0.921740558	1	0.9725869263	0.9999999999241649	0.5000000000000002	-1.817212474	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.874201758	-1.26354807	2024-11-05@23:54	-0.3	-0.07148009654	0.2068411577	v2.7.1	
41.42904143697695	109.97518033011393	0	0.3851656273	-0.6818509182	-0.2635161681	0	0	-2.897231883e-15	0	0.1868793793	-0.3240404681	-0.1221991499	0	-0.1317580846	0	-0.1317580615	-14.32325291	-2.229616272	-13.59827084	13	3.85	0.09162592332	0.01914216465	0.4	-0.3837636743	-0.0498013315	-0.05395359179	-0.04898757962	-0.0122403618	-0.03495550347	a248bdd	NR	model_8p2_twist	1.035	0.9223243712	1	0.973048441	0.9999999999244388	0.5000000000000002	-1.821505147	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8744090112	-1.263704561	2024-11-05@23:53	-0.3	-0.07096632394	0.2073660459	v2.7.1	
48.17846066636301	130.38093060209275	0	0.3876358552	-0.682561231	-0.2638093512	0	0	-4.040461072e-15	0	0.1887893898	-0.3256793362	-0.1228111177	0	-0.1319046698	0	-0.1319046377	-14.37860311	-2.239616272	-13.60192826	13	3.85	0.09201671401	0.01914216465	0.4	-0.3837636743	-0.04987257748	-0.05372675714	-0.04908314868	-0.01222627137	-0.03492680148	a248bdd	NR	model_8p2_twist	1.04	0.9229089851	1	0.9735118351	0.9999999999247368	0.5000000000000002	-1.825805048	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8746172154	-1.263866863	2024-11-05@23:53	-0.3	-0.07045111945	0.2078969531	v2.7.1	
43.3634239724833	114.30913752329359	0	0.3900585929	-0.6832015478	-0.2640669355	0	0	-2.797025963e-15	0	0.1907736015	-0.32743805	-0.1234639478	0	-0.1320334138	0	-0.1320334822	-14.43395045	-2.249616272	-13.60563009	13	3.85	0.09240879671	0.01914216465	0.4	-0.3837636743	-0.0499428942	-0.05349509155	-0.04917744129	-0.01221680499	-0.03489695261	a248bdd	NR	model_8p2_twist	1.045	0.9234955128	1	0.9739788839	0.99999999992505	0.5000000000000002	-1.830112116	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8748246852	-1.264032463	2024-11-05@23:52	-0.3	-0.06993342644	0.2084342194	v2.7.1	
40.6529129370251	105.20044796980797	0	0.3924792158	-0.6838325524	-0.2643084794	0	0	-3.157353878e-15	0	0.192775256	-0.329208922	-0.1241154804	0	-0.1321542485	0	-0.1321541979	-14.48939585	-2.259616272	-13.60941064	13	3.85	0.09280328826	0.01914216465	0.4	-0.3837636743	-0.05001242973	-0.05326453758	-0.04927102257	-0.01220789343	-0.03486729168	a248bdd	NR	model_8p2_twist	1.05	0.9240827875	1	0.9744483845	0.9999999999253613	0.4999999999999998	-1.834426293	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8750332783	-1.264204487	2024-11-05@23:51	-0.3	-0.06941439047	0.2089777512	v2.7.1	
44.27143686232371	116.4946376357872	0	0.3948560063	-0.6843967989	-0.2645153791	0	0	-3.758743801e-15	0	0.1948513803	-0.3310955868	-0.1248060147	0	-0.1322577103	0	-0.1322576007	-14.54486243	-2.269616272	-13.61324353	13	3.85	0.09319930612	0.01914216465	0.4	-0.3837636743	-0.05008105958	-0.05302919126	-0.04936344	-0.0122033601	-0.03483659942	a248bdd	NR	model_8p2_twist	1.055	0.9246717135	1	0.9749213959	0.9999999999256821	0.5000000000000002	-1.838747522	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8752415576	-1.264380563	2024-11-05@23:51	-0.3	-0.06889314358	0.2095276187	v2.7.1	
42.874947488181526	105.97571989515309	0	0.3972370377	-0.6849633769	-0.2647106221	0	0	-2.425937064e-15	0	0.1969303122	-0.3329682423	-0.1254853482	0	-0.1323552912	0	-0.1323552741	-14.60042524	-2.279616272	-13.61715319	13	3.85	0.09359771454	0.01914216465	0.4	-0.3837636743	-0.0501489572	-0.05279642864	-0.04945526031	-0.01219850307	-0.03480629037	a248bdd	NR	model_8p2_twist	1.06	0.9252614314	1	0.9753967783	0.999999999926016	0.5000000000000002	-1.843075753	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8754509274	-1.264562841	2024-11-05@23:50	-0.3	-0.06837052262	0.2100836263	v2.7.1	
9.056818642311544	15.189667167757388	0	0.3996900378	-0.6856284459	-0.2649264446	0	0	-2.395674429e-15	0	0.1989115969	-0.334648591	-0.1260848653	0	-0.1324632434	0	-0.13246313	-14.65618671	-2.289616272	-13.62117216	19	3.85	0.0939997106	0.01914216465	0.4	-0.3837636743	-0.05021629964	-0.05257641479	-0.04954737521	-0.0121868736	-0.03477838505	a248bdd	NR	model_8p2_twist	1.065	0.9258508658	1	0.9758727281	0.9999999999263587	0.5	-1.847410932	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.875663272	-1.264754144	2024-11-05@23:49	-0.3	-0.06784757455	0.2106455672	v2.7.1	
39.02542806704906	92.66938406122857	0	0.4019274997	-0.6859704766	-0.2650200766	0	0	-7.81751613e-16	0	0.2012500317	-0.3369346245	-0.1269102269	0	-0.1325100845	0	-0.1325099412	-14.71179005	-2.299616272	-13.62518865	13	3.85	0.09440099193	0.01914216465	0.4	-0.3837636743	-0.05028227167	-0.05232297617	-0.04963597745	-0.01219693927	-0.03474422652	a248bdd	NR	model_8p2_twist	1.07	0.9264440816	1	0.976356928	0.9999999999267084	0.5000000000000002	-1.851753007	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8758718032	-1.264945009	2024-11-05@23:49	-0.3	-0.06732041818	0.2112148159	v2.7.1	
44.86634664791997	107.5626657655101	0	0.4043979692	-0.6866414303	-0.2652117693	0	0	-1.275491294e-15	0	0.2032472314	-0.3385991222	-0.1274907474	0	-0.1326059151	0	-0.1326057851	-14.76782033	-2.309616272	-13.6293853	13	3.85	0.09480855931	0.01914216465	0.4	-0.3837636743	-0.05034814231	-0.05210688549	-0.04972703403	-0.01218477731	-0.03471723383	a248bdd	NR	model_8p2_twist	1.075	0.9270346666	1	0.9768375307	0.9999999999270627	0.5000000000000002	-1.856101932	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.876087507	-1.265151007	2024-11-05@23:48	-0.3	-0.06679521255	0.2117893069	v2.7.1	
-5.125760492193039	-43.61451328484728	0	0.4064926935	-0.6867520251	-0.2652004168	0	0	-6.815742886e-15	0	0.2058656744	-0.3413163039	-0.1284677027	0	-0.1326002206	0	-0.1326001156	-14.82354248	-2.319616272	-13.63353419	25	3.85	0.09521349393	0.01914216465	0.4	-0.3837636743	-0.05041216142	-0.05183113384	-0.04981256256	-0.01221010781	-0.03467929576	a248bdd	NR	model_8p2_twist	1.08	0.9276306589	1	0.9773303218	0.9999999999202936	0.5000000000000002	-1.860457658	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8762965002	-1.26535285	2024-11-05@23:47	-0.3	-0.06626427344	0.212372255	v2.7.1	
10.353566796481688	9.043247554777375	0	0.4089395304	-0.6873503504	-0.2653387052	0	0	-2.82118622e-15	0	0.2079850958	-0.3431335805	-0.129091475	0	-0.1326693346	0	-0.1326692878	-14.87991092	-2.329616272	-13.63793329	31	3.85	0.09562725659	0.01914216465	0.4	-0.3837636743	-0.05047639323	-0.05160846822	-0.04990197141	-0.01220288323	-0.03465185831	a248bdd	NR	model_8p2_twist	1.085	0.9282221342	1	0.9778167186	0.9999999999209346	0.5000000000000002	-1.864820144	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8765164909	-1.265576135	2024-11-05@23:46	-0.3	-0.06573714579	0.2129600633	v2.7.1	
-1.1103156114810049	-24.484925976311423	0	0.4113308388	-0.6879377529	-0.2654725008	0	0	-8.567694513e-16	0	0.2100379967	-0.3448659264	-0.1296846418	0	-0.1327362393	0	-0.1327361675	-14.93585629	-2.339616272	-13.64222749	19	3.85	0.09603781145	0.01914216465	0.4	-0.3837636743	-0.05054006904	-0.05139445323	-0.04999066331	-0.01219496052	-0.0346235185	a248bdd	NR	model_8p2_twist	1.09	0.9288190565	1	0.9783076019	0.9999999999215654	0.5000000000000002	-1.869189333	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8767287979	-1.265788021	2024-11-05@23:45	-0.3	-0.06520402177	0.2135524839	v2.7.1	
1.3288198214208422	-0.5346748097691103	0	0.4135355284	-0.688002025	-0.2653782761	0	0	-5.320466514e-15	0	0.2129413986	-0.3478712855	-0.1307314339	0	-0.1326891254	0	-0.1326890547	-14.99320013	-2.349616272	-13.64706175	25	3.85	0.09646401947	0.01914216465	0.4	-0.3837636743	-0.05060147541	-0.05110055902	-0.05007417865	-0.01222553665	-0.03458830404	a248bdd	NR	model_8p2_twist	1.095	0.9294072882	1	0.9788049584	0.999999999922238	0.5000000000000002	-1.8735652	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.876962668	-1.266052406	2024-11-05@23:44	-0.3	-0.06467937618	0.2141591579	v2.7.1	
-3.0185236030287226	-5.1964243623069875	0	0.4159433515	-0.6886817537	-0.2655316136	0	0	-5.653042685e-15	0	0.2148183113	-0.3493135178	-0.131209742	0	-0.1327657755	0	-0.1327657382	-15.04888195	-2.359616272	-13.6513427	19	3.85	0.09687446808	0.01914216465	0.4	-0.3837636743	-0.05066411734	-0.05090860654	-0.05016273192	-0.01220979588	-0.03456133626	a248bdd	NR	model_8p2_twist	1.1	0.9300098521	1	0.9793012813	0.9999999999228453	0.5000000000000002	-1.877947697	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8771695303	-1.266260236	2024-11-05@23:43	-0.3	-0.06413951958	0.2147615994	v2.7.1	
9.899492740120367	20.026934864501044	0	0.4183083152	-0.6891352855	-0.2655711288	0	0	-5.82652079e-15	0	0.217123368	-0.3513621638	-0.1318960507	0	-0.1327855267	0	-0.1327855334	-15.10558863	-2.369616272	-13.65602378	19	3.85	0.09729693395	0.01914216465	0.4	-0.3837636743	-0.0507252842	-0.05067806995	-0.05024875357	-0.01221134032	-0.03453229436	a248bdd	NR	model_8p2_twist	1.105	0.9306065389	1	0.9798010073	0.9999999999234739	0.5	-1.882336783	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8773921794	-1.266506075	2024-11-05@23:42	-0.3	-0.06360520448	0.2153752126	v2.7.1	
10.06124871271083	-31.793032950376038	0	0.4203490932	-0.6891003573	-0.2654303358	0	0	-5.140966716e-15	0	0.2199873075	-0.3543150206	-0.1329190844	0	-0.1327151221	0	-0.132715137	-15.16215971	-2.379616272	-13.66071508	31	3.85	0.09771861316	0.01914216465	0.4	-0.3837636743	-0.05078481964	-0.05039550134	-0.05032986384	-0.01224486747	-0.03449400732	a248bdd	NR	model_8p2_twist	1.11	0.9312067999	1	0.9803114632	0.9999999999240721	0.5000000000000002	-1.886732425	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.877611169	-1.266753078	2024-11-05@23:41	-0.3	-0.06306698225	0.2159974936	v2.7.1	
13.946215646889536	-20.129334098556992	0	0.4226393864	-0.6894825862	-0.2654290721	0	0	-3.416387651e-15	0	0.2223319624	-0.3564116403	-0.1336155158	0	-0.1327145566	0	-0.1327144764	-15.21871511	-2.389616272	-13.66542527	25	3.85	0.09814190149	0.01914216465	0.4	-0.3837636743	-0.05084461481	-0.05016602547	-0.05041433639	-0.01224973729	-0.03446351219	a248bdd	NR	model_8p2_twist	1.115	0.9318084665	1	0.980818947	0.9999999999122428	0.5000000000000002	-1.891134582	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8778299113	-1.266999403	2024-11-05@23:40	-0.3	-0.06252670704	0.2166226325	v2.7.1	
67.81460717014191	137.19628468462676	0	0.4250752492	-0.6899310305	-0.2654158849	0	0	-2.724665325e-15	0	0.2247609331	-0.3585393501	-0.1343013522	0	-0.1327079225	0	-0.132707942	-15.27638602	-2.399616272	-13.67055014	13	3.85	0.09857860249	0.01914216465	0.4	-0.3837636743	-0.05090357467	-0.04993211261	-0.05049918132	-0.01225205164	-0.03443649808	a248bdd	NR	model_8p2_twist	1.12	0.9324041124	1	0.9813255213	0.999999999912931	0.4999999999999998	-1.895543223	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8780659718	-1.267284191	2024-11-05@23:38	-0.3	-0.06199206113	0.2172572572	v2.7.1	
-2.7319066754501233	-0.07117920625277886	0	0.4268565395	-0.6895170586	-0.2651113535	0	0	-3.96703838e-15	0	0.228052876	-0.3621178036	-0.1355420562	0	-0.1325556965	0	-0.1325556296	-15.33301261	-2.409616272	-13.67539018	37	3.85	0.09900417222	0.01914216465	0.4	-0.3837636743	-0.05096047204	-0.04961621895	-0.0505754969	-0.0123087431	-0.03439157199	a248bdd	NR	model_8p2_twist	1.125	0.9330100339	1	0.9818509071	0.999999999913529	0.5000000000000002	-1.899958312	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8782832397	-1.267542779	2024-11-05@23:38	-0.3	-0.06144684468	0.2178998747	v2.7.1	
10.325283167311062	8.35827088475851	0	0.4294955033	-0.6900066303	-0.2650467412	0	0	-5.553083732e-15	0	0.2307107177	-0.364415436	-0.1362496719	0	-0.1325233655	0	-0.1325233513	-15.39263088	-2.419616272	-13.68124746	31	3.85	0.09946458031	0.01914216465	0.4	-0.3837636743	-0.05101763426	-0.04936804425	-0.05065950881	-0.01231093438	-0.03436928032	a248bdd	NR	model_8p2_twist	1.13	0.9335970536	1	0.9823587008	0.9999999999141864	0.5000000000000002	-1.904379823	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8785486403	-1.26789517	2024-11-05@23:36	-0.3	-0.06092009642	0.2185543589	v2.7.1	
-12.434842364794676	-10.788958639221782	0	0.4321967877	-0.6909947751	-0.2652097872	0	0	-6.163094643e-15	0	0.232366033	-0.3653192173	-0.1364695273	0	-0.1326048805	0	-0.132604886	-15.44974055	-2.429616272	-13.68627253	31	3.85	0.09989958352	0.01914216465	0.4	-0.3837636743	-0.05107603575	-0.04921489298	-0.05074773824	-0.01227488544	-0.03435114217	a248bdd	NR	model_8p2_twist	1.135	0.9342023185	1	0.9828691551	0.9999999999147048	0.5000000000000002	-1.908807715	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8787741312	-1.268165023	2024-11-05@23:35	-0.3	-0.06037420412	0.2192004374	v2.7.1	
1.9980506345486013	-1.347282449746638	0	0.4344697781	-0.691155883	-0.2650446307	0	0	-4.684476178e-15	0	0.2351670132	-0.3679380922	-0.1373094841	0	-0.1325223035	0	-0.1325222855	-15.50790254	-2.439616272	-13.69171891	55	3.85	0.1003462234	0.01914216465	0.4	-0.3837636743	-0.05113180882	-0.04895585615	-0.05082799553	-0.01229467972	-0.03431996087	a248bdd	NR	model_8p2_twist	1.14	0.9348038969	1	0.9833924961	0.9999999999152196	0.5000000000000002	-1.91324201	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8790141383	-1.268476301	2024-11-05@23:33	-0.3	-0.05983193878	0.2198629087	v2.7.1	
57.81902122880673	104.81031175572822	0	0.4366416498	-0.6911694644	-0.2648176816	0	0	-6.07708822e-15	0	0.2381346539	-0.3707984274	-0.1382335151	0	-0.1324088184	0	-0.132408834	-15.56608497	-2.449616272	-13.69721216	13	3.85	0.1007941037	0.01914216465	0.4	-0.3837636743	-0.0511867048	-0.04868356932	-0.05090655518	-0.01232338798	-0.03428615879	a248bdd	NR	model_8p2_twist	1.145	0.9354076982	1	0.9839214249	0.9999999999157103	0.5000000000000002	-1.917682606	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8792533706	-1.268791162	2024-11-05@23:31	-0.3	-0.05928705115	0.2205324064	v2.7.1	
10.88203273144333	49.961119655991745	0	0.4391763958	-0.6916600224	-0.264734508	0	0	-6.432568409e-15	0	0.2406157321	-0.3728273506	-0.1388305889	0	-0.1323672339	0	-0.1323672499	-15.6249138	-2.459616272	-13.7029371	61	3.85	0.1012507954	0.01914216465	0.4	-0.3837636743	-0.05124175332	-0.04846072349	-0.05098898372	-0.01232162767	-0.03426230879	a248bdd	NR	model_8p2_twist	1.15	0.9360094303	1	0.9844455106	0.999999999916164	0.5	-1.922129498	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8795024417	-1.269125674	2024-11-05@23:30	-0.3	-0.05874373673	0.2212068724	v2.7.1	
18.093247225192606	18.32891689011793	0	0.44133016	-0.691614523	-0.2644593782	0	0	-6.312949491e-15	0	0.2436840328	-0.3757768072	-0.1397696541	0	-0.1322296897	0	-0.1322296585	-15.68347111	-2.469616272	-13.70862492	37	3.85	0.1017050368	0.01914216465	0.4	-0.3837636743	-0.0512952718	-0.04818448683	-0.05106621094	-0.01235336006	-0.03422818381	a248bdd	NR	model_8p2_twist	1.155	0.9366155539	1	0.9849816176	0.9999999999165718	0.5000000000000002	-1.926582626	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8797455757	-1.269456743	2024-11-05@23:27	-0.3	-0.05819571989	0.2218900526	v2.7.1	
19.658083486158038	11.67001463648698	0	0.4437036093	-0.6917424764	-0.2642073244	0	0	-8.269116435e-15	0	0.2467086363	-0.3785407875	-0.1406139155	0	-0.1321036527	0	-0.1321036574	-15.74320718	-2.479616272	-13.7147296	19	3.85	0.1021735096	0.01914216465	0.4	-0.3837636743	-0.05134819338	-0.04791666654	-0.05114452126	-0.01237515703	-0.03419965935	a248bdd	NR	model_8p2_twist	1.16	0.9372173165	1	0.985516346	0.9999999999555462	0.5	-1.931042057	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8800060819	-1.269825849	2024-11-05@23:26	-0.3	-0.0576517552	0.2225832321	v2.7.1	
19.347001711984465	135.26308115932477	0	0.4460982711	-0.691948087	-0.2639790288	0	0	-7.574289117e-15	0	0.2495932906	-0.3810877049	-0.1413744823	0	-0.1319895044	0	-0.1319895021	-15.80272697	-2.489616272	-13.72078946	19	3.85	0.102640843	0.01914216465	0.4	-0.3837636743	-0.0514007749	-0.04766416939	-0.05122327454	-0.01239083674	-0.03417195676	a248bdd	NR	model_8p2_twist	1.165	0.9378226795	1	0.9860541966	0.9999999999555507	0.5000000000000002	-1.935507721	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8802622974	-1.270189202	2024-11-05@23:25	-0.3	-0.0571037211	0.2232804809	v2.7.1	
8.110806351326032	13.025415319965548	0	0.4485339959	-0.6921404327	-0.2637223954	0	0	-7.860100287e-15	0	0.2525671792	-0.3837049429	-0.1421450534	0	-0.131861191	0	-0.1318611778	-15.86283469	-2.499616272	-13.72707252	37	3.85	0.1031156924	0.01914216465	0.4	-0.3837636743	-0.05145259182	-0.04740669576	-0.05130152334	-0.01240757223	-0.03414500691	a248bdd	NR	model_8p2_twist	1.17	0.9384274991	1	0.9865948759	0.9999999999555245	0.5000000000000002	-1.939979606	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8805263145	-1.270572624	2024-11-05@23:24	-0.3	-0.05655591261	0.223986285	v2.7.1	
67.65722618320076	114.28095692640943	0	0.4511448003	-0.6924430858	-0.263467233	0	0	-5.842794204e-15	0	0.2555618462	-0.3862425475	-0.1428606548	0	-0.1317336051	0	-0.131733591	-15.92406632	-2.509616272	-13.7337467	13	3.85	0.1036040434	0.01914216465	0.4	-0.3837636743	-0.05150372011	-0.04715155381	-0.05138035353	-0.01241830942	-0.0341223127	a248bdd	NR	model_8p2_twist	1.175	0.9390293184	1	0.9871356856	0.999999999955429	0.5000000000000002	-1.944457685	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8808061997	-1.270991742	2024-11-05@23:22	-0.3	-0.05601085173	0.2247023066	v2.7.1	
69.18451325081591	112.80115665406312	0	0.4536596833	-0.6926284587	-0.2631646766	0	0	-5.434325841e-15	0	0.25866372	-0.3889325134	-0.1436278347	0	-0.1315823432	0	-0.1315823238	-15.98519081	-2.519616272	-13.74041454	13	3.85	0.1040921376	0.01914216465	0.4	-0.3837636743	-0.05155413897	-0.0468888265	-0.05145786466	-0.01243546499	-0.03409712071	a248bdd	NR	model_8p2_twist	1.18	0.9396346081	1	0.9876824252	0.9999999999552496	0.5000000000000002	-1.948941948	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8810829667	-1.27140927	2024-11-05@23:21	-0.3	-0.05546194219	0.2254243388	v2.7.1	
70.08872346548515	113.01550950274456	0	0.4562359563	-0.6928389142	-0.2628480816	0	0	-4.269365965e-15	0	0.2617990079	-0.3916084067	-0.1443736928	0	-0.1314239864	0	-0.1314240858	-16.04685461	-2.529616272	-13.74728136	13	3.85	0.1045871813	0.01914216465	0.4	-0.3837636743	-0.05160390372	-0.0466264326	-0.0515351655	-0.01245100182	-0.03407342579	a248bdd	NR	model_8p2_twist	1.185	0.9402402007	1	0.9882319902	0.9999999999549725	0.5000000000000002	-1.953432373	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8813664399	-1.271844294	2024-11-05@23:21	-0.3	-0.05491242484	0.2261547895	v2.7.1	
72.60371932619123	115.437481992274	0	0.4588950018	-0.693099915	-0.2625255149	0	0	-4.525079062e-15	0	0.2649428401	-0.3942291362	-0.1450822665	0	-0.1312627713	0	-0.1312627383	-16.10909965	-2.539616272	-13.75435548	13	3.85	0.1050896258	0.01914216465	0.4	-0.3837636743	-0.05165307237	-0.04636675414	-0.0516125535	-0.01246336065	-0.0340516232	a248bdd	NR	model_8p2_twist	1.19	0.9408460952	1	0.9887839869	0.9999999999546051	0.5000000000000002	-1.957928953	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8816571282	-1.272297634	2024-11-05@23:20	-0.3	-0.05436231151	0.2268932662	v2.7.1	
74.06108134027149	116.88181986653912	0	0.4615345164	-0.6932711877	-0.2621498116	0	0	-1.093271658e-14	0	0.2682482755	-0.3970293735	-0.1458412629	0	-0.1310749283	0	-0.1310748845	-16.1718449	-2.549616272	-13.76161383	13	3.85	0.1055983806	0.01914216465	0.4	-0.3837636743	-0.05170141891	-0.04609569753	-0.05168879675	-0.01248110107	-0.03402910057	a248bdd	NR	model_8p2_twist	1.195	0.9414529442	1	0.9893407407	0.9999999999541354	0.5000000000000002	-1.962431672	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8819535037	-1.272767361	2024-11-05@23:19	-0.3	-0.05381097784	0.2276406794	v2.7.1	
74.05775427741747	111.88489148689679	0	0.4642389722	-0.6934791574	-0.2617652437	0	0	-3.444850036e-15	0	0.2715642412	-0.399782389	-0.146566968	0	-0.1308826095	0	-0.1308826043	-16.23508566	-2.559616272	-13.76904742	13	3.85	0.1061134986	0.01914216465	0.4	-0.3837636743	-0.05174920022	-0.04582715379	-0.05176502265	-0.01249629796	-0.0340082741	a248bdd	NR	model_8p2_twist	1.2	0.9420608299	1	0.9899004215	0.9999999999428526	0.5000000000000002	-1.966940516	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8822555376	-1.273252286	2024-11-05@23:19	-0.3	-0.05325831852	0.2283959274	v2.7.1	
78.07923219166315	118.12816336976456	0	0.46706709	-0.6937457178	-0.261368379	0	0	-4.750453788e-15	0	0.274928415	-0.4025069661	-0.1472583821	0	-0.1306842091	0	-0.1306841798	-16.29926941	-2.569616272	-13.77679295	13	3.85	0.1066398297	0.01914216465	0.4	-0.3837636743	-0.05179630697	-0.0455585068	-0.05184133378	-0.01250815405	-0.03398990261	a248bdd	NR	model_8p2_twist	1.205	0.9426681891	1	0.9904623712	0.9999999999331248	0.49999999999999967	-1.971455482	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8825695722	-1.273765421	2024-11-05@23:18	-0.3	-0.0527059836	0.2291609851	v2.7.1	
80.34863789452639	120.08876438177157	0	0.4699178292	-0.6939945223	-0.2609446552	0	0	-3.362611911e-15	0	0.2783568418	-0.405267528	-0.147947451	0	-0.1304723187	0	-0.1304723084	-16.36389031	-2.579616272	-13.7846914	13	3.85	0.1071717117	0.01914216465	0.4	-0.3837636743	-0.0518427782	-0.04528748399	-0.05191702662	-0.01252066277	-0.0339719909	a248bdd	NR	model_8p2_twist	1.21	0.9432772788	1	0.9910285656	0.9999999999359922	0.5	-1.97597656	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8828880016	-1.27429169	2024-11-05@23:18	-0.3	-0.052151649	0.2299343162	v2.7.1	
82.78152239126472	120.80189792786221	0	0.4728581958	-0.6942663559	-0.2604986782	0	0	-3.117322931e-15	0	0.2818579815	-0.4080420852	-0.1486193461	0	-0.1302493019	0	-0.1302493952	-16.42935169	-2.589616272	-13.7928621	13	3.85	0.107713515	0.01914216465	0.4	-0.3837636743	-0.05188857578	-0.04501411746	-0.05199253053	-0.01253176053	-0.03395584647	a248bdd	NR	model_8p2_twist	1.215	0.9438867747	1	0.991597864	0.9999999999385534	0.5000000000000002	-1.980503744	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8832164878	-1.274842408	2024-11-05@23:17	-0.3	-0.05159671445	0.2307172142	v2.7.1	
79.47013316680244	115.46723801748097	0	0.4758072407	-0.6944721484	-0.2600044064	0	0	-1.249801751e-15	0	0.2855070237	-0.4109544714	-0.1493220808	0	-0.1300022368	0	-0.1300021761	-16.49545549	-2.599616272	-13.80124183	13	3.85	0.1082629089	0.01914216465	0.4	-0.3837636743	-0.05193362465	-0.04473144697	-0.0520672099	-0.01254653139	-0.03393956838	a248bdd	NR	model_8p2_twist	1.22	0.9444976749	1	0.9921719286	0.999999999940788	0.5	-1.985037029	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8835518848	-1.275411795	2024-11-05@23:16	-0.3	-0.05104017027	0.2315091592	v2.7.1	
3.3413917262844337	1.8121299222587883	0	0.4788179752	-0.6946430325	-0.2594636256	0	0	-4.796549376e-15	0	0.2893126566	-0.4139866296	-0.1500427066	0	-0.1297318059	0	-0.1297318325	-16.56253444	-2.609616272	-13.80992972	25	3.85	0.1088234512	0.01914216465	0.4	-0.3837636743	-0.05197789881	-0.0444395061	-0.05214107578	-0.01256332749	-0.03392441772	a248bdd	NR	model_8p2_twist	1.225	0.9451090943	1	0.9927501203	0.9999999999426636	0.5	-1.989576415	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8838986992	-1.276008983	2024-11-05@23:16	-0.3	-0.05048296908	0.2323122803	v2.7.1	
-0.3235190559705362	3.9516179358195265	0	0.4819657636	-0.6949318997	-0.2589375536	0	0	-5.425550966e-15	0	0.2930479669	-0.4168374741	-0.1506771313	0	-0.1294688088	0	-0.1294687587	-16.63026105	-2.619616272	-13.81881266	19	3.85	0.10939167	0.01914216465	0.4	-0.3837636743	-0.05202173811	-0.04415790635	-0.05221531529	-0.01257255913	-0.0339119715	a248bdd	NR	model_8p2_twist	1.23	0.9457222511	1	0.9933308963	0.9999999999442069	0.5	-1.994121903	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8842522867	-1.276623263	2024-11-05@23:14	-0.3	-0.04992380566	0.2331226928	v2.7.1	
87.63459995085293	121.21483918862504	0	0.4851787328	-0.6952018097	-0.2583736949	0	0	-7.570129614e-15	0	0.2969066091	-0.4197645782	-0.1513148764	0	-0.12918688	0	-0.1291868504	-16.69888074	-2.629616272	-13.82796329	13	3.85	0.1099699608	0.01914216465	0.4	-0.3837636743	-0.05206491445	-0.04387001925	-0.05228891481	-0.01258263814	-0.03390077092	a248bdd	NR	model_8p2_twist	1.235	0.9463366919	1	0.9939159996	0.9999999999454847	0.5000000000000002	-1.998673487	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8846156616	-1.27726158	2024-11-05@23:13	-0.3	-0.04936321766	0.2339430269	v2.7.1	
84.675975808408	115.48125570121351	0	0.488528703	-0.6955177632	-0.2577866384	0	0	-6.907617487e-15	0	0.3008477341	-0.4226855731	-0.1519208307	0	-0.1288933273	0	-0.1288933029	-16.7686629	-2.639616272	-13.83745571	13	3.85	0.110561167	0.01914216465	0.4	-0.3837636743	-0.05210744167	-0.04358008979	-0.05236246781	-0.01258985861	-0.03389212016	a248bdd	NR	model_8p2_twist	1.24	0.9469519308	1	0.9945044873	0.99999999994648	0.5	-2.003231178	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8849922959	-1.277930798	2024-11-05@23:13	-0.3	-0.04880174516	0.2347741612	v2.7.1	
-6.60671406071023	-2.1252687579333696	0	0.4919941161	-0.695858732	-0.2571713046	0	0	-3.209371348e-15	0	0.3048838458	-0.4256224989	-0.1525041695	0	-0.1285857156	0	-0.1285856103	-16.83953566	-2.649616272	-13.84726004	19	3.85	0.1111643391	0.01914216465	0.4	-0.3837636743	-0.05214933912	-0.04328702007	-0.05243568528	-0.01259530866	-0.03388566697	a248bdd	NR	model_8p2_twist	1.245	0.9475685327	1	0.9950967033	0.999999999947125	0.49999999999999967	-2.007794979	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8853808192	-1.27862815	2024-11-05@23:12	-0.3	-0.0482388218	0.2356156721	v2.7.1	
-10.271309844572313	-22.52855973923965	0	0.4955301782	-0.6961331976	-0.2564912113	0	0	-6.93361039e-15	0	0.3091498168	-0.4287437597	-0.1531210446	0	-0.1282455274	0	-0.1282455511	-16.91171837	-2.659616272	-13.85743308	19	3.85	0.1117815545	0.01914216465	0.4	-0.3837636743	-0.05219042464	-0.04297977443	-0.05250786279	-0.01260440397	-0.03388021271	a248bdd	NR	model_8p2_twist	1.25	0.948186347	1	0.99569407	0.9999999998945502	0.5000000000000002	-2.012364896	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8857837034	-1.279359297	2024-11-05@23:11	-0.3	-0.04767467074	0.2364688073	v2.7.1	
92.4247761668871	122.62498626281634	0	0.4990558727	-0.696394717	-0.2557966883	0	0	-6.573159215e-15	0	0.313412977	-0.4318229949	-0.1537122201	0	-0.1278983268	0	-0.1278982968	-16.98397184	-2.669616272	-13.8676054	13	3.85	0.1123995083	0.01914216465	0.4	-0.3837636743	-0.05223112715	-0.04267620015	-0.05257946862	-0.01261290922	-0.03387416958	a248bdd	NR	model_8p2_twist	1.255	0.94880845	1	0.9962972359	0.9999999998962026	0.5000000000000002	-2.016940936	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8861841701	-1.280089001	2024-11-05@23:10	-0.3	-0.04710593332	0.2373276441	v2.7.1	
22.695437418761347	12.693108906350659	0	0.5028116713	-0.6967097051	-0.2550576554	0	0	-4.433907955e-15	0	0.3178649429	-0.4349607566	-0.1542770649	0	-0.1275288164	0	-0.1275288399	-17.05830121	-2.679616272	-13.87835373	55	3.85	0.1130394274	0.01914216465	0.4	-0.3837636743	-0.05227108317	-0.04236388905	-0.05265056997	-0.01261840939	-0.03387252687	a248bdd	NR	model_8p2_twist	1.26	0.9494305594	1	0.9969036077	0.9999999998979378	0.5000000000000002	-2.021523111	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8866086106	-1.280871709	2024-11-05@23:10	-0.3	-0.04653734059	0.2382013773	v2.7.1	
37.99985005743743	12.584968856359101	0	0.5064891357	-0.6968750123	-0.2542491361	0	0	-8.582305603e-15	0	0.3225172067	-0.4383046103	-0.1548977371	0	-0.127124594	0	-0.1271245414	-17.13304119	-2.689616272	-13.88919183	25	3.85	0.1136832301	0.01914216465	0.4	-0.3837636743	-0.05231037335	-0.04203894474	-0.05272002706	-0.01263126489	-0.03386880589	a248bdd	NR	model_8p2_twist	1.265	0.9500565909	1	0.9975174608	0.9999999998996619	0.5000000000000002	-2.026111434	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8870344452	-1.281661739	2024-11-05@23:07	-0.3	-0.04596463146	0.2390834423	v2.7.1	
56.89003475441163	34.408283168170264	0	0.51037864	-0.6971268056	-0.2534199002	0	0	-4.721526016e-15	0	0.3272558451	-0.4415947374	-0.1554593746	0	-0.1267099601	0	-0.1267099436	-17.20942218	-2.699616272	-13.90045383	79	3.85	0.1143439534	0.01914216465	0.4	-0.3837636743	-0.05234913198	-0.04171363737	-0.05278927006	-0.01263860965	-0.0338689618	a248bdd	NR	model_8p2_twist	1.27	0.9506842548	1	0.9981349	0.9999999999014828	0.5	-2.030705914	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8874776444	-1.282490506	2024-11-05@23:06	-0.3	-0.04539035033	0.2399769826	v2.7.1	
-47.804258963965864	27.197523367453645	0	0.5143803706	-0.6973900558	-0.2525566909	0	0	-6.828213999e-15	0	0.3321035892	-0.4448987824	-0.1559943579	0	-0.1262783273	0	-0.1262783859	-17.28697424	-2.709616272	-13.9119976	19	3.85	0.1150163126	0.01914216465	0.4	-0.3837636743	-0.05238736185	-0.04138529448	-0.05285771816	-0.01264434126	-0.03387094729	a248bdd	NR	model_8p2_twist	1.275	0.9513147851	1	0.9987574375	0.9999999999033743	0.5000000000000002	-2.035306573	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8879315661	-1.283344659	2024-11-05@23:02	-0.3	-0.04481316924	0.2408803304	v2.7.1	
16.740861527463547	16.695445858000507	0	0.5184398063	-0.6975384712	-0.2516062612	0	0	-5.733402485e-15	0	0.3372616723	-0.4484492394	-0.1565762708	0	-0.1258031202	0	-0.1258031603	-17.36612205	-2.719616272	-13.9239362	49	3.85	0.1157043411	0.01914216465	0.4	-0.3837636743	-0.05242483555	-0.04103835589	-0.05292454156	-0.01265565044	-0.03387364925	a248bdd	NR	model_8p2_twist	1.28	0.9519478312	1	0.9993864763	0.9999999999053764	0.5000000000000002	-2.039913422	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8884010145	-1.284234887	2024-11-05@23:01	-0.3	-0.04423356134	0.2417968427	v2.7.1	
34.492027964506775	102.15558240629511	0	0.5225398189	-0.6975864533	-0.2505811545	0	0	-3.647776048e-15	0	0.3426748847	-0.4521869471	-0.1571883663	0	-0.1252904931	0	-0.1252906179	-17.44659439	-2.729616272	-13.93618158	31	3.85	0.1164049268	0.01914216465	0.4	-0.3837636743	-0.05246167566	-0.04067736528	-0.05298957556	-0.01267131518	-0.03387689749	a248bdd	NR	model_8p2_twist	1.285	0.9525841154	1	1.000022663	0.9999999999074517	0.5	-2.044526483	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8888820603	-1.285152633	2024-11-05@22:58	-0.3	-0.04365073819	0.2427257064	v2.7.1	
105.47164324373826	132.84267956400222	0	0.5268749272	-0.6978892043	-0.2496212691	0	0	-3.858753148e-15	0	0.3478238048	-0.4554856251	-0.1576263959	0	-0.1248106539	0	-0.124810515	-17.52760306	-2.739616272	-13.94849148	13	3.85	0.1171100404	0.01914216465	0.4	-0.3837636743	-0.0524984948	-0.04034333785	-0.05305528774	-0.01267117527	-0.03388416307	a248bdd	NR	model_8p2_twist	1.29	0.9532246999	1	1.000661609	0.9999999999094686	0.5000000000000002	-2.049145773	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8893649186	-1.286075521	2024-11-05@22:56	-0.3	-0.04306339728	0.2436569073	v2.7.1	
53.336713561854395	54.22900600170496	0	0.5310364566	-0.6978535078	-0.2485172794	0	0	-4.238141961e-15	0	0.3534610136	-0.4593006307	-0.1582143804	0	-0.1242585731	0	-0.1242586066	-17.60960626	-2.749616272	-13.96101087	25	3.85	0.1178236079	0.01914216465	0.4	-0.3837636743	-0.05253449186	-0.03997607265	-0.05311785589	-0.01268822354	-0.03388792036	a248bdd	NR	model_8p2_twist	1.295	0.9538691646	1	1.001310811	0.999999999911368	0.5000000000000002	-2.053771314	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8898544242	-1.287016986	2024-11-05@22:56	-0.3	-0.04247213915	0.2446006087	v2.7.1	
24.227470410549003	15.607662696311909	0	0.5355009574	-0.6979085083	-0.247372151	0	0	-6.508617069e-15	0	0.359283964	-0.4630982076	-0.1587376449	0	-0.1236859449	0	-0.1236861028	-17.6941841	-2.759616272	-13.97412373	19	3.85	0.1185617854	0.01914216465	0.4	-0.3837636743	-0.05256996486	-0.03960388225	-0.05317950172	-0.01269907529	-0.03389685649	a248bdd	NR	model_8p2_twist	1.3	0.954516	1	1.001963991	0.9999999999132181	0.49999999999999967	-2.058403125	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8903696325	-1.288013664	2024-11-05@22:54	-0.3	-0.04187882041	0.2455573315	v2.7.1	
14.609749852448275	11.881833461465133	0	0.5400218582	-0.6977965541	-0.246113006	0	0	-6.501443692e-15	0	0.3655275406	-0.4672156263	-0.1593203943	0	-0.1230564255	0	-0.1230564873	-17.7808514	-2.769616272	-13.98769755	49	3.85	0.1193188529	0.01914216465	0.4	-0.3837636743	-0.05260473877	-0.03920758147	-0.05323843632	-0.01271734978	-0.03390705296	a248bdd	NR	model_8p2_twist	1.305	0.9551662807	1	1.002625286	0.9999999999151037	0.5000000000000002	-2.063041234	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8909035263	-1.289052278	2024-11-05@22:53	-0.3	-0.0412822747	0.2465301615	v2.7.1	
26.34255191360638	16.442198514886808	0	0.5445554858	-0.6976687098	-0.2448349922	0	0	-7.410424211e-15	0	0.3718	-0.4712781823	-0.1598640599	0	-0.1224173419	0	-0.1224174085	-17.86792423	-2.779616272	-14.00126945	43	3.85	0.1200776483	0.01914216465	0.4	-0.3837636743	-0.05263929148	-0.03881525623	-0.05329610581	-0.01273423339	-0.03391721886	a248bdd	NR	model_8p2_twist	1.31	0.9558215007	1	1.003293427	0.999999999916986	0.5000000000000002	-2.067685668	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8914357643	-1.290089791	2024-11-05@22:50	-0.3	-0.04068055369	0.2475071675	v2.7.1	
48.00938543005372	-6.537224589603934	0	0.5490139551	-0.6972582728	-0.2434175846	0	0	-4.975229036e-15	0	0.3785778458	-0.4757819481	-0.1605131305	0	-0.1217086709	0	-0.1217087169	-17.95672375	-2.789616272	-14.01518293	19	3.85	0.1208508432	0.01914216465	0.4	-0.3837636743	-0.05267315645	-0.03839261731	-0.05335057842	-0.01276407598	-0.03392662585	a248bdd	NR	model_8p2_twist	1.315	0.956480733	1	1.003971273	0.9999999999189968	0.5	-2.072336445	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8919812946	-1.291157984	2024-11-05@22:48	-0.3	-0.04007494219	0.2484991191	v2.7.1	
5.2609933690357895	-8.703420574009787	0	0.5535876373	-0.696849546	-0.241963692	0	0	-4.901766931e-15	0	0.3854846857	-0.4802680002	-0.1611166557	0	-0.1209818116	0	-0.120981777	-18.04691464	-2.799616272	-14.02932615	25	3.85	0.1216349462	0.01914216465	0.4	-0.3837636743	-0.05270672641	-0.03796901081	-0.05340334698	-0.0127913703	-0.03393830771	a248bdd	NR	model_8p2_twist	1.32	0.9571442706	1	1.00465567	0.9999999999707349	0.49999999999999967	-2.076993586	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8925359228	-1.292246762	2024-11-05@22:47	-0.3	-0.03946502373	0.2494996545	v2.7.1	
64.04221785022193	-11.183626204700646	0	0.5577433421	-0.6957938321	-0.2402655036	0	0	-5.280267772e-15	0	0.3932632421	-0.4856626313	-0.1619859921	0	-0.1201326946	0	-0.1201327248	-18.13841819	-2.809616272	-14.04369386	37	3.85	0.1224282304	0.01914216465	0.4	-0.3837636743	-0.05273940406	-0.0374876741	-0.05345120621	-0.01284981301	-0.03394477002	a248bdd	NR	model_8p2_twist	1.325	0.957812291	1	1.005353924	0.9999999999589568	0.5000000000000002	-2.081657119	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8930977187	-1.2933546	2024-11-05@22:45	-0.3	-0.03885064664	0.2505180355	v2.7.1	
121.71330643932536	156.65439507414501	0	0.5626666544	-0.6956069631	-0.2388282271	0	0	-7.085666913e-15	0	0.4001002612	-0.4897410845	-0.1623845522	0	-0.1194139586	0	-0.1194141203	-18.23082114	-2.819616272	-14.05810528	13	3.85	0.1232276509	0.01914216465	0.4	-0.3837636743	-0.05277272999	-0.03708704761	-0.05350182318	-0.01286022596	-0.03396250516	a248bdd	NR	model_8p2_twist	1.33	0.9584846725	1	1.006049011	0.9999999999493105	0.5	-2.086327069	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8936629737	-1.294467014	2024-11-05@22:43	-0.3	-0.03823168173	0.2515285222	v2.7.1	
12.261603898696361	12.952199854486693	0	0.5672118037	-0.6947710158	-0.2371341912	0	0	-5.246627957e-15	0	0.4078712818	-0.4947488668	-0.1630439643	0	-0.1185670283	0	-0.1185670366	-18.32505449	-2.829616272	-14.07284795	19	3.85	0.1240404975	0.01914216465	0.4	-0.3837636743	-0.05280522092	-0.03662620444	-0.05354635523	-0.01290136452	-0.03397660228	a248bdd	NR	model_8p2_twist	1.335	0.959161358	1	1.006758299	0.9999999999397386	0.5	-2.091003463	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8942402974	-1.295608442	2024-11-05@22:42	-0.3	-0.03760854792	0.2525593359	v2.7.1	
94.14346584445437	33.0336828681907	0	0.5714556467	-0.6934789941	-0.2352686378	0	0	-6.199738811e-15	0	0.4162580975	-0.5003319827	-0.1638562963	0	-0.1176343036	0	-0.1176342217	-18.42038354	-2.839616272	-14.08772086	25	3.85	0.1248594794	0.01914216465	0.4	-0.3837636743	-0.05283720762	-0.0361290905	-0.05358620225	-0.01296245622	-0.03398835063	a248bdd	NR	model_8p2_twist	1.34	0.9598424409	1	1.007479451	0.9999999999304043	0.4999999999999998	-2.095686317	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8948213047	-1.296760238	2024-11-05@22:41	-0.3	-0.03698092323	0.2536037428	v2.7.1	
-1.744991261826112	14.651247110145185	0	0.5760875308	-0.6924285964	-0.2334268328	0	0	-3.001859332e-15	0	0.4246013856	-0.5055834243	-0.1645006207	0	-0.1167133721	0	-0.1167133687	-18.51803961	-2.849616272	-14.10296258	19	3.85	0.1256963493	0.01914216465	0.4	-0.3837636743	-0.05286920587	-0.03564853727	-0.05362418464	-0.01300766465	-0.03400723936	a248bdd	NR	model_8p2_twist	1.345	0.9605277682	1	1.008204597	0.9999999999330338	0.5000000000000002	-2.100375664	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8954192836	-1.297946492	2024-11-05@22:40	-0.3	-0.03634921969	0.2546545937	v2.7.1	
-20.808713251414947	-17.384799452577294	0	0.5805416342	-0.6912131315	-0.2315381246	0	0	-6.374626981e-15	0	0.4330774667	-0.5109126462	-0.1651546802	0	-0.1157691009	0	-0.1157689582	-18.61559031	-2.859616272	-14.1180303	37	3.85	0.1265275615	0.01914216465	0.4	-0.3837636743	-0.05290108624	-0.03516588995	-0.05365900944	-0.01305786099	-0.03402573224	a248bdd	NR	model_8p2_twist	1.35	0.9612172407	1	1.008938698	0.9999999999355311	0.5	-2.105071525	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8960076213	-1.299114472	2024-11-05@22:38	-0.3	-0.03571290746	0.2557107787	v2.7.1	
-17.69278482456016	15.483291740719025	0	0.5843775921	-0.6890767195	-0.2293109823	0	0	-6.966748428e-15	0	0.4428201147	-0.5174662338	-0.1661461397	0	-0.1146555175	0	-0.1146553521	-18.71530932	-2.869616272	-14.13345563	19	3.85	0.1273733688	0.01914216465	0.4	-0.3837636743	-0.05293217088	-0.03460425959	-0.05368634673	-0.01314932131	-0.03404112435	a248bdd	NR	model_8p2_twist	1.355	0.961910913	1	1.009689691	0.9999999999376807	0.5	-2.109773924	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8966093957	-1.300312348	2024-11-05@22:36	-0.3	-0.03507256318	0.2567938089	v2.7.1	
-21.390768344067954	45.22427519179531	0	0.5881565216	-0.6868418423	-0.227041314	0	0	-6.719520728e-15	0	0.4527180414	-0.5240214091	-0.1670999533	0	-0.1135207344	0	-0.1135207401	-18.81583298	-2.879616272	-14.1488902	49	3.85	0.1282214144	0.01914216465	0.4	-0.3837636743	-0.05296331653	-0.03404288795	-0.05370944804	-0.01324101381	-0.03405920831	a248bdd	NR	model_8p2_twist	1.36	0.9626083978	1	1.010448198	0.9999999999387922	0.5	-2.114482887	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8972106349	-1.301510116	2024-11-05@22:35	-0.3	-0.03442814059	0.2578819397	v2.7.1	
3.8883170437116212	-4.845432756672164	0	0.5919704637	-0.6844785622	-0.2246912103	0	0	-3.01715446e-15	0	0.4629611278	-0.5306871968	-0.1680288479	0	-0.1123457585	0	-0.112345766	-18.91848685	-2.889616272	-14.16459741	25	3.85	0.1290832865	0.01914216465	0.4	-0.3837636743	-0.05299441134	-0.03347184851	-0.05372723177	-0.01333377146	-0.03408099787	a248bdd	NR	model_8p2_twist	1.365	0.9633098962	1	1.011214221	0.9999999999394661	0.5	-2.119198448	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8978243755	-1.302734071	2024-11-05@22:32	-0.3	-0.03377977179	0.2589758004	v2.7.1	
5.578159952369683	12.456920126104508	0	0.5953736483	-0.6816746767	-0.2222043012	0	0	-1.751829787e-15	0	0.4736824946	-0.5377545117	-0.1690547915	0	-0.1111021786	0	-0.1111021746	-19.02145226	-2.899616272	-14.18021602	19	3.85	0.1299420065	0.01914216465	0.4	-0.3837636743	-0.05302535501	-0.03287762603	-0.05373968259	-0.01344270672	-0.03410450217	a248bdd	NR	model_8p2_twist	1.37	0.9640146679	1	1.011991755	0.9999999999403167	0.5	-2.123920613	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8984317901	-1.303945504	2024-11-05@22:31	-0.3	-0.03312771806	0.2600849298	v2.7.1	
173.05048292726994	222.93219847934174	0	0.5986187396	-0.678618437	-0.2196173212	0	0	-6.510755896e-16	0	0.4847906565	-0.5450205473	-0.1700917007	0	-0.1098090558	0	-0.109809208	-19.12579599	-2.909616272	-14.1959502	19	3.85	0.1308069501	0.01914216465	0.4	-0.3837636743	-0.0530563749	-0.03227026863	-0.0537457912	-0.01355791769	-0.03413296817	a248bdd	NR	model_8p2_twist	1.375	0.9647228298	1	1.01277899	0.9999999999615179	0.5	-2.128649425	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8990434128	-1.305165675	2024-11-05@22:29	-0.3	-0.03247211305	0.2612056038	v2.7.1	
-4.228975903312801	9.038977830053046	0	0.6010149068	-0.6745326436	-0.2166895783	0	0	1.68479065e-15	0	0.4971526774	-0.5534322626	-0.1714272552	0	-0.1083451236	0	-0.1083451212	-19.23168681	-2.919616272	-14.21185223	43	3.85	0.1316786341	0.01914216465	0.4	-0.3837636743	-0.05308711316	-0.03158992798	-0.05374131893	-0.0137143853	-0.03416218966	a248bdd	NR	model_8p2_twist	1.38	0.9654343051	1	1.013582343	0.9999999999626628	0.5	-2.133384895	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.8996599625	-1.306397691	2024-11-05@22:28	-0.3	-0.0318130924	0.2623498675	v2.7.1	
30.738658214330687	239.6437156246212	0	0.6034012194	-0.6704340333	-0.2137557859	0	0	-5.116377321e-15	0	0.5095654898	-0.5616672495	-0.172660068	0	-0.1068782729	0	-0.1068781646	-19.33852436	-2.929616272	-14.22774152	19	3.85	0.1325521617	0.01914216465	0.4	-0.3837636743	-0.05311821093	-0.03092095421	-0.05373045547	-0.0138645755	-0.03419853381	a248bdd	NR	model_8p2_twist	1.385	0.9661485423	1	1.014392764	0.9999999999638063	0.5000000000000002	-2.138127077	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.900276032	-1.307627656	2024-11-05@22:25	-0.3	-0.03115098404	0.2634976541	v2.7.1	
52.143823361797004	-26.548650212979403	0	0.6054281304	-0.6658484149	-0.2106471245	0	0	-5.012159111e-15	0	0.5226539944	-0.5703326445	-0.1739539269	0	-0.1053235992	0	-0.1053236168	-19.44728553	-2.939616272	-14.24384006	19	3.85	0.1334351664	0.01914216465	0.4	-0.3837636743	-0.05314947089	-0.03022303116	-0.05371017167	-0.01402896297	-0.03424241603	a248bdd	NR	model_8p2_twist	1.39	0.9668658819	1	1.01521488	0.9999999999649087	0.5000000000000002	-2.142875982	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9009001381	-1.308874274	2024-11-05@22:24	-0.3	-0.03048569824	0.2646627317	v2.7.1	
117.23007454382193	202.28989172965018	0	0.6066953713	-0.6605601206	-0.2073593923	0	0	-1.502333488e-15	0	0.5363879327	-0.5795507154	-0.1753873115	0	-0.1036797692	0	-0.1036797189	-19.55587009	-2.949616272	-14.25970577	13	3.85	0.1343094757	0.01914216465	0.4	-0.3837636743	-0.05318063067	-0.02949272621	-0.05368492787	-0.01421728233	-0.03428803958	a248bdd	NR	model_8p2_twist	1.395	0.9675847852	1	1.016048508	0.9999999999659541	0.5	-2.147631655	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9015125395	-1.310094976	2024-11-05@22:23	-0.3	-0.02981823018	0.2658393275	v2.7.1	
-6.090858494650253	-6.151676382810668	0	0.6074934612	-0.6547902921	-0.2039466279	0	0	-2.53367267e-15	0	0.5506493932	-0.5890809056	-0.1768675377	0	-0.1019733436	0	-0.1019734269	-19.66545511	-2.959616272	-14.27554614	43	3.85	0.1351849932	0.01914216465	0.4	-0.3837636743	-0.05321137743	-0.02874255919	-0.05366190646	-0.01441794444	-0.03433781478	a248bdd	NR	model_8p2_twist	1.4	0.9683056531	1	1.016890324	0.9999999999669583	0.5	-2.152394088	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.902124204	-1.311307005	2024-11-05@22:22	-0.3	-0.02914845224	0.2670337963	v2.7.1	
36.78914304118438	36.678735259785235	0	0.607560715	-0.6548927674	-0.2039847208	0	0	5.542463073e-16	0	0.5505050184	-0.5889529748	-0.1768352303	0	-0.1019923842	0	-0.1019924742	-19.66512712	-2.959616272	-14.27548176	31	3.85	0.1351823621	0.01914216465	0.4	-0.3837636743	-0.05321140242	-0.02875142952	-0.05366252107	-0.01441380576	-0.03433751706	a248bdd	NR	model_8p2_twist	1.4	0.9683054253	1	1.016889433	0.9999999999669598	0.5	-2.15239409	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9021213378	-1.31130135	2024-11-05@17:40	-0.3	-0.02914859529	0.2670308599	v2.7.1	
-7.524724437808709	6.864176259311066	0	0.6071588914	-0.6481073423	-0.2003444169	0	0	3.071948011e-15	0	0.5655373163	-0.5992523252	-0.1785446712	0	-0.1001722807	0	-0.1001723523	-19.77322826	-2.969616272	-14.29085028	19	3.85	0.1360384266	0.01914216465	0.4	-0.3837636743	-0.05324146714	-0.02795652624	-0.0536423605	-0.01465028884	-0.03438498915	a248bdd	NR	model_8p2_twist	1.405	0.9690261759	1	1.017742411	0.9999999999678677	0.5	-2.157163261	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9027100649	-1.312460553	2024-11-05@17:41	-0.3	-0.02847798203	0.2682440581	v2.7.1	
14.270134601733616	9.146413567848972	0	0.6070022497	-0.6418051812	-0.1969184708	0	0	2.835296903e-15	0	0.5798483032	-0.6086858591	-0.1799860134	0	-0.09845919482	0	-0.09845917633	-19.88034517	-2.979616272	-14.30580826	25	3.85	0.1368803649	0.01914216465	0.4	-0.3837636743	-0.05327129576	-0.02722105684	-0.05363032839	-0.01485853043	-0.03443560073	a248bdd	NR	model_8p2_twist	1.41	0.9697467284	1	1.018595029	0.9999999999687246	0.5	-2.161939143	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9032817848	-1.313578796	2024-11-05@17:43	-0.3	-0.02780669258	0.2694505776	v2.7.1	
33.52578015144374	51.00557007478309	0	0.6056420349	-0.6343170997	-0.1931679923	0	0	-2.240445175e-16	0	0.5953064401	-0.6190957307	-0.1816724919	0	-0.09658399872	0	-0.09658397322	-19.9881263	-2.989616272	-14.32072485	19	3.85	0.1377206074	0.01914216465	0.4	-0.3837636743	-0.05330037235	-0.02642237207	-0.05362128698	-0.0151060087	-0.03449015545	a248bdd	NR	model_8p2_twist	1.415	0.9704679744	1	1.019459384	0.9999999999695548	0.5000000000000002	-2.166721717	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9038502571	-1.314682309	2024-11-05@17:44	-0.3	-0.02713428443	0.2706898384	v2.7.1	
28.85006031995291	71.52505800420656	0	0.603824328	-0.6265877704	-0.1894163217	0	0	3.211367256e-15	0	0.6107503619	-0.6293904147	-0.1833142676	0	-0.09470815575	0	-0.09470823358	-20.09492083	-2.999616272	-14.33527516	19	3.85	0.1385466526	0.01914216465	0.4	-0.3837636743	-0.05332889391	-0.02563410683	-0.05361945537	-0.01535426152	-0.0345465985	a248bdd	NR	model_8p2_twist	1.42	0.9711883707	1	1.020327822	0.9999999999703542	0.5000000000000002	-2.171510947	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9044020963	-1.315745366	2024-11-05@17:45	-0.3	-0.02646187435	0.2719370314	v2.7.1	
-7.083360222957968	-34.4513826628588	0	0.6007863701	-0.6177775521	-0.185404154	0	0	8.785229807e-16	0	0.6270537915	-0.6404104997	-0.1851422913	0	-0.09270212879	0	-0.09270207929	-20.20147358	-3.009616272	-14.34962257	25	3.85	0.1393641522	0.01914216465	0.4	-0.3837636743	-0.05335665478	-0.02479920808	-0.0536229034	-0.01563485985	-0.03460506368	a248bdd	NR	model_8p2_twist	1.425	0.9719081955	1	1.021206717	0.9999999999336922	0.5000000000000002	-2.176306831	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9049436311	-1.316779043	2024-11-05@17:47	-0.3	-0.02578938529	0.2732112149	v2.7.1	
15.094302551102158	45.1516941442917	0	0.5982123424	-0.6096733415	-0.1816688837	0	0	3.457907048e-15	0	0.6424346064	-0.6503787805	-0.1866548751	0	-0.09083445198	0	-0.09083442803	-20.30714292	-3.019616272	-14.36361392	19	3.85	0.1401692233	0.01914216465	0.4	-0.3837636743	-0.05338410803	-0.02403642687	-0.05363400164	-0.0158785537	-0.0346654791	a248bdd	NR	model_8p2_twist	1.43	0.9726267	1	1.022083815	0.9999999999356866	0.4999999999999998	-2.181109352	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9054707429	-1.317779573	2024-11-05@17:48	-0.3	-0.02511737933	0.2744717272	v2.7.1	
24.04020493811097	21.95332362463137	0	0.5944136077	-0.6005619769	-0.1777090535	0	0	3.266045249e-15	0	0.6584823005	-0.6609379214	-0.1883261361	0	-0.08885458159	0	-0.08885452973	-20.41185081	-3.029616272	-14.37730709	25	3.85	0.14096074	0.01914216465	0.4	-0.3837636743	-0.05341083496	-0.02323654603	-0.05365027493	-0.01615095278	-0.03472718013	a248bdd	NR	model_8p2_twist	1.435	0.9733435516	1	1.02297092	0.9999999999375591	0.5	-2.185918464	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9059825121	-1.318742613	2024-11-05@17:50	-0.3	-0.02444622092	0.2757548174	v2.7.1	
22.243350353013245	11.181841923374263	0	0.589110278	-0.5900718503	-0.1733956613	0	0	3.005753651e-16	0	0.6756421771	-0.6723934978	-0.1902115222	0	-0.08669785905	0	-0.08669787112	-20.51706511	-3.039616272	-14.39095537	181	3.85	0.1417497668	0.01914216465	0.4	-0.3837636743	-0.05343681137	-0.02237587271	-0.05367145093	-0.01646162557	-0.03479319578	a248bdd	NR	model_8p2_twist	1.44	0.974059742	1	1.023869307	0.9999999999393286	0.5000000000000002	-2.190734152	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9064909213	-1.319690426	2024-11-05@18:00	-0.3	-0.02377525806	0.2770697114	v2.7.1	
29.451515750776284	18.87331295824839	0	0.5851099627	-0.5812344533	-0.1696527152	0	0	9.724527782e-16	0	0.6908854229	-0.6819709791	-0.1915846591	0	-0.08482641916	0	-0.08482645067	-20.61988198	-3.049616272	-14.40402218	73	3.85	0.1425162605	0.01914216465	0.4	-0.3837636743	-0.05346238996	-0.02164626028	-0.05370261384	-0.01670401665	-0.0348577059	a248bdd	NR	model_8p2_twist	1.445	0.9747727322	1	1.024760302	0.9999999999409594	0.5	-2.195556403	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9069745434	-1.320588469	2024-11-05@18:04	-0.3	-0.02310634001	0.2783511532	v2.7.1	
-71.25324762041241	-26.01443563495983	0	0.5789773415	-0.5702785833	-0.1653165881	0	0	1.098996908e-15	0	0.708053733	-0.6930840984	-0.1933166499	0	-0.08265828805	0	-0.08265829803	-20.72507382	-3.059616272	-14.41736674	85	3.85	0.1432938113	0.01914216465	0.4	-0.3837636743	-0.05348715645	-0.02080969062	-0.05373771451	-0.01700658192	-0.0349309043	a248bdd	NR	model_8p2_twist	1.45	0.9754862504	1	1.025667337	0.9999999999425739	0.5	-2.200385201	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9074695043	-1.32149717	2024-11-05@18:09	-0.3	-0.02243685321	0.2796846361	v2.7.1	
-1.5555710183522322	1.0469515843122164	0	0.5733992329	-0.560290505	-0.1613677686	0	0	2.163482032e-15	0	0.7238146918	-0.7029464065	-0.1947385514	0	-0.08068383565	0	-0.08068389387	-20.82689616	-3.069616272	-14.43002266	25	3.85	0.1440420566	0.01914216465	0.4	-0.3837636743	-0.05351129016	-0.0200634861	-0.05378156264	-0.01726791042	-0.03499898172	a248bdd	NR	model_8p2_twist	1.455	0.9761954243	1	1.026571451	0.9999999999440337	0.5	-2.205220523	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9079327842	-1.322343334	2024-11-05@18:10	-0.3	-0.02177039192	0.2809940856	v2.7.1	
105.96967898961353	22.24092467451857	0	0.5664192757	-0.5491175414	-0.1571383358	0	0	-2.235586616e-15	0	0.7403381097	-0.7134103515	-0.1963034817	0	-0.0785691654	0	-0.07856917935	-20.92859979	-3.079616272	-14.4425621	25	3.85	0.1447840011	0.01914216465	0.4	-0.3837636743	-0.05353460988	-0.01927644975	-0.05383180054	-0.01755706652	-0.03507034339	a248bdd	NR	model_8p2_twist	1.46	0.9769027872	1	1.027485517	0.9999999999454334	0.5	-2.210062359	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9083890894	-1.323168522	2024-11-05@18:12	-0.3	-0.02110516662	0.2823301408	v2.7.1	
549.9198280860796	400.89602117721756	0	0.5596687272	-0.5383153538	-0.153062197	0	0	-1.295535626e-15	0	0.7564100165	-0.7232482782	-0.1976661813	0	-0.07653109379	0	-0.07653107693	-21.03068993	-3.089616272	-14.45501822	31	3.85	0.1455238243	0.01914216465	0.4	-0.3837636743	-0.05355726455	-0.01853314323	-0.05388944961	-0.01782128439	-0.03514357178	a248bdd	NR	model_8p2_twist	1.465	0.9776086626	1	1.028400499	0.9999999999343305	0.5	-2.214910687	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9088428615	-1.323984761	2024-11-05@18:13	-0.3	-0.02044093903	0.283663456	v2.7.1	
474.2094615617582	331.84727523352626	0	0.5522435469	-0.5271006438	-0.148938622	0	0	-2.386532231e-15	0	0.7724996454	-0.7330378193	-0.1990099362	0	-0.07446935661	0	-0.07446927372	-21.13189281	-3.099616272	-14.46723171	13	3.85	0.1462523838	0.01914216465	0.4	-0.3837636743	-0.05357906049	-0.01779491614	-0.05395467	-0.01808768913	-0.03521661812	a248bdd	NR	model_8p2_twist	1.47	0.978311876	1	1.029320728	0.999999999935953	0.5	-2.219765481	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.909284523	-1.324772988	2024-11-05@18:14	-0.3	-0.01977864281	0.2850054357	v2.7.1	
3.229584983051782	3.97672124730121	0	0.5444003856	-0.5157716888	-0.144861399	0	0	-1.241874707e-15	0	0.7882710515	-0.7425378042	-0.2002872297	0	-0.07243082988	0	-0.07243062484	-21.23141275	-3.109616272	-14.47909051	25	3.85	0.1469646143	0.01914216465	0.4	-0.3837636743	-0.0535999627	-0.01707929189	-0.05402759551	-0.01834780765	-0.03528696551	a248bdd	NR	model_8p2_twist	1.475	0.979011709	1	1.030244658	0.9999999999375055	0.5	-2.224626731	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9097087862	-1.325524456	2024-11-05@18:16	-0.3	-0.01911885356	0.286348851	v2.7.1	
-30.31385697203817	-12.709493305881734	0	0.5365715126	-0.5045802975	-0.1408652165	0	0	-3.516623075e-15	0	0.8038331064	-0.7516413371	-0.2014258373	0	-0.07043258024	0	-0.07043261486	-21.33164774	-3.119616272	-14.49093346	31	3.85	0.1476771654	0.01914216465	0.4	-0.3837636743	-0.05362012085	-0.01639205016	-0.05410624109	-0.01859095083	-0.03535873572	a248bdd	NR	model_8p2_twist	1.48	0.9797100208	1	1.031171749	0.9999999999390666	0.5	-2.229494409	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9101333524	-1.326272973	2024-11-05@18:17	-0.3	-0.01846018992	0.287693429	v2.7.1	
-80.01065804406308	18.880991671813153	0	0.5283838193	-0.4933343704	-0.136930774	0	0	-2.975512012e-15	0	0.8190177523	-0.7604372973	-0.2025011232	0	-0.06846542533	0	-0.06846535164	-21.43001229	-3.129616272	-14.50241553	31	3.85	0.1483726187	0.01914216465	0.4	-0.3837636743	-0.05363930005	-0.01572909912	-0.05419235273	-0.01882697247	-0.03542622221	a248bdd	NR	model_8p2_twist	1.485	0.9804046787	1	1.032102574	0.9999999999405496	0.5	-2.234368502	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9105398603	-1.326985028	2024-11-05@18:19	-0.3	-0.01780430284	0.2890372935	v2.7.1	
0.48458540250483845	0.8817779961286585	0	0.5200876733	-0.482147374	-0.1330618999	0	0	-5.985725536e-15	0	0.8339813305	-0.7689057281	-0.2034737716	0	-0.06653101356	0	-0.06653091835	-21.52841226	-3.139616272	-14.51380047	25	3.85	0.1490639959	0.01914216465	0.4	-0.3837636743	-0.05365763713	-0.01509060975	-0.05428373051	-0.01905012831	-0.03549353614	a248bdd	NR	model_8p2_twist	1.49	0.9810971363	1	1.033036982	0.9999999999420265	0.4999999999999998	-2.23924899	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9109421515	-1.327686308	2024-11-05@18:21	-0.3	-0.01715011221	0.2903823778	v2.7.1	
-3.844656667758362	2.9969207202783923	0	0.5121143105	-0.471504895	-0.1294085858	0	0	-4.887543969e-15	0	0.8482125914	-0.7767317559	-0.2042929788	0	-0.06470435517	0	-0.06470434643	-21.62524283	-3.149616272	-14.52487259	37	3.85	0.1497410017	0.01914216465	0.4	-0.3837636743	-0.05367500339	-0.01450027629	-0.05438171407	-0.01925037377	-0.03555493815	a248bdd	NR	model_8p2_twist	1.495	0.9817861221	1	1.033973114	0.9999999999311373	0.5	-2.244135854	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9113293788	-1.328359368	2024-11-05@18:23	-0.3	-0.0164986048	0.2917165131	v2.7.1	
-23.81734247759035	-18.213951651797622	0	0.5029872646	-0.4599560568	-0.1255581199	0	0	-2.692941606e-15	0	0.8628697483	-0.7848460848	-0.2051759798	0	-0.06277914092	0	-0.06277903356	-21.72207827	-3.159616272	-14.53587354	19	3.85	0.1504137209	0.01914216465	0.4	-0.3837636743	-0.05369137509	-0.01389059699	-0.0544854304	-0.01946434558	-0.0356174775	a248bdd	NR	model_8p2_twist	1.5	0.9824727741	1	1.034916757	0.9999999999203365	0.5	-2.249029089	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9117123102	-1.329019276	2024-11-05@18:24	-0.3	-0.01584895237	0.2930678172	v2.7.1	
60.97196279718474	20.41200585089758	0	0.4943343274	-0.4490730059	-0.1219502676	0	0	-4.428338221e-15	0	0.8767402924	-0.7922792795	-0.2058994566	0	-0.06097520822	0	-0.0609751437	-21.8174327	-3.169616272	-14.54658952	19	3.85	0.1510731493	0.01914216465	0.4	-0.3837636743	-0.05370674065	-0.0133318955	-0.054594139	-0.01965312001	-0.03567327232	a248bdd	NR	model_8p2_twist	1.505	0.983155992	1	1.035862605	0.9999999999219689	0.5	-2.253928676	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9120814197	-1.329654712	2024-11-05@18:25	-0.3	-0.01520199492	0.2944064118	v2.7.1	
-180.8925939270486	58.482604641878694	0	0.4859472337	-0.4385939092	-0.1184963637	0	0	-4.536858992e-15	0	0.8901529153	-0.7992443503	-0.2064994992	0	-0.05924823436	0	-0.05924813313	-21.91238114	-3.179616272	-14.55717067	37	3.85	0.1517262909	0.01914216465	0.4	-0.3837636743	-0.05372108499	-0.01280849583	-0.05470822596	-0.01982314495	-0.03572552038	a248bdd	NR	model_8p2_twist	1.51	0.983836546	1	1.036810878	0.9999999999111857	0.5000000000000002	-2.258834607	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9124441665	-1.330278138	2024-11-05@18:27	-0.3	-0.01455716674	0.2957392912	v2.7.1	
-15.689859703867418	-14.87020257997981	0	0.4776505788	-0.4283452126	-0.1151472888	0	0	-3.629353284e-15	0	0.9032498577	-0.8058653911	-0.2070095628	0	-0.05757370651	0	-0.05757362903	-22.00706771	-3.189616272	-14.56764164	25	3.85	0.1523740875	0.01914216465	0.4	-0.3837636743	-0.05373436786	-0.0123115041	-0.05482725327	-0.01997937428	-0.03577387834	a248bdd	NR	model_8p2_twist	1.515	0.9845145043	1	1.037762847	0.9999999999128613	0.5000000000000002	-2.263746878	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9128015926	-1.330891237	2024-11-05@18:28	-0.3	-0.01391443465	0.2970695457	v2.7.1	
600.0194200167217	237.75879147222955	0	0.46933997	-0.4182914445	-0.1119043192	0	0	-1.163443183e-15	0	0.9159009502	-0.812155219	-0.2074577719	0	-0.05595211851	0	-0.05595218274	-22.10019845	-3.199616272	-14.57784904	19	3.85	0.1530086364	0.01914216465	0.4	-0.3837636743	-0.05374657794	-0.01184048051	-0.05495019344	-0.02012545464	-0.03581703267	a248bdd	NR	model_8p2_twist	1.52	0.9851889789	1	1.038719083	0.9999999999144162	0.4999999999999999	-2.268665473	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.913145373	-1.331479556	2024-11-05@18:29	-0.3	-0.01327448855	0.2983954464	v2.7.1	
-72.40762134220054	-28.724755151135042	0	0.4600861463	-0.4075351795	-0.1085180256	0	0	-1.870473685e-15	0	0.928798523	-0.818604355	-0.2079444875	0	-0.05425902858	0	-0.05425899575	-22.19318483	-3.209616272	-14.58799284	37	3.85	0.1536386538	0.01914216465	0.4	-0.3837636743	-0.05375761678	-0.01135936714	-0.05507896438	-0.02027959328	-0.03585817856	a248bdd	NR	model_8p2_twist	1.525	0.9858609156	1	1.039683214	0.9999999999678579	0.4999999999999998	-2.273590393	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9134847832	-1.332057315	2024-11-05@18:32	-0.3	-0.01263662995	0.2997338244	v2.7.1	
-3.5630491506474957	-5.6617658658929075	0	0.4527172884	-0.39861312	-0.105654319	0	0	-3.526773327e-15	0	0.9404125956	-0.8239405394	-0.2081647599	0	-0.05282711804	0	-0.05282716747	-22.28517915	-3.219616272	-14.59792672	31	3.85	0.1542596158	0.01914216465	0.4	-0.3837636743	-0.05376764005	-0.01096060664	-0.05520935081	-0.02038727841	-0.0358903878	a248bdd	NR	model_8p2_twist	1.53	0.9865297935	1	1.040646264	0.999999999968059	0.49999999999999994	-2.278521638	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.913814997	-1.332623869	2024-11-05@18:33	-0.3	-0.01200124475	0.3010434338	v2.7.1	
456.88988641578703	149.77473694295153	0	0.4442205099	-0.3887907653	-0.1025868388	0	0	-3.313621503e-15	0	0.95247336	-0.8295626893	-0.208446087	0	-0.05129338081	0	-0.05129343272	-22.37766396	-3.229616272	-14.60788181	85	3.85	0.1548799709	0.01914216465	0.4	-0.3837636743	-0.05377646153	-0.01054241131	-0.05534475208	-0.02050696395	-0.03592251253	a248bdd	NR	model_8p2_twist	1.535	0.9871964952	1	1.04161829	0.9999999999682098	0.5	-2.283459214	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9141450606	-1.333186848	2024-11-05@18:38	-0.3	-0.01136770033	0.3023703197	v2.7.1	
-3.7721767624340856	-0.2895534771235441	0	0.4364242849	-0.379773211	-0.0997752546	0	0	-3.631496125e-15	0	0.963759931	-0.8346185314	-0.2086163234	0	-0.0498876104	0	-0.04988760948	-22.46833056	-3.239616272	-14.61756104	31	3.85	0.1554863836	0.01914216465	0.4	-0.3837636743	-0.05378409268	-0.01016707809	-0.05548378217	-0.02060637314	-0.0359463246	a248bdd	NR	model_8p2_twist	1.54	0.9878596453	1	1.042592686	0.9999999999683353	0.4999999999999998	-2.288403122	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9144608206	-1.333727429	2024-11-05@18:40	-0.3	-0.01073702847	0.3036824116	v2.7.1	
-5.9812943323842696	-0.8367271984354474	0	0.428108712	-0.3704260999	-0.09691325415	0	0	-5.134081463e-15	0	0.9750674679	-0.8396726512	-0.2087918578	0	-0.04845658092	0	-0.04845662674	-22.55863478	-3.249616272	-14.62716239	25	3.85	0.1560874685	0.01914216465	0.4	-0.3837636743	-0.05379044182	-0.009793248755	-0.05562808951	-0.02070701955	-0.03596621942	a248bdd	NR	model_8p2_twist	1.545	0.9885201321	1	1.04357443	0.9999999999684233	0.5	-2.293353365	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9147714509	-1.334258086	2024-11-05@18:41	-0.3	-0.01010857635	0.3050013745	v2.7.1	
206.95946878154925	-10.776868767753959	0	0.4189292789	-0.3604600918	-0.09392736235	0	0	-6.76160977e-15	0	0.9865189576	-0.8448375721	-0.2090023308	0	-0.04696367801	0	-0.04696364791	-22.64851455	-3.259616272	-14.63668651	25	3.85	0.1566829027	0.01914216465	0.4	-0.3837636743	-0.05379546689	-0.009412718763	-0.05577737695	-0.02081406075	-0.03598342735	a248bdd	NR	model_8p2_twist	1.55	0.9891779208	1	1.04456413	0.9999999999684765	0.5	-2.298309964	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.915076632	-1.334777683	2024-11-05@18:42	-0.3	-0.009482379307	0.3063309821	v2.7.1	
-9.240704883700118	-8.518777267184536	0	0.412698312	-0.3530826069	-0.09161907517	0	0	-5.000922856e-15	0	0.9967303591	-0.8487817492	-0.2088931022	0	-0.04580949104	0	-0.04580956097	-22.73948843	-3.269616272	-14.6462607	37	3.85	0.1572819826	0.01914216465	0.4	-0.3837636743	-0.05379947626	-0.009121910122	-0.05592581722	-0.02086437047	-0.03599296728	a248bdd	NR	model_8p2_twist	1.555	0.9898338208	1	1.045554235	0.9999999999686542	0.5000000000000002	-2.303272919	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.915386205	-1.335313136	2024-11-05@18:45	-0.3	-0.008857831021	0.3076294145	v2.7.1	
-15.680844344056244	-15.69865936761924	0	0.4052223153	-0.3448079264	-0.08912314865	0	0	-3.94626631e-16	0	1.007047847	-0.852964296	-0.2088784005	0	-0.04456156915	0	-0.04456150888	-22.82845724	-3.279616272	-14.65558849	67	3.85	0.1578664188	0.01914216465	0.4	-0.3837636743	-0.05380199148	-0.008815233227	-0.05608091145	-0.02093058956	-0.03599784055	a248bdd	NR	model_8p2_twist	1.56	0.9904861968	1	1.046551236	0.9999999999687924	0.5	-2.308242263	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9156808089	-1.335821022	2024-11-05@18:48	-0.3	-0.00823616479	0.3089370261	v2.7.1	
18.018548473456907	-11.92470277480247	0	0.3971084992	-0.3360723731	-0.08653577812	0	0	-2.402348318e-15	0	1.017536598	-0.8572202941	-0.2088805611	0	-0.04326785138	0	-0.04326793827	-22.9177436	-3.289616272	-14.66493145	19	3.85	0.1584496394	0.01914216465	0.4	-0.3837636743	-0.05380314153	-0.008504370502	-0.05623962961	-0.02099967041	-0.0360002397	a248bdd	NR	model_8p2_twist	1.565	0.991136249	1	1.047557984	0.9999999999689205	0.5	-2.313218004	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9159747311	-1.336327164	2024-11-05@18:49	-0.3	-0.007616501035	0.3102558972	v2.7.1	
21.123932374638244	-6.630598077396996	0	0.3901018195	-0.3283561079	-0.08422740461	0	0	-8.471147382e-15	0	1.027494311	-0.8609677579	-0.208757989	0	-0.04211365321	0	-0.04211370181	-23.00721815	-3.299616272	-14.6742572	37	3.85	0.1590311098	0.01914216465	0.4	-0.3837636743	-0.05380296406	-0.008231466679	-0.05640071464	-0.02104600794	-0.03599654724	a248bdd	NR	model_8p2_twist	1.57	0.9917838919	1	1.048569641	0.9999999999691026	0.5	-2.318200152	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9162674003	-1.336835354	2024-11-05@18:51	-0.3	-0.006998906009	0.3115648388	v2.7.1	
-4.032684915063604	13.312687278421727	0	0.3831983567	-0.3208325303	-0.08199372447	0	0	-6.022642456e-15	0	1.037212234	-0.8645371129	-0.2086058465	0	-0.0409968315	0	-0.04099682512	-23.09605003	-3.309616272	-14.68349458	61	3.85	0.1596061291	0.01914216465	0.4	-0.3837636743	-0.05380128369	-0.007972555182	-0.0565668263	-0.02108634633	-0.03598705496	a248bdd	NR	model_8p2_twist	1.575	0.9924287466	1	1.049588169	0.9999999999693061	0.5000000000000002	-2.323188758	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.916553832	-1.337335007	2024-11-05@18:55	-0.3	-0.006383662767	0.3128737507	v2.7.1	
-2.6257141244607163	2.764164533361002	0	0.3750518427	-0.3123806789	-0.07955700438	0	0	-7.715778241e-15	0	1.047165587	-0.8683398999	-0.2085282108	0	-0.0397784849	0	-0.03977845626	-23.18411896	-3.319616272	-14.69263795	55	3.85	0.1601740135	0.01914216465	0.4	-0.3837636743	-0.05379803565	-0.007697846478	-0.05673795695	-0.02113925208	-0.03597421814	a248bdd	NR	model_8p2_twist	1.58	0.9930707934	1	1.050615928	0.9999999999694913	0.4999999999999999	-2.328183834	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9168333153	-1.337821588	2024-11-05@18:58	-0.3	-0.005770790105	0.3141949825	v2.7.1	
54.19046623770985	14.488382782001562	0	0.3685807953	-0.3053936502	-0.07750255341	0	0	-8.576261661e-15	0	1.056453719	-0.8715239445	-0.2082998606	0	-0.03875126571	0	-0.03875126736	-23.27250512	-3.329616272	-14.70178496	19	3.85	0.1607410154	0.01914216465	0.4	-0.3837636743	-0.05379335503	-0.007468789065	-0.05691109687	-0.02116426821	-0.035954714	a248bdd	NR	model_8p2_twist	1.585	0.9937104809	1	1.051648563	0.9999999999573846	0.4999999999999999	-2.333185411	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9171125115	-1.33831364	2024-11-05@18:59	-0.3	-0.005159969339	0.3155024293	v2.7.1	
-28.096823555852666	71.99274189773374	0	0.3602737755	-0.2969851728	-0.07512156843	0	0	-8.550535593e-15	0	1.066198809	-0.8751074289	-0.2081822656	0	-0.03756077055	0	-0.03756077262	-23.36033579	-3.339616272	-14.71087979	73	3.85	0.1613020825	0.01914216465	0.4	-0.3837636743	-0.05378695884	-0.007211904718	-0.05709092298	-0.02120869198	-0.03593268838	a248bdd	NR	model_8p2_twist	1.59	0.994347465	1	1.052692415	0.9999999999578766	0.5000000000000002	-2.338193518	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9173860667	-1.338794215	2024-11-05@19:03	-0.3	-0.004551454825	0.3168295793	v2.7.1	
-16.36315212917309	23.935907261870838	0	0.35535376	-0.2914350411	-0.07346275652	0	0	-5.08398153e-15	0	1.074719871	-0.877639838	-0.2078154702	0	-0.0367312998	0	-0.03673139735	-23.44828381	-3.349616272	-14.71994785	37	3.85	0.1618613823	0.01914216465	0.4	-0.3837636743	-0.0537790741	-0.007031553397	-0.05727095648	-0.02120664453	-0.03590033164	a248bdd	NR	model_8p2_twist	1.595	0.9949820053	1	1.053738797	0.9999999999584644	0.5	-2.343208202	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.917658399	-1.339283089	2024-11-05@19:06	-0.3	-0.003945060133	0.3181261179	v2.7.1	
-2.052897049150826	17.381006482926555	0	0.3478160199	-0.283805711	-0.07131050123	0	0	-5.498401239e-15	0	1.084037643	-0.8807953874	-0.2076035505	0	-0.03565519863	0	-0.03565525062	-23.53629136	-3.359616272	-14.72904571	31	3.85	0.1624179944	0.01914216465	0.4	-0.3837636743	-0.05376933386	-0.006807257186	-0.05745917552	-0.02123243458	-0.03586752394	a248bdd	NR	model_8p2_twist	1.6	0.9956140457	1	1.054798964	0.9999999999465512	0.5	-2.34822949	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9179286076	-1.339765055	2024-11-05@19:08	-0.3	-0.00334084846	0.3194528139	v2.7.1	
967.5729982523469	172.4869813628765	0	0.3410526224	-0.2768719873	-0.06934476715	0	0	-3.494722761e-15	0	1.093061959	-0.8836499373	-0.2073199047	0	-0.03467239198	0	-0.03467237672	-23.62465256	-3.369616272	-14.73817305	13	3.85	0.1629737675	0.01914216465	0.4	-0.3837636743	-0.05375786694	-0.006605425255	-0.05765122542	-0.0212444827	-0.03582848883	a248bdd	NR	model_8p2_twist	1.605	0.9962436598	1	1.055866886	0.9999999999471944	0.5	-2.353257426	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9181986618	-1.340251606	2024-11-05@19:08	-0.3	-0.002738773863	0.3207762977	v2.7.1	
3.5222262417863854	4.9441878454660655	0	0.3351383924	-0.2707228512	-0.0675924151	0	0	-6.518635998e-15	0	1.101601428	-0.8861782722	-0.2069818664	0	-0.03379621154	0	-0.03379620441	-23.71201459	-3.379616272	-14.74719733	25	3.85	0.1635217824	0.01914216465	0.4	-0.3837636743	-0.05374453004	-0.00642766503	-0.05784741345	-0.02124490049	-0.03578168228	a248bdd	NR	model_8p2_twist	1.61	0.996870498	1	1.056942195	0.9999999999478348	0.5	-2.35829206	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9184611086	-1.340730765	2024-11-05@19:10	-0.3	-0.002139052574	0.3220929033	v2.7.1	
67.42073416707085	14.820793024211921	0	0.3286490811	-0.2641114331	-0.06573265136	0	0	-4.737625787e-15	0	1.11055831	-0.8888134161	-0.206640486	0	-0.03286630962	0	-0.0328663207	-23.80161334	-3.389616272	-14.75645322	49	3.85	0.1640783388	0.01914216465	0.4	-0.3837636743	-0.05372934582	-0.00624314817	-0.058048741	-0.02124526074	-0.03573347582	a248bdd	NR	model_8p2_twist	1.615	0.9974952924	1	1.058029657	0.9999999999484996	0.5	-2.363333426	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9187335931	-1.341228623	2024-11-05@19:13	-0.3	-0.001541278542	0.323423985	v2.7.1	
518.9459311063583	58.935845207335184	0	0.3222733423	-0.2577128431	-0.06395084104	0	0	-1.338097792e-14	0	1.119123235	-0.8912952569	-0.2063035726	0	-0.03197541736	0	-0.03197540986	-23.88920414	-3.399616272	-14.76551757	19	3.85	0.1646220545	0.01914216465	0.4	-0.3837636743	-0.05371208384	-0.006070159396	-0.05825579642	-0.02124397278	-0.03567659413	a248bdd	NR	model_8p2_twist	1.62	0.998117103	1	1.059125396	0.9999999999491168	0.5000000000000002	-2.368381588	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9189929954	-1.341708736	2024-11-05@19:14	-0.3	-0.0009459790585	0.3247527902	v2.7.1	
-264.2468176905419	-61.78765164298571	0	0.316880303	-0.2521579689	-0.0623869265	0	0	-7.830588822e-15	0	1.127344947	-0.89347735	-0.2059038343	0	-0.0311934482	0	-0.03119347991	-23.97683822	-3.409616272	-14.77459485	19	3.85	0.1651634106	0.01914216465	0.4	-0.3837636743	-0.05369281629	-0.005919133915	-0.05846668434	-0.02122990436	-0.03561267031	a248bdd	NR	model_8p2_twist	1.625	0.9987363962	1	1.060230225	0.9999999999497403	0.5000000000000002	-2.373436591	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9192506482	-1.342192245	2024-11-05@19:16	-0.3	-0.0003528934418	0.3260775222	v2.7.1	
70.71241203036426	50.77036509066611	0	0.310238013	-0.2456274563	-0.06059518559	0	0	-9.804040302e-15	0	1.136084008	-0.8958993633	-0.2055429599	0	-0.03029752472	0	-0.0302976531	-24.06612483	-3.419616272	-14.78385748	37	3.85	0.1657100676	0.01914216465	0.4	-0.3837636743	-0.0536713877	-0.005751866025	-0.05868440508	-0.02122301756	-0.03554667454	a248bdd	NR	model_8p2_twist	1.63	0.9993533632	1	1.061348703	0.9999999999503562	0.49999999999999944	-2.378498483	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9195149263	-1.342688338	2024-11-05@19:18	-0.3	0.0002380231793	0.3274212438	v2.7.1	
17.249887389208162	13.573108472865465	0	0.3039632364	-0.239462018	-0.0589079433	0	0	-8.948554282e-15	0	1.144595539	-0.8981558284	-0.2051583101	0	-0.02945394163	0	-0.02945399877	-24.15501715	-3.429616272	-14.79309933	25	3.85	0.1662520523	0.01914216465	0.4	-0.3837636743	-0.05364771577	-0.005596942638	-0.05890774646	-0.02121027924	-0.03547301097	a248bdd	NR	model_8p2_twist	1.635	0.9999676675	1	1.062476504	0.9999999999509659	0.5000000000000001	-2.383567355	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9197749959	-1.343183245	2024-11-05@19:19	-0.3	0.0008266196165	0.328764304	v2.7.1	
-300.84347083191403	-190.71858800787524	0	0.2992875058	-0.2345695233	-0.05753073461	0	0	-1.078019399e-14	0	1.152866744	-0.9000438236	-0.2046690668	0	-0.02876536828	0	-0.02876537866	-24.24565583	-3.439616272	-14.80252416	25	3.85	0.166799701	0.01914216465	0.4	-0.3837636743	-0.05362183492	-0.005468770731	-0.05913562592	-0.02117811848	-0.03539292683	a248bdd	NR	model_8p2_twist	1.64	1.000579489	1	1.063615708	0.9999999999515978	0.5000000000000001	-2.388643234	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9200421497	-1.343698028	2024-11-05@19:21	-0.3	0.001412895248	0.3301045928	v2.7.1	
40.87007272594122	21.24191241501773	0	0.2943299447	-0.2295870379	-0.05615806256	0	0	-7.903436973e-15	0	1.160690115	-0.9018759535	-0.2042334701	0	-0.02807900154	0	-0.02807904888	-24.33287558	-3.449616272	-14.81164864	25	3.85	0.1673283178	0.01914216465	0.4	-0.3837636743	-0.05359357484	-0.00534466784	-0.05936869185	-0.02115175241	-0.03530306206	a248bdd	NR	model_8p2_twist	1.645	1.001188455	1	1.064764304	0.999999999952158	0.5000000000000002	-2.393726199	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9202894063	-1.344184519	2024-11-05@19:22	-0.3	0.001996893271	0.3314426986	v2.7.1	
-78.99793104471371	-21.60700850000779	0	0.2886902917	-0.2240387159	-0.05464827803	0	0	-8.029623292e-15	0	1.169153615	-0.9038516356	-0.2037823524	0	-0.02732412849	0	-0.02732414209	-24.42383368	-3.459616272	-14.82115971	19	3.85	0.167871733	0.01914216465	0.4	-0.3837636743	-0.05356282448	-0.00521137889	-0.05960868415	-0.02112381635	-0.03521143937	a248bdd	NR	model_8p2_twist	1.65	1.001794963	1	1.065927756	0.9999999999527545	0.49999999999999967	-2.398816313	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9205538199	-1.344703858	2024-11-05@19:24	-0.3	0.002578435215	0.33279958	v2.7.1	
117.84554394779155	14.323188730466127	0	0.2838979478	-0.2192173442	-0.05332588237	0	0	-9.464259158e-15	0	1.177254623	-0.9055955596	-0.2033015435	0	-0.02666298693	0	-0.02666304164	-24.51405438	-3.469616272	-14.83062734	19	3.85	0.1684088765	0.01914216465	0.4	-0.3837636743	-0.05352964033	-0.005094724726	-0.05985288506	-0.02108810595	-0.03511160926	a248bdd	NR	model_8p2_twist	1.655	1.002398752	1	1.06710244	0.9999999999533209	0.5000000000000002	-2.403913655	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9208123221	-1.345220838	2024-11-05@19:25	-0.3	0.003157616265	0.3341535667	v2.7.1	
8.289243973499687	14.524510645082772	0	0.2785268762	-0.2139662602	-0.05190738227	0	0	-7.024476013e-15	0	1.185666415	-0.9074208049	-0.2028265632	0	-0.02595369496	0	-0.02595369673	-24.60585904	-3.479616272	-14.84027653	55	3.85	0.1689503523	0.01914216465	0.4	-0.3837636743	-0.0534937674	-0.004973039533	-0.060104569	-0.02105302653	-0.03500624912	a248bdd	NR	model_8p2_twist	1.66	1.002999795	1	1.068290555	0.9999999999538902	0.5000000000000002	-2.409018296	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9210766079	-1.345752621	2024-11-05@19:28	-0.3	0.003734235378	0.335519539	v2.7.1	
25.181599016341657	2.620718356005221	0	0.2749852059	-0.2101757882	-0.05084581004	0	0	-8.816549812e-15	0	1.193547482	-0.9088609841	-0.2022815054	0	-0.02542291371	0	-0.02542291532	-24.69723953	-3.489616272	-14.8499138	19	3.85	0.1694870319	0.01914216465	0.4	-0.3837636743	-0.05345529385	-0.004878493156	-0.06036068968	-0.02100303371	-0.0348912623	a248bdd	NR	model_8p2_twist	1.665	1.00359809	1	1.069488998	0.9999999999544408	0.5000000000000002	-2.414130312	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9213366292	-1.346287358	2024-11-05@19:30	-0.3	0.004308436563	0.3368760495	v2.7.1	
45.68964875501594	33.55796678916454	0	0.2703815796	-0.2055808822	-0.04959885571	0	0	-1.040460238e-14	0	1.201881447	-0.9104756763	-0.2017634753	0	-0.02479943306	0	-0.02479945455	-24.79038893	-3.499616272	-14.85975101	31	3.85	0.1700285838	0.01914216465	0.4	-0.3837636743	-0.05341404801	-0.004772414523	-0.06062335891	-0.02095737153	-0.03477205165	a248bdd	NR	model_8p2_twist	1.67	1.004193472	1	1.070702881	0.999999999942646	0.5000000000000002	-2.419249782	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9216031198	-1.346837447	2024-11-05@19:32	-0.3	0.004879904747	0.3382490575	v2.7.1	
-960.5972416531224	-57.361792241150425	0	0.265288348	-0.2006436687	-0.04827878848	0	0	-1.145010399e-14	0	1.210422924	-0.9121415904	-0.2012554659	0	-0.02413938956	0	-0.02413941974	-24.88456433	-3.509616272	-14.86971878	31	3.85	0.1705715207	0.01914216465	0.4	-0.3837636743	-0.05337001647	-0.004663339002	-0.0608925619	-0.02091239211	-0.03464674347	a248bdd	NR	model_8p2_twist	1.675	1.004785886	1	1.071930785	0.9999999999435305	0.5000000000000002	-2.424376786	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9218722717	-1.347398161	2024-11-05@19:34	-0.3	0.005448641437	0.3396319611	v2.7.1	
274.2220577445926	16.8593279279556	0	0.2630591528	-0.1979056983	-0.04748197375	0	0	-6.190745346e-15	0	1.218352407	-0.9132973266	-0.2006398033	0	-0.0237409966	0	-0.02374098249	-24.9791131	-3.519616272	-14.87974851	55	3.85	0.1711130288	0.01914216465	0.4	-0.3837636743	-0.05332315202	-0.004589743828	-0.06116611582	-0.02084577697	-0.03451003588	a248bdd	NR	model_8p2_twist	1.68	1.005375339	1	1.073169343	0.9999999999545024	0.5	-2.429511414	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9221409762	-1.347970791	2024-11-05@19:37	-0.3	0.006014698511	0.3410012379	v2.7.1	
-156.36232159024695	80.48787988542301	0	0.2600917753	-0.1946526187	-0.04657443331	0	0	-8.796680383e-15	0	1.226361872	-0.9145402288	-0.2000660058	0	-0.02328725304	0	-0.02328722755	-25.07324059	-3.529616272	-14.88977932	13	3.85	0.1716494894	0.01914216465	0.4	-0.3837636743	-0.0532734451	-0.004510325274	-0.06144460112	-0.02078456853	-0.03436654031	a248bdd	NR	model_8p2_twist	1.685	1.005961947	1	1.074421085	0.9999999999550393	0.49999999999999994	-2.434653731	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9224052308	-1.348542047	2024-11-05@19:38	-0.3	0.006578234771	0.342378675	v2.7.1	
-129.0024961759006	15.152521370044981	0	0.2573172807	-0.1915367197	-0.04569945124	0	0	-1.087878204e-14	0	1.234607124	-0.9157542866	-0.1994680194	0	-0.02284971939	0	-0.02284971081	-25.16956998	-3.539616272	-14.9000365	19	3.85	0.1721921339	0.01914216465	0.4	-0.3837636743	-0.05322082934	-0.004433368842	-0.06172861178	-0.0207183948	-0.03421752575	a248bdd	NR	model_8p2_twist	1.69	1.006545218	1	1.075687441	0.9999999999555784	0.4999999999999999	-2.43980384	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9226776076	-1.349134436	2024-11-05@19:39	-0.3	0.007138607933	0.3437635209	v2.7.1	
73.29234192338578	51.87707230753825	0	0.2558549571	-0.1894022703	-0.0450558296	0	0	-8.371062589e-15	0	1.242736814	-0.9167569979	-0.1988193021	0	-0.02252787166	0	-0.02252791131	-25.26720629	-3.549616272	-14.91043915	19	3.85	0.1727369428	0.01914216465	0.4	-0.3837636743	-0.05316530287	-0.004371112014	-0.06201702964	-0.02064160486	-0.03406022801	a248bdd	NR	model_8p2_twist	1.695	1.007125176	1	1.076967209	0.9999999999560993	0.49999999999999994	-2.444961816	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9229536772	-1.349742981	2024-11-05@19:40	-0.3	0.007695903203	0.3451472671	v2.7.1	
464.36027796552014	15.880521188388627	0	0.2535449777	-0.1866409035	-0.04426983873	0	0	-1.006600363e-14	0	1.251229108	-0.9178869055	-0.1981945078	0	-0.02213492328	0	-0.02213492057	-25.36634975	-3.559616272	-14.92099969	19	3.85	0.173284466	0.01914216465	0.4	-0.3837636743	-0.05310688372	-0.004300557234	-0.06231071392	-0.02056802099	-0.03389748296	a248bdd	NR	model_8p2_twist	1.7	1.007701673	1	1.078260717	0.999999999956623	0.49999999999999994	-2.450127744	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9232341276	-1.350364499	2024-11-05@19:42	-0.3	0.008249967278	0.3465429201	v2.7.1	
-251.19088579555967	-11.021598143075336	0	0.2522334867	-0.184626736	-0.0436599077	0	0	-8.787535304e-15	0	1.259615643	-0.9188553474	-0.1975367369	0	-0.02182995031	0	-0.02182995834	-25.46633737	-3.569616272	-14.93165654	25	3.85	0.1738318664	0.01914216465	0.4	-0.3837636743	-0.05304561404	-0.004241128042	-0.06260854732	-0.02048704858	-0.03372716669	a248bdd	NR	model_8p2_twist	1.705	1.008274775	1	1.079566289	0.9999999999571266	0.5000000000000002	-2.455301718	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9235158087	-1.350997137	2024-11-05@19:43	-0.3	0.008800904694	0.3479376737	v2.7.1	
-2.4565764440054205	-6.387728100547717	0	0.250620562	-0.1823806087	-0.04299758705	0	0	-7.398878327e-15	0	1.268330035	-0.919874352	-0.1968804427	0	-0.02149880538	0	-0.02149879549	-25.56840572	-3.579616272	-14.94250432	19	3.85	0.1743839497	0.01914216465	0.4	-0.3837636743	-0.05298150675	-0.004178646799	-0.06290932921	-0.02040507163	-0.03355136522	a248bdd	NR	model_8p2_twist	1.71	1.008844038	1	1.080885862	0.9999999999576368	0.5000000000000002	-2.460483818	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9238042139	-1.351647407	2024-11-05@19:44	-0.3	0.009348219234	0.349341308	v2.7.1	
16.902166254762747	13.479819758266409	0	0.2487804912	-0.1799683145	-0.04229988002	0	0	-1.99758342e-14	0	1.277300235	-0.9209247935	-0.1962232762	0	-0.02114995479	0	-0.02114992562	-25.67215333	-3.589616272	-14.95350491	67	3.85	0.1749388238	0.01914216465	0.4	-0.3837636743	-0.05291461197	-0.004114384924	-0.06321524173	-0.02032217516	-0.03336907133	a248bdd	NR	model_8p2_twist	1.715	1.009409437	1	1.082217005	0.9999999999581337	0.5000000000000002	-2.465674114	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9240972804	-1.352312049	2024-11-05@19:49	-0.3	0.009891912613	0.3507508658	v2.7.1	
25.98567126018403	27.8334757125583	0	0.2497588731	-0.1795922676	-0.04206973762	0	0	-1.940830508e-14	0	1.285861301	-0.9215723144	-0.1954782079	0	-0.02103486161	0	-0.02103485057	-25.77704311	-3.599616272	-14.96459927	25	3.85	0.1754942584	0.01914216465	0.4	-0.3837636743	-0.05284504405	-0.004077066484	-0.06352170802	-0.02022179004	-0.03317750198	a248bdd	NR	model_8p2_twist	1.72	1.00997103	1	1.083558479	0.9999999999586318	0.5000000000000002	-2.470872691	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9243925251	-1.352991499	2024-11-05@19:50	-0.3	0.01043207342	0.3521492296	v2.7.1	
24.142689749788605	29.231502378813417	0	0.2506581604	-0.1791421736	-0.04182188692	0	0	-1.034411477e-14	0	1.294613273	-0.9222354602	-0.1947357261	0	-0.02091095083	0	-0.0209109408	-25.88329143	-3.609616272	-14.97579994	55	3.85	0.1760508303	0.01914216465	0.4	-0.3837636743	-0.05277301884	-0.004038745764	-0.06383032273	-0.02012075187	-0.03298119854	a248bdd	NR	model_8p2_twist	1.725	1.01052866	1	1.084910515	0.999999999959102	0.5000000000000002	-2.476079612	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9246906707	-1.353681304	2024-11-05@19:54	-0.3	0.01096853821	0.3535522481	v2.7.1	
27.98915576585851	23.660736781647913	0	0.2522096988	-0.1791010067	-0.04166014084	0	0	-8.05787049e-15	0	1.303726941	-0.9228400826	-0.1939480097	0	-0.02083006621	0	-0.02083006385	-25.99320864	-3.619616272	-14.98727713	25	3.85	0.1766171421	0.01914216465	0.4	-0.3837636743	-0.05269845317	-0.004004519483	-0.06414040144	-0.02001174397	-0.03278050476	a248bdd	NR	model_8p2_twist	1.73	1.011081258	1	1.086274518	0.9999999999595752	0.5000000000000002	-2.481294944	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9250016492	-1.35439842	2024-11-05@19:55	-0.3	0.0115001643	0.3549605716	v2.7.1	
-208.3024537366558	93.19335436423849	0	0.2521704399	-0.1779371568	-0.04124840155	0	0	-6.948204836e-15	0	1.313150669	-0.923651389	-0.1932231348	0	-0.02062421518	0	-0.02062417791	-26.10321024	-3.629616272	-14.9987267	13	3.85	0.1771791601	0.01914216465	0.4	-0.3837636743	-0.0526219117	-0.003956687482	-0.0644509462	-0.01991236176	-0.03257640121	a248bdd	NR	model_8p2_twist	1.735	1.011630149	1	1.087645565	0.9999999999600407	0.5000000000000002	-2.486518765	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9253094626	-1.355111797	2024-11-05@19:56	-0.3	0.01202841166	0.3563758374	v2.7.1	
25.015128830139755	23.55552958375008	0	0.2554644382	-0.1790769194	-0.04135010808	0	0	-4.346709847e-15	0	1.322324505	-0.9240301132	-0.1923810821	0	-0.02067504032	0	-0.02067504876	-26.21619175	-3.639616272	-15.01037508	25	3.85	0.1777477303	0.01914216465	0.4	-0.3837636743	-0.05254309792	-0.00393713614	-0.06476059673	-0.01979165389	-0.0323657016	a248bdd	NR	model_8p2_twist	1.74	1.012173957	1	1.089025498	0.9999999999604949	0.49999999999999994	-2.491751112	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9256266294	-1.355849968	2024-11-05@19:58	-0.3	0.01255181349	0.3577809892	v2.7.1	
29.94631928134037	39.49172323049796	0	0.2586333463	-0.1800812937	-0.04141692621	0	0	3.087797254e-17	0	1.33179546	-0.9244396005	-0.1915359462	0	-0.02070843042	0	-0.02070850721	-26.33126925	-3.649616272	-15.02213229	49	3.85	0.1783190866	0.01914216465	0.4	-0.3837636743	-0.05246239637	-0.00391545714	-0.06507087916	-0.01967003871	-0.03215095217	a248bdd	NR	model_8p2_twist	1.745	1.012712915	1	1.090412806	0.9999999999609449	0.4999999999999998	-2.496992023	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9259489238	-1.356598848	2024-11-05@20:01	-0.3	0.01307064221	0.3591904408	v2.7.1	
-2.8355930841492154	-15.101227372619338	0	0.2650275432	-0.1833139127	-0.04198191518	0	0	-4.515735564e-16	0	1.340530215	-0.9243903901	-0.1906172083	0	-0.02099093518	0	-0.02099097928	-26.44567954	-3.659616272	-15.03377501	85	3.85	0.1788831824	0.01914216465	0.4	-0.3837636743	-0.0523800644	-0.003922739017	-0.06537658171	-0.01953338493	-0.03192879334	a248bdd	NR	model_8p2_twist	1.75	1.013248311	1	1.091801366	0.9999999999613791	0.49999999999999994	-2.502241546	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9262647327	-1.357345182	2024-11-05@20:06	-0.3	0.01358626641	0.3605784043	v2.7.1	
-4.962844989140838	-6.808074964898211	0	0.2677755998	-0.1839235007	-0.04194971528	0	0	3.385751634e-15	0	1.350603426	-0.9248827907	-0.1897732754	0	-0.02097486279	0	-0.02097484587	-26.56476938	-3.669616272	-15.0456861	43	3.85	0.1794587403	0.01914216465	0.4	-0.3837636743	-0.05229649895	-0.003895319653	-0.06568250305	-0.01941144422	-0.03171124682	a248bdd	NR	model_8p2_twist	1.755	1.013777307	1	1.093199955	0.9999999999617966	0.5	-2.507499728	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9265959078	-1.358109415	2024-11-05@20:09	-0.3	0.01409570935	0.3619958152	v2.7.1	
27.670702475495226	13.058156129707013	0	0.274631516	-0.187342904	-0.04254117738	0	0	2.658417688e-15	0	1.359706551	-0.9247882196	-0.1888330482	0	-0.0212705666	0	-0.02127057729	-26.68286394	-3.679616272	-15.05743382	43	3.85	0.1800256762	0.01914216465	0.4	-0.3837636743	-0.0522115687	-0.003904625182	-0.06598284414	-0.01927035991	-0.03148497812	a248bdd	NR	model_8p2_twist	1.76	1.014302795	1	1.09459684	0.9999999999621967	0.4999999999999998	-2.51276658	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.926919088	-1.358868518	2024-11-05@20:12	-0.3	0.01460201199	0.3633848997	v2.7.1	
-3.9580485817250746	6.512027516081931	0	0.2790311294	-0.1889397145	-0.04271072293	0	0	5.538283372e-15	0	1.370211909	-0.9250971127	-0.1879119747	0	-0.02135534722	0	-0.0213553624	-26.80780339	-3.689616272	-15.06957806	43	3.85	0.1806106385	0.01914216465	0.4	-0.3837636743	-0.05212549129	-0.003888368255	-0.06628258393	-0.01913501954	-0.03126340694	a248bdd	NR	model_8p2_twist	1.765	1.014820196	1	1.096004808	0.9999999999625946	0.5	-2.518042124	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.927265588	-1.359658459	2024-11-05@20:15	-0.3	0.01510042717	0.3648034156	v2.7.1	
2861.694978962777	214.22249265624893	0	0.2861276258	-0.1923369397	-0.04327430933	0	0	1.016579867e-14	0	1.380056936	-0.9250114265	-0.1869318089	0	-0.02163717907	0	-0.02163716371	-26.9320872	-3.699616272	-15.08155577	19	3.85	0.1811876579	0.01914216465	0.4	-0.3837636743	-0.05203861977	-0.00389621363	-0.06657610192	-0.01898787675	-0.03103702015	a248bdd	NR	model_8p2_twist	1.77	1.015333688	1	1.0974107	0.999999999962975	0.5	-2.523326376	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9276050289	-1.360439668	2024-11-05@20:16	-0.3	0.01559530281	0.3662026581	v2.7.1	
-2.9435652346985806	25.574504659566685	0	0.2931922522	-0.1956096634	-0.04379720914	0	0	9.784626412e-15	0	1.390321631	-0.9249510854	-0.1859335347	0	-0.02189859811	0	-0.02189862368	-27.05963103	-3.709616272	-15.0936357	31	3.85	0.1817696809	0.01914216465	0.4	-0.3837636743	-0.05195103438	-0.003901925607	-0.06686709548	-0.0188385118	-0.03081104256	a248bdd	NR	model_8p2_twist	1.775	1.015840816	1	1.098818692	0.9999999999633301	0.5000000000000002	-2.52861933	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9279527215	-1.361230402	2024-11-05@20:18	-0.3	0.01608411195	0.3676067007	v2.7.1	
74.94348245156677	2.572990209213748	0	0.3030381383	-0.2006407845	-0.04469002752	0	0	1.218352754e-14	0	1.400234613	-0.9244999351	-0.1848466378	0	-0.02234500975	0	-0.02234501753	-27.18921543	-3.719616272	-15.10572562	25	3.85	0.1823523816	0.01914216465	0.4	-0.3837636743	-0.05186274067	-0.003930939582	-0.06715231056	-0.0186734997	-0.03058234481	a248bdd	NR	model_8p2_twist	1.78	1.01634218	1	1.100227538	0.9999999999636634	0.5	-2.533920969	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9283036457	-1.362027348	2024-11-05@20:20	-0.3	0.01656748396	0.368999245	v2.7.1	
-141.6410647886062	3.830962412046422	0	0.3109138159	-0.2043259241	-0.0452886012	0	0	8.449266173e-15	0	1.41034753	-0.924296994	-0.1838435338	0	-0.02264431634	0	-0.02264431161	-27.31742396	-3.729616272	-15.11754845	25	3.85	0.182924575	0.01914216465	0.4	-0.3837636743	-0.051774835	-0.003943775822	-0.067430695	-0.01852259372	-0.03035629057	a248bdd	NR	model_8p2_twist	1.785	1.016840082	1	1.101629216	0.999999999963959	0.5	-2.539231321	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9286445316	-1.362798394	2024-11-05@20:21	-0.3	0.01704776426	0.3703920764	v2.7.1	
22.334043372141412	38.486292715171096	0	0.3216120764	-0.20971167	-0.04623113285	0	0	7.148307637e-15	0	1.42045599	-0.9237157216	-0.1827216167	0	-0.02311557736	0	-0.02311559855	-27.45054836	-3.739616272	-15.12957154	25	3.85	0.1835062434	0.01914216465	0.4	-0.3837636743	-0.05168615084	-0.003978736978	-0.06770572047	-0.0183522875	-0.03012876599	a248bdd	NR	model_8p2_twist	1.79	1.01733008	1	1.103036176	0.9999999999642399	0.5	-2.544550347	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9289992501	-1.363591096	2024-11-05@20:23	-0.3	0.0175204367	0.3717833381	v2.7.1	
1377.7540121205777	149.6609394997245	0	0.331707951	-0.2145950005	-0.04705328505	0	0	1.028617315e-14	0	1.430875489	-0.9232177063	-0.1816153475	0	-0.02352668112	0	-0.02352655475	-27.58536342	-3.749616272	-15.14152899	19	3.85	0.1840867274	0.01914216465	0.4	-0.3837636743	-0.05159761164	-0.004007565924	-0.06797409062	-0.01818518946	-0.02990400369	a248bdd	NR	model_8p2_twist	1.795	1.017814293	1	1.104440321	0.9999999999644942	0.5000000000000001	-2.549878044	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9293551823	-1.364377344	2024-11-05@20:24	-0.3	0.01798766453	0.3731773697	v2.7.1	
6.091118464304156	4.9668050721746475	0	0.3433136253	-0.2203409259	-0.0480436942	0	0	7.45563052e-15	0	1.441114627	-0.9224851058	-0.1804579186	0	-0.02402187646	0	-0.02402179625	-27.72187103	-3.759616272	-15.15342282	25	3.85	0.1846659041	0.01914216465	0.4	-0.3837636743	-0.05150913584	-0.004049222045	-0.06823695717	-0.01800976569	-0.029679143	a248bdd	NR	model_8p2_twist	1.8	1.01829263	1	1.105841834	0.9999999999647241	0.5000000000000001	-2.555214379	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9297122295	-1.365160322	2024-11-05@20:26	-0.3	0.01844936035	0.3745647231	v2.7.1	
-169.1631377283006	-39.12422097620532	0	0.3560518896	-0.2266867696	-0.04914236683	0	0	1.036843274e-14	0	1.451238159	-0.9215656818	-0.1792607635	0	-0.02457123796	0	-0.02457123383	-27.86006399	-3.769616272	-15.16525025	25	3.85	0.1852435629	0.01914216465	0.4	-0.3837636743	-0.05142083962	-0.004100542559	-0.0684930866	-0.01782804024	-0.02945544742	a248bdd	NR	model_8p2_twist	1.805	1.018765029	1	1.107238987	0.9999999999649185	0.5000000000000002	-2.560559318	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9300701916	-1.365939523	2024-11-05@20:27	-0.3	0.01890546213	0.3759463182	v2.7.1	
-20.097182132064518	80.03613681848105	0	0.3693773134	-0.2332463759	-0.05026677231	0	0	8.544715376e-15	0	1.46154175	-0.9205529286	-0.1780309956	0	-0.02513337409	0	-0.02513340136	-28.00126214	-3.779616272	-15.17708162	43	3.85	0.185823312	0.01914216465	0.4	-0.3837636743	-0.05133269516	-0.004155770539	-0.06874423781	-0.01764164657	-0.02923397626	a248bdd	NR	model_8p2_twist	1.81	1.019230352	1	1.10863578	0.9999999999650884	0.5000000000000002	-2.565912839	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9304335224	-1.366718867	2024-11-05@20:30	-0.3	0.01935483036	0.377330974	v2.7.1	
-24.194633072195053	-7.2779081839806725	0	0.3819373785	-0.2392260766	-0.05125752109	0	0	8.645698046e-15	0	1.471923124	-0.9196275671	-0.1768384035	0	-0.02562877142	0	-0.02562879876	-28.14219318	-3.789616272	-15.18868292	25	3.85	0.1863955032	0.01914216465	0.4	-0.3837636743	-0.0512455204	-0.004204404188	-0.06898721373	-0.0174619469	-0.02901683339	a248bdd	NR	model_8p2_twist	1.815	1.019691195	1	1.110024696	0.9999999999652487	0.4999999999999998	-2.571274909	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9307905181	-1.36747644	2024-11-05@20:32	-0.3	0.01980007186	0.3787139358	v2.7.1	
-0.418921179633087	-22.01931107534046	0	0.3960696799	-0.2460389932	-0.05240240006	0	0	8.889312084e-15	0	1.482144621	-0.9184405621	-0.1755853458	0	-0.02620122008	0	-0.02620122362	-28.28557418	-3.799616272	-15.20024918	25	3.85	0.1869678709	0.01914216465	0.4	-0.3837636743	-0.05115853832	-0.004266479267	-0.06922446195	-0.01727271811	-0.0288002293	a248bdd	NR	model_8p2_twist	1.82	1.020145282	1	1.111411203	0.9999999999653809	0.5000000000000002	-2.576645497	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9311506453	-1.368232845	2024-11-05@20:33	-0.3	0.02023890328	0.3800924616	v2.7.1	
0.12706638705730725	1.692616547714963	0	0.4109477186	-0.2531935792	-0.05360161473	0	0	9.006338889e-15	0	1.492116978	-0.9170951055	-0.1743153666	0	-0.02680087002	0	-0.02680081354	-28.42931938	-3.809616272	-15.21163353	31	3.85	0.1875344597	0.01914216465	0.4	-0.3837636743	-0.05107224597	-0.00433582658	-0.06945391463	-0.01708080973	-0.02858591545	a248bdd	NR	model_8p2_twist	1.825	1.020594347	1	1.112791199	0.9999999999654999	0.5000000000000002	-2.582024562	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9315066286	-1.368973966	2024-11-05@20:35	-0.3	0.02067305816	0.3814646542	v2.7.1	
60.03437524153158	-85.95926145998487	0	0.4274286839	-0.261125085	-0.05493260151	0	0	4.763249479e-15	0	1.502110699	-0.9154819394	-0.1729667852	0	-0.02746628926	0	-0.02746631402	-28.57731684	-3.819616272	-15.22308745	25	3.85	0.1881056816	0.01914216465	0.4	-0.3837636743	-0.05098604125	-0.004418124154	-0.06968082605	-0.01687730495	-0.02837266259	a248bdd	NR	model_8p2_twist	1.83	1.021034925	1	1.114172656	0.9999999999655891	0.5000000000000002	-2.587412064	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9318713748	-1.369721437	2024-11-05@20:37	-0.3	0.02109907834	0.382840023	v2.7.1	
195.67234399135418	53.69247707798877	0	0.4445527812	-0.2692895103	-0.05628942232	0	0	4.703336177e-15	0	1.51194937	-0.9137208394	-0.1715979318	0	-0.02814471017	0	-0.0281446966	-28.7264882	-3.829616272	-15.23439693	31	3.85	0.1886729424	0.01914216465	0.4	-0.3837636743	-0.05090057181	-0.004506432502	-0.06989935552	-0.01667090808	-0.02816241306	a248bdd	NR	model_8p2_twist	1.835	1.021469647	1	1.115548119	0.9999999999656906	0.5000000000000002	-2.592807969	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9322343289	-1.370456791	2024-11-05@20:39	-0.3	0.02151959235	0.3842110397	v2.7.1	
246.9686538743482	25.467804713832773	0	0.4611974211	-0.2769409279	-0.0575143229	0	0	6.85103836e-15	0	1.522370758	-0.9120494018	-0.1702246561	0	-0.02875713728	0	-0.02875712313	-28.8798329	-3.839616272	-15.24573778	25	3.85	0.1892438038	0.01914216465	0.4	-0.3837636743	-0.0508155965	-0.004587247062	-0.07011574329	-0.01646582456	-0.02795565353	a248bdd	NR	model_8p2_twist	1.84	1.021895709	1	1.116922299	0.9999999999460243	0.5000000000000002	-2.598212234	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.932604982	-1.371191844	2024-11-05@20:41	-0.3	0.02193180791	0.3855928946	v2.7.1	
-5.980785657058054	0.6821183268462438	0	0.4791341464	-0.2852803007	-0.05886577189	0	0	6.254366131e-15	0	1.531948821	-0.9100667596	-0.1688326961	0	-0.02943290666	0	-0.02943298181	-29.03086642	-3.849616272	-15.25672909	25	3.85	0.189801602	0.01914216465	0.4	-0.3837636743	-0.05073173988	-0.004683038838	-0.07032245003	-0.0162571997	-0.02775090361	a248bdd	NR	model_8p2_twist	1.845	1.022319109	1	1.118286033	0.9999999999465752	0.4999999999999999	-2.603624815	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9329625025	-1.371897866	2024-11-05@20:42	-0.3	0.02234168965	0.3869591616	v2.7.1	
9.71349968269917	-1.0198820953360053	0	0.498408591	-0.2942369731	-0.06031880354	0	0	5.819195145e-15	0	1.541155322	-0.9077974154	-0.1673912721	0	-0.03015937931	0	-0.03015942896	-29.18339429	-3.859616272	-15.26760068	31	3.85	0.1903561378	0.01914216465	0.4	-0.3837636743	-0.05064841055	-0.004791707788	-0.07052404062	-0.0160411367	-0.0275462393	a248bdd	NR	model_8p2_twist	1.85	1.022736338	1	1.119644339	0.9999999999471127	0.5000000000000002	-2.609045672	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9333191381	-1.372594649	2024-11-05@20:44	-0.3	0.02274574074	0.3883189927	v2.7.1	
107.32437056858785	57.08034724869539	0	0.5175158491	-0.3028685476	-0.06167801076	0	0	3.134778918e-15	0	1.550720127	-0.9055476277	-0.1659435983	0	-0.03083898942	0	-0.03083905138	-29.33932779	-3.869616272	-15.27844466	25	3.85	0.1909118555	0.01914216465	0.4	-0.3837636743	-0.0505658132	-0.004896289485	-0.07072100912	-0.01582555421	-0.02734667972	a248bdd	NR	model_8p2_twist	1.855	1.023145497	1	1.120999693	0.9999999999354409	0.4999999999999998	-2.61447477	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9336805664	-1.37328649	2024-11-05@20:46	-0.3	0.02314207935	0.3896861567	v2.7.1	
-36.27327584210259	-7.78876138643611	0	0.5363041392	-0.3111374584	-0.06294471681	0	0	4.496015983e-15	0	1.560416602	-0.9033277936	-0.1645089137	0	-0.03147232688	0	-0.03147239022	-29.49656736	-3.879616272	-15.28913449	37	3.85	0.191463455	0.01914216465	0.4	-0.3837636743	-0.05048430256	-0.004996513506	-0.07091053744	-0.01561343381	-0.02715234878	a248bdd	NR	model_8p2_twist	1.86	1.023548591	1	1.122351722	0.9999999999363401	0.4999999999999999	-2.619912074	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9340401259	-1.373962004	2024-11-05@20:48	-0.3	0.02353269273	0.3910577812	v2.7.1	
-27.56977399446586	-20.567122342971913	0	0.5590099898	-0.321485164	-0.06459217735	0	0	1.259751381e-15	0	1.568757749	-0.9002786674	-0.1629301597	0	-0.03229607701	0	-0.03229613593	-29.65515443	-3.889616272	-15.29971211	37	3.85	0.1920110772	0.01914216465	0.4	-0.3837636743	-0.05040280442	-0.005137091877	-0.07109467016	-0.01537754023	-0.02695403663	a248bdd	NR	model_8p2_twist	1.865	1.023945536	1	1.123699346	0.9999999999372414	0.5000000000000002	-2.625357518	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9343980008	-1.374633546	2024-11-05@20:50	-0.3	0.02391749433	0.3924104165	v2.7.1	
13.540617442295694	14.613485425175396	0	0.5800764059	-0.3306887688	-0.06599360127	0	0	1.90030443e-15	0	1.577656118	-0.8975158344	-0.1614139245	0	-0.03299675141	0	-0.03299683387	-29.81506866	-3.899616272	-15.31012722	31	3.85	0.1925544923	0.01914216465	0.4	-0.3837636743	-0.05032258353	-0.005259327834	-0.07127389824	-0.01515365337	-0.02676212576	a248bdd	NR	model_8p2_twist	1.87	1.024336412	1	1.125041069	0.9999999999381517	0.4999999999999998	-2.630811078	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9347539154	-1.375285716	2024-11-05@20:52	-0.3	0.02429655974	0.3937724582	v2.7.1	
38.3566487777635	33.670934371864405	0	0.6022448514	-0.3403501284	-0.06746267523	0	0	2.01942173e-15	0	1.58598301	-0.8944628849	-0.1598634898	0	-0.0337313251	0	-0.03373135625	-29.97524313	-3.909616272	-15.3203442	79	3.85	0.1930913731	0.01914216465	0.4	-0.3837636743	-0.05024320452	-0.005393195677	-0.07144701155	-0.01492484634	-0.02657221362	a248bdd	NR	model_8p2_twist	1.875	1.024722325	1	1.126374308	0.9999999999390711	0.5000000000000002	-2.636272673	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.935104854	-1.375921489	2024-11-05@20:57	-0.3	0.02467097632	0.3951252689	v2.7.1	
-8.277565860318397	-9.237207462864232	0	0.6254713909	-0.3503287617	-0.06895828397	0	0	2.07914186e-15	0	1.59429885	-0.8911783726	-0.1582573237	0	-0.03447913364	0	-0.03447918754	-30.13980796	-3.919616272	-15.3305773	73	3.85	0.1936306984	0.01914216465	0.4	-0.3837636743	-0.05016424505	-0.00553458819	-0.07161618494	-0.01468868563	-0.02638456161	a248bdd	NR	model_8p2_twist	1.88	1.025098905	1	1.127708354	0.99999999994002	0.5000000000000002	-2.641742398	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9354624809	-1.3765575	2024-11-05@21:01	-0.3	0.02503643033	0.396483825	v2.7.1	
425.87378755956786	93.6771481436364	0	0.648876359	-0.3602076246	-0.07041105048	0	0	6.766589451e-16	0	1.602443116	-0.887800583	-0.1566508901	0	-0.03520548905	0	-0.03520558399	-30.30529721	-3.929616272	-15.34063417	31	3.85	0.1941646916	0.01914216465	0.4	-0.3837636743	-0.05008630569	-0.005676844722	-0.07177912138	-0.0144534659	-0.0262009152	a248bdd	NR	model_8p2_twist	1.885	1.025469804	1	1.129037096	0.9999999999409843	0.5000000000000002	-2.647220058	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9358167469	-1.377176277	2024-11-05@21:03	-0.3	0.02539652247	0.3978422805	v2.7.1	
-7.112241577435525	-17.184163663707853	0	0.6746953208	-0.3711507816	-0.07203117094	0	0	-2.812457203e-16	0	1.609835301	-0.8838555062	-0.1549394938	0	-0.03601567535	0	-0.03601557669	-30.47424515	-3.939616272	-15.35066256	37	3.85	0.1946986315	0.01914216465	0.4	-0.3837636743	-0.05000855727	-0.005842485506	-0.07193761887	-0.01420260796	-0.02601666323	a248bdd	NR	model_8p2_twist	1.89	1.02583224	1	1.130364625	0.9999999999419806	0.5000000000000002	-2.65270566	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9361745864	-1.377794692	2024-11-05@21:05	-0.3	0.02574851044	0.3991953925	v2.7.1	
48.21779974300674	46.78797399492265	0	0.7000348104	-0.3817154713	-0.07356772608	0	0	-4.223586525e-15	0	1.616731985	-0.879892968	-0.1532714062	0	-0.03678396819	0	-0.036783864	-30.64025493	-3.949616272	-15.3603234	31	3.85	0.1952192828	0.01914216465	0.4	-0.3837636743	-0.04993229927	-0.00600532499	-0.07208894376	-0.01395936186	-0.0258366558	a248bdd	NR	model_8p2_twist	1.895	1.026193308	1	1.131679479	0.9999999999429293	0.5	-2.65819918	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9365185642	-1.378379271	2024-11-05@21:07	-0.3	0.02609937373	0.400539873	v2.7.1	
-32.43457947270872	-73.0171265140985	0	0.7258921008	-0.3923339509	-0.0750873507	0	0	-2.544765985e-15	0	1.623352696	-0.8757552444	-0.1515834819	0	-0.03754371697	0	-0.03754365482	-30.80786796	-3.959616272	-15.36985264	25	3.85	0.1957361366	0.01914216465	0.4	-0.3837636743	-0.04985684691	-0.00617201813	-0.07223560835	-0.01371443217	-0.02565925953	a248bdd	NR	model_8p2_twist	1.9	1.026548069	1	1.132989569	0.9999999999314948	0.5000000000000002	-2.663700566	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9368611281	-1.378951165	2024-11-05@21:08	-0.3	0.02644424502	0.401883758	v2.7.1	
44.72011386790771	89.88980354942649	0	0.7526484675	-0.4031342184	-0.07660522755	0	0	-1.977791131e-15	0	1.629877122	-0.8713904886	-0.1498495549	0	-0.03830263205	0	-0.03830256445	-30.97967334	-3.969616272	-15.37937001	43	3.85	0.1962541107	0.01914216465	0.4	-0.3837636743	-0.04978193261	-0.006344093222	-0.07237871563	-0.01346410997	-0.02548485164	a248bdd	NR	model_8p2_twist	1.905	1.026893579	1	1.134300379	0.9999999999328497	0.5000000000000002	-2.669209789	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9372088731	-1.379520115	2024-11-05@21:11	-0.3	0.02678022619	0.4032339603	v2.7.1	
22.49915999475823	15.747657581656151	0	0.7810372375	-0.4145797349	-0.07821485674	0	0	-2.715852716e-15	0	1.635473043	-0.8665514264	-0.1480519778	0	-0.03910746658	0	-0.03910741355	-31.15251837	-3.979616272	-15.38873181	43	3.85	0.1967669038	0.01914216465	0.4	-0.3837636743	-0.04970761321	-0.006533307432	-0.07251616889	-0.01320482145	-0.02531102664	a248bdd	NR	model_8p2_twist	1.91	1.027233379	1	1.135606365	0.9999999999342167	0.5000000000000002	-2.674726806	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9375534328	-1.380076531	2024-11-05@21:14	-0.3	0.02711079795	0.4045768275	v2.7.1	
474.8206773254418	-6.75470841695563	0	0.8079305972	-0.4250012421	-0.07961507715	0	0	-3.50591127e-15	0	1.641642216	-0.8620316068	-0.1463257575	0	-0.03980754311	0	-0.03980753172	-31.32659126	-3.989616272	-15.39791965	73	3.85	0.1972748183	0.01914216465	0.4	-0.3837636743	-0.04963466247	-0.006702648975	-0.07265012505	-0.01295879445	-0.0251435258	a248bdd	NR	model_8p2_twist	1.915	1.027567333	1	1.136905869	0.9999999999355647	0.5000000000000002	-2.680251585	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9378951983	-1.380612557	2024-11-05@21:18	-0.3	0.02743582098	0.4059276499	v2.7.1	
-170.1033815267078	174.36958126561242	0	0.8395130022	-0.4376466408	-0.08138719888	0	0	-1.909448141e-15	0	1.645304252	-0.856218425	-0.1443967538	0	-0.04069359137	0	-0.04069352726	-31.50185448	-3.999616272	-15.4069898	73	3.85	0.1977779115	0.01914216465	0.4	-0.3837636743	-0.04956151404	-0.00692518907	-0.07277790141	-0.01268182049	-0.02497083977	a248bdd	NR	model_8p2_twist	1.92	1.027895437	1	1.138201855	0.999999999936916	0.5000000000000002	-2.68578408	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9382342275	-1.381145673	2024-11-05@21:22	-0.3	0.02775528813	0.4072554004	v2.7.1	
-49.83047481099666	23.258733971288017	0	0.8683408326	-0.4486209769	-0.08283571799	0	0	-6.347536433e-15	0	1.6501039	-0.8510521978	-0.1425986695	0	-0.04141783593	0	-0.04141783555	-31.67795587	-4.009616272	-15.41585963	55	3.85	0.198275422	0.01914216465	0.4	-0.3837636743	-0.04949004665	-0.007112833214	-0.07290181618	-0.01242760827	-0.02480706566	a248bdd	NR	model_8p2_twist	1.925	1.028218247	1	1.139491265	0.9999999999382576	0.4999999999999999	-2.691324261	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9385694672	-1.381653286	2024-11-05@21:26	-0.3	0.02806974115	0.4085981565	v2.7.1	
63.94680307651995	25.15684656964492	0	0.8998529999	-0.4606550975	-0.08443581251	0	0	-2.214821441e-15	0	1.653692024	-0.8451385126	-0.1406767768	0	-0.04221795823	0	-0.04221786479	-31.85805504	-4.019616272	-15.42470937	31	3.85	0.1987729204	0.01914216465	0.4	-0.3837636743	-0.04941873183	-0.007326664802	-0.07302111815	-0.01215601782	-0.02464292033	a248bdd	NR	model_8p2_twist	1.93	1.028531965	1	1.140781014	0.9999999999396321	0.5000000000000002	-2.696872086	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9389085528	-1.382161141	2024-11-05@21:28	-0.3	0.02837544858	0.4099364282	v2.7.1	
-36.323642868643496	-15.456431147552566	0	0.9337552884	-0.4737630966	-0.08620850916	0	0	1.618000901e-15	0	1.655124817	-0.8383794754	-0.1386583799	0	-0.04310426125	0	-0.04310427272	-32.03557451	-4.029616272	-15.43326646	19	3.85	0.1992590704	0.01914216465	0.4	-0.3837636743	-0.04934807924	-0.007571459025	-0.07313343055	-0.01187077351	-0.02447768371	a248bdd	NR	model_8p2_twist	1.935	1.028844476	1	1.14206108	0.9999999999409637	0.5000000000000002	-2.702427529	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.939235874	-1.382647333	2024-11-05@21:29	-0.3	0.02868014241	0.411253576	v2.7.1	
-100.95045847100036	-24.014030600225393	0	0.9628133871	-0.4840500173	-0.08745222259	0	0	-2.456404462e-15	0	1.659626215	-0.8330154764	-0.136866803	0	-0.04372610177	0	-0.04372612961	-32.21816273	-4.039616272	-15.4417748	43	3.85	0.1997466923	0.01914216465	0.4	-0.3837636743	-0.04927937381	-0.007748918565	-0.07324659154	-0.01162373973	-0.02432512752	a248bdd	NR	model_8p2_twist	1.94	1.029146753	1	1.143339793	0.999999999942314	0.5000000000000002	-2.707990549	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9395691249	-1.383115086	2024-11-05@21:31	-0.3	0.0289749643	0.4126077029	v2.7.1	
1581.3263183521235	618.7376781562375	0	0.9974247371	-0.4968344396	-0.08909616172	0	0	-5.070989684e-17	0	1.660864916	-0.8259872122	-0.1348149628	0	-0.0445480786	0	-0.04454807271	-32.40336148	-4.049616272	-15.4502269	25	3.85	0.2002316261	0.01914216465	0.4	-0.3837636743	-0.04921018802	-0.007989339525	-0.07335254451	-0.01133868776	-0.02416750841	a248bdd	NR	model_8p2_twist	1.945	1.02944159	1	1.144618712	0.9999999999436651	0.5000000000000002	-2.713561111	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9399026034	-1.383586078	2024-11-05@21:33	-0.3	0.02926265407	0.4139397563	v2.7.1	
151.450816912602	88.50439812928738	0	1.030467082	-0.5086129274	-0.09054650907	0	0	-3.713819434e-15	0	1.662555399	-0.8193119769	-0.132849363	0	-0.04527323325	0	-0.04527326323	-32.58856662	-4.059616272	-15.45845731	25	3.85	0.2007095405	0.01914216465	0.4	-0.3837636743	-0.04914243573	-0.008208240313	-0.07345535036	-0.01106915485	-0.02401551222	a248bdd	NR	model_8p2_twist	1.95	1.029732312	1	1.145889299	0.9999999999449998	0.5000000000000002	-2.719139184	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9402302344	-1.38403278	2024-11-05@21:34	-0.3	0.02954646426	0.415276817	v2.7.1	
543.2826054517853	48.82175822486905	0	1.064139406	-0.5204581301	-0.09198393491	0	0	-1.139336784e-16	0	1.663522537	-0.8123591158	-0.1308606219	0	-0.04599200053	0	-0.04599196024	-32.77468583	-4.069616272	-15.46652199	19	3.85	0.2011820146	0.01914216465	0.4	-0.3837636743	-0.04907549828	-0.008431410109	-0.07355412951	-0.01079866985	-0.02386576863	a248bdd	NR	model_8p2_twist	1.955	1.030017841	1	1.147155548	0.9999999999463047	0.5	-2.724724735	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9405541796	-1.384463969	2024-11-05@21:35	-0.3	0.02982533505	0.4166110404	v2.7.1	
474.4280184749862	242.40606347208725	0	1.100543959	-0.5333168284	-0.09356040343	0	0	-2.990074997e-15	0	1.662660178	-0.8044991375	-0.1287417031	0	-0.04678018207	0	-0.04678026769	-32.96377243	-4.079616272	-15.47451947	25	3.85	0.2016521909	0.01914216465	0.4	-0.3837636743	-0.04900877514	-0.008682297712	-0.07364850946	-0.01051123554	-0.02371550268	a248bdd	NR	model_8p2_twist	1.96	1.030295646	1	1.148420309	0.9999999999476259	0.5000000000000002	-2.730317728	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9408788863	-1.384891187	2024-11-05@21:37	-0.3	0.03009678311	0.4179389595	v2.7.1	
-22.493539758579146	-6.356947824270051	0	1.136848338	-0.5458685288	-0.0950606921	0	0	3.195055346e-16	0	1.661399762	-0.7965548658	-0.1266353585	0	-0.04753049413	0	-0.04753047796	-33.15364289	-4.089616272	-15.48234044	31	3.85	0.2021166884	0.01914216465	0.4	-0.3837636743	-0.04894307426	-0.008928249127	-0.07373909912	-0.01022856072	-0.0235690888	a248bdd	NR	model_8p2_twist	1.965	1.03056852	1	1.149679333	0.9999999999489231	0.49999999999999983	-2.735918147	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9411995373	-1.385300545	2024-11-05@21:38	-0.3	0.03036353989	0.4192671946	v2.7.1	
424.8263646883409	44.45478750722101	0	1.169124679	-0.5561447595	-0.09614806986	0	0	-3.447654136e-15	0	1.663031941	-0.7899424885	-0.124746941	0	-0.04807417819	0	-0.04807402915	-33.34751051	-4.099616272	-15.49006582	49	3.85	0.2025800668	0.01914216465	0.4	-0.3837636743	-0.04887922494	-0.009114459594	-0.07382969696	-0.009980864297	-0.02343376163	a248bdd	NR	model_8p2_twist	1.97	1.030832547	1	1.150935906	0.9999999999502207	0.4999999999999999	-2.741525919	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9415226747	-1.385689802	2024-11-05@21:41	-0.3	0.03062176746	0.4206236632	v2.7.1	
-8.631365570486068	-78.30429774062274	0	1.210869891	-0.5706911869	-0.09792066911	0	0	7.9922614e-16	0	1.65737399	-0.7800160597	-0.1223706646	0	-0.04896040039	0	-0.04896040172	-33.54139031	-4.109616272	-15.49767052	49	3.85	0.2030367855	0.01914216465	0.4	-0.3837636743	-0.0488140566	-0.009417627888	-0.07391053344	-0.00966516926	-0.02328623882	a248bdd	NR	model_8p2_twist	1.975	1.031092554	1	1.152190139	0.999999999951474	0.4999999999999997	-2.747141057	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9418403123	-1.386085025	2024-11-05@21:44	-0.3	0.03087618947	0.4219331636	v2.7.1	
-36.9685016730552	-18.86679292996041	0	1.24770488	-0.5828337438	-0.09929277467	0	0	4.178101112e-16	0	1.653874298	-0.7714815041	-0.1202637455	0	-0.04964634934	0	-0.04964635689	-33.73088899	-4.119616272	-15.50489359	31	3.85	0.2034808353	0.01914216465	0.4	-0.3837636743	-0.04875130088	-0.009661918386	-0.07398975225	-0.009391031225	-0.02314910461	a248bdd	NR	model_8p2_twist	1.98	1.031354425	1	1.153428699	0.9999999999526599	0.49999999999999983	-2.7527635	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9421435674	-1.386437748	2024-11-05@21:46	-0.3	0.03113255633	0.4232508267	v2.7.1	
15.022506326689532	14.63064419481101	0	1.285063288	-0.5946759485	-0.1005617098	0	0	2.934746009e-15	0	1.650895668	-0.7629163847	-0.1181373442	0	-0.05028085623	0	-0.05028088348	-33.92983479	-4.129616272	-15.5122364	31	3.85	0.2039310947	0.01914216465	0.4	-0.3837636743	-0.04868901799	-0.009895020421	-0.07406764889	-0.009118128263	-0.02301681168	a248bdd	NR	model_8p2_twist	1.985	1.031600597	1	1.154676339	0.9999999999538034	0.4999999999999997	-2.758393238	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9424600109	-1.386794902	2024-11-05@21:47	-0.3	0.03137367939	0.4245919478	v2.7.1	
-38.9253803265225	-34.8021134514692	0	1.324465674	-0.6072368725	-0.1019290454	0	0	1.263115373e-16	0	1.645657163	-0.7534755822	-0.1159079922	0	-0.05096452332	0	-0.05096453078	-34.12877219	-4.139616272	-15.51940255	37	3.85	0.2043746729	0.01914216465	0.4	-0.3837636743	-0.04862718747	-0.01015059287	-0.07414193725	-0.008834161343	-0.02288344209	a248bdd	NR	model_8p2_twist	1.99	1.031843076	1	1.155917227	0.9999999999548166	0.4999999999999997	-2.764030221	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9427708023	-1.387139268	2024-11-05@21:49	-0.3	0.03161130268	0.425919039	v2.7.1	
-585.2393278605989	-155.94273532234274	0	1.367152433	-0.6210739642	-0.1034828845	0	0	-7.976901137e-16	0	1.636885614	-0.7426218179	-0.1134998205	0	-0.05174149503	0	-0.05174144488	-34.32730134	-4.149616272	-15.52638461	43	3.85	0.2048112417	0.01914216465	0.4	-0.3837636743	-0.04856562652	-0.01044534139	-0.07420994619	-0.008529353534	-0.02274884341	a248bdd	NR	model_8p2_twist	1.995	1.03208243	1	1.157152671	0.9999999999556952	0.4999999999999997	-2.769674446	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9430753652	-1.387471832	2024-11-05@21:52	-0.3	0.03184597847	0.4272284258	v2.7.1	
-0.2235993891376322	2.769484140954528	0	1.404283256	-0.6320313435	-0.1045436956	0	0	-2.258095364e-15	0	1.632613917	-0.7338392751	-0.1114175491	0	-0.0522718235	0	-0.05227195777	-34.52948486	-4.159616272	-15.53325478	31	3.85	0.2052458279	0.01914216465	0.4	-0.3837636743	-0.04850630781	-0.01065860469	-0.07427811202	-0.008273028572	-0.02262676278	a248bdd	NR	model_8p2_twist	2	1.032313661	1	1.158387954	0.9999999999815833	0.4999999999999997	-2.775325869	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9433811492	-1.387779798	2024-11-05@21:53	-0.3	0.03207281221	0.4285744104	v2.7.1	
-166.50985519006355	-37.3680111212849	0	1.446012208	-0.6447670127	-0.1058627081	0	0	-1.016564548e-15	0	1.623981105	-0.7231955918	-0.1090804438	0	-0.05293134731	0	-0.0529313292	-34.73359812	-4.169616272	-15.54001694	43	3.85	0.2056763405	0.01914216465	0.4	-0.3837636743	-0.04844675561	-0.01092373178	-0.07434391549	-0.007986414908	-0.022500554	a248bdd	NR	model_8p2_twist	2.005	1.03253886	1	1.159617284	0.9999999999818168	0.5000000000000002	-2.780984461	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9436850434	-1.388084847	2024-11-05@21:56	-0.3	0.03229384718	0.4298976499	v2.7.1	
68.02174681341624	-4.770058274458545	0	1.487192214	-0.6570472588	-0.1070936296	0	0	-2.678451706e-15	0	1.614896364	-0.7125710662	-0.1067813683	0	-0.05354689814	0	-0.05354682042	-34.9371758	-4.179616272	-15.54657841	25	3.85	0.2060998159	0.01914216465	0.4	-0.3837636743	-0.04838834377	-0.01117836517	-0.07440421832	-0.007708858982	-0.02237947831	a248bdd	NR	model_8p2_twist	2.01	1.032761355	1	1.160842297	0.9999999999820262	0.5000000000000002	-2.786650191	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9439825146	-1.3883694	2024-11-05@21:57	-0.3	0.03251233396	0.4312224081	v2.7.1	
0.24140043565867308	-3.228334710740538	0	1.523344339	-0.6666577488	-0.1078686552	0	0	-3.759143685e-15	0	1.61093981	-0.7041228	-0.1048072687	0	-0.05393442178	0	-0.05393434587	-35.14749577	-4.189616272	-15.55310315	43	3.85	0.2065246496	0.01914216465	0.4	-0.3837636743	-0.04833188202	-0.01135220225	-0.07446903939	-0.007477138938	-0.0222688453	a248bdd	NR	model_8p2_twist	2.015	1.032971877	1	1.162066652	0.9999999999822371	0.4999999999999999	-2.792323008	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9442863241	-1.388636804	2024-11-05@22:00	-0.3	0.03271920388	0.4325822974	v2.7.1	
#-28.89339084334894	-18.283231298476824	0	6.432410755e-05	-2.784300501e-05	-5.556559352e-06	0	0	2.375584314e-15	0	2.244520187	-0.9703860436	-0.1434411097	0	-2.778279948e-06	0	-2.778287396e-06	-35.39632722	-4.199616272	-15.55479514	73	3.85	0.2069757828	0.01914216465	0.4	-0.3837636743	-0.04844376616	-0.001553173743	-0.07459656005	-0.01323733136	-0.02352104053	a248bdd	NR	model_8p2_twist	2.02	1.033142101	1	1.163051381	0.9999999999818144	0.4999999999999999	-2.797911805	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9446344375	-1.38707936	2024-11-05@22:05	-0.3	0.03288668463	0.437602703	v2.7.1	
#-112.55932769068954	99.556425966158	0	1.613457259	-0.6931043193	-0.1105007049	0	0	3.341648765e-15	0	1.582868803	-0.6791562181	-0.09978594277	0	-0.05525041238	0	-0.0552502675	-35.56507275	-4.209616272	-15.56563337	43	3.85	0.2073520186	0.01914216465	0.4	-0.3837636743	-0.04821774923	-0.01192025013	-0.07457778893	-0.006890665383	-0.02203319774	a248bdd	NR	model_8p2_twist	2.025	1.033386809	1	1.164498882	0.9999999999826035	0.4999999999999997	-2.803689954	VCA_calcul_parametre_ordre_coex.py	R0:S0:1	R0:N2:S0:1	1	-0.9448725927	-1.389153915	2024-11-05@22:08	-0.3	0.03312723088	0.4352092695	v2.7.1	


==> anc/data/vca_B1_U385.tsv <==
2der_B1_1	B1	B1_1	B1_1_ave	B1_ave	B2	B2_1	B2_ave	B2i	B2i_1	B2i_ave	D1	D1_ave	D2	D2_ave	E0_1	E0_2	E_kin	SEF_eval	U	U_1_ave	U_2_ave	V1	V1_2_ave	V1_ave	V2_1_ave	V2_ave	V3_1_ave	V3_ave	githash	method	model	mu	mu_1_ave	mu_2_ave	mu_ave	n_1	n_2	omega	script	sector_1	sector_2	t	t_1_ave	t_ave	time	tp	tp_1_ave	tp_ave	version	
0.015644699088097305	0	1.007449958	-0.9096948787	-0.2424792582	0	0	-1.51318693e-14	0	0	2.137464276e-16	0	-0.121239611	0	-0.1212395266	-21.7998408	-3.159616272	-14.54040213	5	3.85	0.1510900956	0.01914216465	0.4	-0.3837636743	-0.05372141319	-0.0421110728	-0.05239256938	-0.002503924191	-0.03393061875	a248bdd	altNR	model_8p2_twist	1.5	0.9825427322	1	1.032453199	0.9999999999767253	0.5000000000000001	-2.248579647	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9124039811	-1.334029852	2024-11-01@17:38	-0.3	-0.01578621333	0.2799053587	v2.7.1	
0.01605792819891214	0	1.014842156	-0.910628435	-0.2414456905	0	0	2.026887794e-14	0	0	-3.41635338e-18	0	-0.1207228537	0	-0.1207228293	-21.89298096	-3.169616272	-14.55069638	6	3.85	0.1517302425	0.01914216465	0.4	-0.3837636743	-0.05373402196	-0.04190748495	-0.05241232095	-0.002479568666	-0.03385733895	a248bdd	altNR	model_8p2_twist	1.505	0.9832229133	1	1.033380187	0.9999999999520564	0.49999999999999994	-2.253470001	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9127529258	-1.334753261	2024-11-01@17:39	-0.3	-0.01514175407	0.2809247434	v2.7.1	
0.138719921552933	0	1.022064516	-0.9115263872	-0.2404299593	0	0	5.471791065e-15	0	0	8.493162354e-17	0	-0.1202149851	0	-0.120215086	-21.98496452	-3.179616272	-14.56075549	9	3.85	0.1523596528	0.01914216465	0.4	-0.3837636743	-0.05374658211	-0.04170998896	-0.05242805779	-0.002456163862	-0.03379070674	a248bdd	altNR	model_8p2_twist	1.51	0.9838998631	1	1.034307759	0.9999999999528253	0.49999999999999994	-2.258366481	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9130908872	-1.335450091	2024-11-01@17:39	-0.3	-0.01449988248	0.2819544292	v2.7.1	
0.07590362213024816	0	1.029624028	-0.9124497087	-0.2393931569	0	0	7.378077582e-15	0	0	8.16047279e-17	0	-0.1196965638	0	-0.1196965909	-22.07948761	-3.189616272	-14.57107707	8	3.85	0.1530010922	0.01914216465	0.4	-0.3837636743	-0.05375764691	-0.04150456394	-0.0524506241	-0.002432060191	-0.03371891195	a248bdd	altNR	model_8p2_twist	1.515	0.9845761681	1	1.035244234	0.9999999999535498	0.49999999999999994	-2.263269284	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9134419506	-1.336172148	2024-11-01@17:40	-0.3	-0.01385864564	0.2829870201	v2.7.1	
-1.877431572363871	0	1.036764781	-0.9133091208	-0.2384081174	0	0	-2.564910773e-14	0	0	2.244289778e-16	0	-0.119203998	0	-0.1192040539	-22.17103333	-3.199616272	-14.5809877	20	3.85	0.1536208253	0.01914216465	0.4	-0.3837636743	-0.05376779765	-0.04131199318	-0.05247907894	-0.002409668868	-0.03364237982	a248bdd	altNR	model_8p2_twist	1.52	0.9852479333	1	1.036185291	0.9999999999542983	0.49999999999999994	-2.268178213	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9137705012	-1.336853635	2024-11-01@17:41	-0.3	-0.01322101698	0.2840170477	v2.7.1	
0.015501853102846675	0	1.044353848	-0.9142061433	-0.2373853564	0	0	-9.813439684e-15	0	0	-3.470809604e-16	0	-0.1186926651	0	-0.1186927205	-22.26593331	-3.209616272	-14.5912095	5	3.85	0.1542571958	0.01914216465	0.4	-0.3837636743	-0.05377724875	-0.0411085754	-0.05250598937	-0.00238624926	-0.03356920368	a248bdd	altNR	model_8p2_twist	1.525	0.9859194269	1	1.037130832	0.9999999999551303	0.5	-2.273093304	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9141171049	-1.33756306	2024-11-01@17:41	-0.3	-0.01258377335	0.2850582946	v2.7.1	
0.01511988938191304	0	1.051733694	-0.9150647451	-0.2363879909	0	0	-8.804360265e-15	0	0	-3.333048629e-16	0	-0.1181940332	0	-0.1181940125	-22.35938248	-3.219616272	-14.60125072	6	3.85	0.1548812358	0.01914216465	0.4	-0.3837636743	-0.05378564122	-0.04091221678	-0.05253806055	-0.002363851486	-0.03349785373	a248bdd	altNR	model_8p2_twist	1.53	0.9865873808	1	1.038085848	0.9999999999558017	0.5000000000000001	-2.278014618	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9144511656	-1.338249299	2024-11-01@17:42	-0.3	-0.01194940429	0.2861138753	v2.7.1	
0.015185954202061916	0	1.058972718	-0.9158938687	-0.235408576	0	0	1.179099601e-15	0	0	-1.687442493e-17	0	-0.1177044203	0	-0.1177043782	-22.45187675	-3.229616272	-14.61113246	5	3.85	0.1554961395	0.01914216465	0.4	-0.3837636743	-0.05379327922	-0.04072096193	-0.05257108391	-0.002342232075	-0.03342468226	a248bdd	altNR	model_8p2_twist	1.535	0.9872521592	1	1.039046834	0.9999999999565511	0.5000000000000001	-2.282942145	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9147760791	-1.338918979	2024-11-01@17:42	-0.3	-0.01131764196	0.2871725885	v2.7.1	
0.9917200190005365	0	1.066205249	-0.9167091011	-0.2344461518	0	0	-3.90599977e-15	0	0	-2.941123809e-16	0	-0.1172230779	0	-0.1172231176	-22.54439758	-3.239616272	-14.62095242	8	3.85	0.156107766	0.01914216465	0.4	-0.3837636743	-0.05379972768	-0.04053116848	-0.05261028333	-0.002320970425	-0.03334928811	a248bdd	altNR	model_8p2_twist	1.54	0.9879143714	1	1.040011984	0.9999999999572224	0.5000000000000001	-2.287875906	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9150980709	-1.339581112	2024-11-01@17:43	-0.3	-0.01068803774	0.2882342233	v2.7.1	
0.014609665783833378	0	1.073526687	-0.9175209283	-0.2334809661	0	0	-1.007437606e-14	0	0	-5.543888743e-17	0	-0.116740533	0	-0.1167405037	-22.63764423	-3.249616272	-14.63080633	6	3.85	0.1567201149	0.01914216465	0.4	-0.3837636743	-0.05380506867	-0.04034032084	-0.05265331219	-0.002299784718	-0.03327210267	a248bdd	altNR	model_8p2_twist	1.545	0.9885743821	1	1.040982553	0.9999999999579029	0.5000000000000001	-2.292815916	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9154214105	-1.340245526	2024-11-01@17:43	-0.3	-0.01006033233	0.2892992143	v2.7.1	
0.014511386238393844	0	1.080706215	-0.918304773	-0.2325400762	0	0	3.408486944e-15	0	0	-1.062772454e-16	0	-0.116270059	0	-0.1162700672	-22.72992186	-3.259616272	-14.64053313	6	3.85	0.1573235074	0.01914216465	0.4	-0.3837636743	-0.05380919084	-0.04015447698	-0.05270125867	-0.002279333416	-0.03319195623	a248bdd	altNR	model_8p2_twist	1.55	0.9892312065	1	1.041962833	0.9999999999586338	0.5000000000000001	-2.297762191	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9157358564	-1.340895065	2024-11-01@17:44	-0.3	-0.009435269122	0.2903709507	v2.7.1	
0.35145024335104746	0	1.089514759	-0.9192454002	-0.2314347417	0	0	8.209460637e-15	0	0	1.264686181e-16	0	-0.1157174259	0	-0.1157173137	-22.834249	-3.269616272	-14.65156775	17	3.85	0.1579906963	0.01914216465	0.4	-0.3837636743	-0.05381208363	-0.03992777277	-0.05274404754	-0.002254673295	-0.03312521523	a248bdd	altNR	model_8p2_twist	1.555	0.9898915693	1	1.042961576	0.9999999999594748	0.5000000000000001	-2.302715038	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9161187466	-1.341661648	2024-11-01@17:45	-0.3	-0.008807922641	0.291488193	v2.7.1	
0.014671741234079902	0	1.094992121	-0.9198282072	-0.2306916279	0	0	-1.668954942e-15	0	0	1.325072055e-16	0	-0.1153458004	0	-0.1153458378	-22.91415069	-3.279616272	-14.65982211	5	3.85	0.1585184504	0.01914216465	0.4	-0.3837636743	-0.05381420178	-0.03978839226	-0.05280821391	-0.002239565641	-0.03303088109	a248bdd	altNR	model_8p2_twist	1.56	0.9905367494	1	1.043940407	0.9999999999599434	0.5000000000000001	-2.307673627	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9163540819	-1.342171002	2024-11-01@17:45	-0.3	-0.008192021741	0.2925339326	v2.7.1	
0.01455335745323477	0	1.10223337	-0.9205820452	-0.2297702332	0	0	2.766142154e-15	0	0	1.7064009e-16	0	-0.1148851078	0	-0.1148851297	-23.00709268	-3.289616272	-14.6695094	5	3.85	0.1591154809	0.01914216465	0.4	-0.3837636743	-0.05381492302	-0.03960467075	-0.05286742002	-0.002219867509	-0.03294977749	a248bdd	altNR	model_8p2_twist	1.565	0.9911859054	1	1.044940429	0.9999999999606748	0.5000000000000001	-2.312638831	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9166637392	-1.342809059	2024-11-01@17:46	-0.3	-0.007573540665	0.2936281801	v2.7.1	
0.014489454984109848	0	1.109261985	-0.9213028447	-0.2288777745	0	0	-9.606607168e-15	0	0	2.496979011e-16	0	-0.1144388553	0	-0.1144389702	-23.0985367	-3.299616272	-14.67900721	5	3.85	0.1597010459	0.01914216465	0.4	-0.3837636743	-0.05381459742	-0.03942757501	-0.05292954303	-0.002201034005	-0.03286768651	a248bdd	altNR	model_8p2_twist	1.57	0.9918316741	1	1.045947483	0.9999999999613189	0.5000000000000001	-2.317610393	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9169618853	-1.343426258	2024-11-01@17:46	-0.3	-0.006957870922	0.2947286435	v2.7.1	
0.38696221431819894	0	1.116503482	-0.9220334342	-0.2279775409	0	0	4.57144391e-15	0	0	-6.144909723e-17	0	-0.1139887632	0	-0.1139887621	-23.19161696	-3.309616272	-14.68862826	11	3.85	0.160292159	0.01914216465	0.4	-0.3837636743	-0.05381258616	-0.03924628923	-0.05299869937	-0.002181922575	-0.03277835213	a248bdd	altNR	model_8p2_twist	1.575	0.9924754491	1	1.046958717	0.999999999961984	0.5	-2.322588343	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9172666794	-1.34405737	2024-11-01@17:47	-0.3	-0.006344025037	0.2958242658	v2.7.1	
0.014029727691421131	0	1.123675998	-0.9227458647	-0.2270938156	0	0	1.641090442e-14	0	0	1.047606181e-16	0	-0.1135468486	0	-0.1135468459	-23.2842557	-3.319616272	-14.69819342	5	3.85	0.1608775799	0.01914216465	0.4	-0.3837636743	-0.05380936024	-0.03906795328	-0.0530724795	-0.002163277976	-0.03269181191	a248bdd	altNR	model_8p2_twist	1.58	0.9931162856	1	1.047980037	0.9999999999625759	0.49999999999999967	-2.327572712	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.917566155	-1.344677106	2024-11-01@17:47	-0.3	-0.005732686727	0.296936596	v2.7.1	
0.014050375415167175	0	1.130776389	-0.9234403235	-0.2262262759	0	0	2.341724752e-14	0	0	2.857086107e-16	0	-0.1131130378	0	-0.1131131197	-23.37642774	-3.329616272	-14.7077126	5	3.85	0.1614572742	0.01914216465	0.4	-0.3837636743	-0.05380444433	-0.03889259943	-0.05315186937	-0.002145094221	-0.03260038218	a248bdd	altNR	model_8p2_twist	1.585	0.9937541955	1	1.049012672	0.9999999999632712	0.49999999999999994	-2.332563534	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9178602827	-1.345291131	2024-11-01@17:47	-0.3	-0.005123850364	0.2980531025	v2.7.1	
0.01379821013612627	0	1.137936296	-0.9241296397	-0.2253625588	0	0	5.954554821e-15	0	0	-3.053545402e-16	0	-0.1126812571	0	-0.1126812407	-23.46910439	-3.339616272	-14.71725018	5	3.85	0.1620363538	0.01914216465	0.4	-0.3837636743	-0.05379824242	-0.03871694591	-0.05323525865	-0.002127030013	-0.03250943666	a248bdd	altNR	model_8p2_twist	1.59	0.99438953	1	1.050051476	0.9999999999638229	0.5	-2.337560845	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9181545516	-1.345903819	2024-11-01@17:48	-0.3	-0.004517283762	0.2991790587	v2.7.1	
0.013645562367190039	0	1.145101196	-0.9248087104	-0.2245098079	0	0	6.040583462e-15	0	0	1.755923232e-16	0	-0.1122548243	0	-0.1122549062	-23.56188252	-3.349616272	-14.72677722	5	3.85	0.1626126922	0.01914216465	0.4	-0.3837636743	-0.0537905999	-0.0385423477	-0.05332384521	-0.002109220777	-0.03241749066	a248bdd	altNR	model_8p2_twist	1.595	0.9950221146	1	1.051098098	0.9999999999644169	0.5000000000000001	-2.342564683	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9184467057	-1.346512465	2024-11-01@17:48	-0.3	-0.00391311689	0.3003138302	v2.7.1	
0.01327130280466407	0	1.152343516	-0.9254842928	-0.2236633334	0	0	-2.434135265e-14	0	0	-1.401963309e-17	0	-0.1118316156	0	-0.1118316124	-23.65529772	-3.359616272	-14.73635792	6	3.85	0.1631889922	0.01914216465	0.4	-0.3837636743	-0.0537811164	-0.03836704642	-0.05341839375	-0.002091487459	-0.03232108907	a248bdd	altNR	model_8p2_twist	1.6	0.9956520838	1	1.052155031	0.9999999999650335	0.5000000000000001	-2.3475751	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9187396719	-1.347124847	2024-11-01@17:49	-0.3	-0.003311275765	0.3014542954	v2.7.1	
0.01484791177239779	0	1.159370776	-0.9261299934	-0.2228449265	0	0	-3.359662115e-16	0	0	-2.464274849e-16	0	-0.1114224374	0	-0.1114224284	-23.74718349	-3.369616272	-14.74578638	7	3.85	0.1637543579	0.01914216465	0.4	-0.3837636743	-0.05377003638	-0.03819810596	-0.05351863208	-0.002074528021	-0.03222244475	a248bdd	altNR	model_8p2_twist	1.605	0.9962788217	1	1.053221323	0.9999999999412572	0.5000000000000001	-2.352592132	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.919021737	-1.347719824	2024-11-01@17:49	-0.3	-0.002712150489	0.3026012664	v2.7.1	
0.013038130668965305	0	1.166787176	-0.926800305	-0.2220061475	0	0	6.869400419e-16	0	0	-1.408028395e-16	0	-0.1110030623	0	-0.1110030465	-23.84201549	-3.379616272	-14.75553461	5	3.85	0.164331138	0.01914216465	0.4	-0.3837636743	-0.05375649707	-0.03802098935	-0.0536288147	-0.002056901876	-0.03212038428	a248bdd	altNR	model_8p2_twist	1.61	0.9969034748	1	1.054302442	0.9999999999299317	0.5000000000000001	-2.35761584	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9193170055	-1.348341649	2024-11-01@17:49	-0.3	-0.002115062667	0.3037633466	v2.7.1	
0.013036708929193066	0	1.173854764	-0.9274295199	-0.2212081587	0	0	-1.397913618e-14	0	0	-6.9639243e-17	0	-0.1106041607	0	-0.1106041484	-23.93432384	-3.389616272	-14.76498342	6	3.85	0.1648921903	0.01914216465	0.4	-0.3837636743	-0.05374177253	-0.03785337066	-0.05374255813	-0.002040344517	-0.03201533946	a248bdd	altNR	model_8p2_twist	1.615	0.9975246864	1	1.055384429	0.999999999931211	0.5	-2.362646262	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9195962126	-1.348934925	2024-11-01@17:50	-0.3	-0.001520813808	0.304921186	v2.7.1	
0.012628181949072581	0	1.181178796	-0.9280711843	-0.2204006161	0	0	-5.849136748e-15	0	0	4.612919284e-16	0	-0.1102003756	0	-0.1102003262	-24.02859624	-3.399616272	-14.77467983	6	3.85	0.1654595831	0.01914216465	0.4	-0.3837636743	-0.05372450965	-0.03768083229	-0.05386446508	-0.002023442728	-0.03190852186	a248bdd	altNR	model_8p2_twist	1.62	0.9981434479	1	1.056487398	0.9999999999521652	0.5	-2.367683466	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9198832154	-1.349545484	2024-11-01@17:50	-0.3	-0.0009288631344	0.3061025985	v2.7.1	
0.01283085228438331	0	1.18828854	-0.9286845958	-0.2196291201	0	0	3.56311511e-15	0	0	-2.900779296e-17	0	-0.1098146366	0	-0.1098146328	-24.12133859	-3.409616272	-14.78421174	6	3.85	0.1660163663	0.01914216465	0.4	-0.3837636743	-0.05370534008	-0.03751448259	-0.05399332717	-0.002007268918	-0.03179634684	a248bdd	altNR	model_8p2_twist	1.625	0.9987590728	1	1.057596475	0.9999999999527287	0.5	-2.372727504	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9201596782	-1.350139823	2024-11-01@17:51	-0.3	-0.0003395649486	0.3072832938	v2.7.1	
0.012852041247237437	0	1.195533048	-0.9292998819	-0.2188565124	0	0	1.800338063e-14	0	0	1.511141963e-17	0	-0.1094282615	0	-0.109428266	-24.215142	-3.419616272	-14.79388499	5	3.85	0.1665750121	0.01914216465	0.4	-0.3837636743	-0.05368363111	-0.03734612024	-0.05413201596	-0.001991029756	-0.03168160285	a248bdd	altNR	model_8p2_twist	1.63	0.9993719998	1	1.05871978	0.9999999999533067	0.49999999999999994	-2.377778451	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9204391367	-1.350743277	2024-11-01@17:51	-0.3	0.0002472728172	0.3084785798	v2.7.1	
0.012620054700733595	0	1.202852161	-0.9299117632	-0.2180943814	0	0	8.231006445e-15	0	0	-1.766945863e-16	0	-0.1090472857	0	-0.1090472564	-24.30956026	-3.429616272	-14.80363257	5	3.85	0.1671332894	0.01914216465	0.4	-0.3837636743	-0.05365923392	-0.03717719049	-0.05428214425	-0.001974864694	-0.03155992408	a248bdd	altNR	model_8p2_twist	1.635	0.9999820974	1	1.059854421	0.9999999999538786	0.49999999999999994	-2.38283638	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9207192025	-1.351352119	2024-11-01@17:51	-0.3	0.0008315620018	0.3096794151	v2.7.1	
0.20949235188100251	0	1.210128319	-0.9305105832	-0.2173435156	0	0	1.652521475e-14	0	0	-1.794908797e-16	0	-0.1086718106	0	-0.1086717652	-24.40371864	-3.439616272	-14.81339241	8	3.85	0.1676870963	0.01914216465	0.4	-0.3837636743	-0.05363284729	-0.03701040545	-0.05443539365	-0.00195902717	-0.0314394231	a248bdd	altNR	model_8p2_twist	1.64	1.000589254	1	1.061004421	0.9999999999545256	0.5000000000000001	-2.387901366	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9209954232	-1.351956627	2024-11-01@17:52	-0.3	0.001413264037	0.3108988843	v2.7.1	
0.012366671373781035	0	1.217540501	-0.9311109978	-0.2166010604	0	0	7.781956541e-16	0	0	-1.376979389e-16	0	-0.1083004955	0	-0.1083005712	-24.49894907	-3.449616272	-14.82327925	5	3.85	0.1682425484	0.01914216465	0.4	-0.3837636743	-0.05360339742	-0.03684168447	-0.05459938318	-0.001943133197	-0.03131130358	a248bdd	altNR	model_8p2_twist	1.645	1.001193545	1	1.062169481	0.9999999999550211	0.5000000000000001	-2.392973484	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.921274498	-1.352571281	2024-11-01@17:52	-0.3	0.001992341671	0.3121268402	v2.7.1	
0.012640156729471106	0	1.224912486	-0.9316987777	-0.2158805543	0	0	-3.277409516e-15	0	0	1.773672735e-16	0	-0.1079403405	0	-0.1079403151	-24.59393932	-3.459616272	-14.83319356	5	3.85	0.1687936024	0.01914216465	0.4	-0.3837636743	-0.05357097783	-0.03667504771	-0.0547727849	-0.001927555556	-0.03117826312	a248bdd	altNR	model_8p2_twist	1.65	1.001794864	1	1.063351385	0.999999999955607	0.5000000000000001	-2.398052866	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9215498381	-1.353184586	2024-11-01@17:53	-0.3	0.002568794355	0.3133681	v2.7.1	
-0.026263438183627922	0	1.232619028	-0.9323034155	-0.2151442551	0	0	1.316441334e-14	0	0	-1.647541206e-16	0	-0.1075721768	0	-0.1075721455	-24.69148319	-3.469616272	-14.84339741	9	3.85	0.1693527103	0.01914216465	0.4	-0.3837636743	-0.05353527429	-0.03650211635	-0.05495865893	-0.001911524199	-0.03104205003	a248bdd	altNR	model_8p2_twist	1.655	1.002393193	1	1.06455046	0.9999999999560851	0.5000000000000001	-2.403139533	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9218351449	-1.35382019	2024-11-01@17:53	-0.3	0.003142392297	0.3146288771	v2.7.1	
0.010612226498825138	0	1.240004989	-0.9328736495	-0.2144589385	0	0	1.899239351e-15	0	0	-6.103569363e-17	0	-0.1072295107	0	-0.1072295045	-24.78669537	-3.479616272	-14.8534985	7	3.85	0.1698980809	0.01914216465	0.4	-0.3837636743	-0.05349556507	-0.03633753863	-0.05515912911	-0.001896377503	-0.03089612105	a248bdd	altNR	model_8p2_twist	1.66	1.002988525	1	1.065770315	0.9999999999565836	0.5000000000000001	-2.408233665	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9221064821	-1.354442528	2024-11-01@17:54	-0.3	0.003713490942	0.3158991186	v2.7.1	
0.02694150366709212	0	1.247247848	-0.9334241224	-0.2138076351	0	0	-1.431965723e-14	0	0	-1.503974503e-16	0	-0.1069039302	0	-0.1069039039	-24.88089614	-3.489616272	-14.86354285	8	3.85	0.1704358246	0.01914216465	0.4	-0.3837636743	-0.05345256106	-0.03617724795	-0.05537257272	-0.001881731627	-0.03074228856	a248bdd	altNR	model_8p2_twist	1.665	1.003580963	1	1.0670008	0.9999999999571435	0.5000000000000001	-2.413335349	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.92237053	-1.355057507	2024-11-01@17:54	-0.3	0.004282079873	0.3171738799	v2.7.1	
0.01152366602908553	0	1.255044211	-0.9340074719	-0.2131225638	0	0	2.624013e-14	0	0	-1.094273624e-16	0	-0.1065613562	0	-0.1065614053	-24.97928792	-3.499616272	-14.87406455	6	3.85	0.1709883693	0.01914216465	0.4	-0.3837636743	-0.05340535072	-0.03600600043	-0.05559787217	-0.001866217443	-0.03058520993	a248bdd	altNR	model_8p2_twist	1.67	1.004170095	1	1.068259364	0.9999999999575528	0.5000000000000001	-2.418444732	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9226521184	-1.355710621	2024-11-01@17:55	-0.3	0.00484739507	0.3184796475	v2.7.1	
0.011431535134840272	0	1.262669412	-0.9345687399	-0.2124797985	0	0	-1.336893724e-15	0	0	-1.03562424e-16	0	-0.1062399462	0	-0.1062399246	-25.07645958	-3.509616272	-14.88459447	6	3.85	0.1715322247	0.01914216465	0.4	-0.3837636743	-0.0533535148	-0.03583972049	-0.05583917647	-0.001851265517	-0.0304167991	a248bdd	altNR	model_8p2_twist	1.675	1.004756246	1	1.069540579	0.9999999999580605	0.5000000000000001	-2.42356195	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9229253031	-1.356360857	2024-11-01@17:55	-0.3	0.005410130903	0.3197977788	v2.7.1	
0.011498547722041553	0	1.270268701	-0.9351191716	-0.2118610703	0	0	4.610436689e-15	0	0	-6.265529012e-17	0	-0.1059304899	0	-0.1059304871	-25.17349474	-3.519616272	-14.89524517	5	3.85	0.1720721288	0.01914216465	0.4	-0.3837636743	-0.053296628	-0.03567519924	-0.05609920514	-0.001836582896	-0.03023918534	a248bdd	altNR	model_8p2_twist	1.68	1.00533936	1	1.070844463	0.999999999958459	0.5000000000000001	-2.428687166	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9231953239	-1.357017863	2024-11-01@17:55	-0.3	0.0059701499	0.3211315319	v2.7.1	
0.011401240827553895	0	1.27802425	-0.9356720413	-0.2112556571	0	0	-4.88297399e-15	0	0	4.074716928e-17	0	-0.1056278195	0	-0.1056278586	-25.27175602	-3.529616272	-14.90618138	5	3.85	0.1726137393	0.01914216465	0.4	-0.3837636743	-0.05323393996	-0.03550854379	-0.05637717134	-0.001821825797	-0.03005315884	a248bdd	altNR	model_8p2_twist	1.685	1.005919209	1	1.072183065	0.9999999999589521	0.5	-2.433820566	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9234685021	-1.357693603	2024-11-01@17:56	-0.3	0.006527143172	0.3224971526	v2.7.1	
0.011264346507655424	0	1.285854396	-0.9362212687	-0.2106780128	0	0	3.197964862e-15	0	0	2.070144673e-18	0	-0.1053391157	0	-0.1053391164	-25.37063317	-3.539616272	-14.9173796	5	3.85	0.17315441	0.01914216465	0.4	-0.3837636743	-0.05316410648	-0.03534154635	-0.05668169626	-0.001807152476	-0.0298504233	a248bdd	altNR	model_8p2_twist	1.69	1.006495825	1	1.073553975	0.999999999959388	0.4999999999999999	-2.438962353	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9237419247	-1.358389467	2024-11-01@17:56	-0.3	0.00708118027	0.3238815348	v2.7.1	
0.010887718837745256	0	1.293803642	-0.9367698844	-0.2101212209	0	0	-7.329378171e-16	0	0	2.00286429e-16	0	-0.1050607928	0	-0.1050608092	-25.47046	-3.549616272	-14.92887154	6	3.85	0.1736954119	0.01914216465	0.4	-0.3837636743	-0.05308738808	-0.03517330575	-0.05700875492	-0.001792485256	-0.02963686012	a248bdd	altNR	model_8p2_twist	1.695	1.007069087	1	1.074961573	0.9999999999597807	0.4999999999999998	-2.44411277	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9240170478	-1.359104857	2024-11-01@17:57	-0.3	0.007632123529	0.3252972277	v2.7.1	
0.0110997089915722	0	1.301662733	-0.9373033502	-0.2096122975	0	0	-3.748617524e-15	0	0	-1.922795178e-16	0	-0.1048061249	0	-0.104806151	-25.56966827	-3.559616272	-14.94061622	6	3.85	0.1742304136	0.01914216465	0.4	-0.3837636743	-0.05300170419	-0.03500821106	-0.0573658622	-0.001778199412	-0.02940344772	a248bdd	altNR	model_8p2_twist	1.7	1.007639332	1	1.076412793	0.9999999999601625	0.5	-2.449272092	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9242867784	-1.359837439	2024-11-01@17:57	-0.3	0.008180390045	0.3267397165	v2.7.1	
0.010858504483257316	0	1.309625957	-0.9378352233	-0.2091401903	0	0	-2.052606414e-15	0	0	9.072288508e-17	0	-0.1045701725	0	-0.1045701258	-25.66971383	-3.569616272	-14.95278787	5	3.85	0.1747652323	0.01914216465	0.4	-0.3837636743	-0.05290567928	-0.03484221183	-0.05775874756	-0.001763945454	-0.02915057703	a248bdd	altNR	model_8p2_twist	1.705	1.008206201	1	1.077915299	0.9999999999605701	0.5000000000000001	-2.454440662	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9245576689	-1.360600642	2024-11-01@17:57	-0.3	0.008725544609	0.3282201808	v2.7.1	
0.01037527430008337	0	1.317820372	-0.9383738253	-0.2087066071	0	0	6.243359091e-15	0	0	3.134163208e-16	0	-0.1043533816	0	-0.1043533231	-25.77155114	-3.579616272	-14.96564385	6	3.85	0.1753034515	0.01914216465	0.4	-0.3837636743	-0.0527954744	-0.03467276138	-0.05819994229	-0.001749510483	-0.02886975879	a248bdd	altNR	model_8p2_twist	1.71	1.008769339	1	1.079491117	0.999999999960909	0.5000000000000001	-2.459618909	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9248338179	-1.361415761	2024-11-01@17:58	-0.3	0.009267189557	0.329753583	v2.7.1	
0.010625106495353916	0	1.325800087	-0.9388893762	-0.208376982	0	0	-1.16182973e-15	0	0	2.366906332e-17	0	-0.1041885417	0	-0.1041885456	-25.87183328	-3.589616272	-14.97914936	5	3.85	0.1758320832	0.01914216465	0.4	-0.3837636743	-0.05266564841	-0.03450898076	-0.05870937821	-0.001735659596	-0.02854405371	a248bdd	altNR	model_8p2_twist	1.715	1.009329746	1	1.081162493	0.9999999999612568	0.5000000000000001	-2.464807405	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.925100532	-1.362279055	2024-11-01@17:58	-0.3	0.009806476677	0.3313415312	v2.7.1	
0.010202800842847618	0	1.333949817	-0.9394075484	-0.2081659534	0	0	5.172437261e-15	0	0	-5.512950323e-17	0	-0.1040830027	0	-0.1040830507	-25.97344812	-3.599616272	-14.99411154	6	3.85	0.1763622455	0.01914216465	0.4	-0.3837636743	-0.0525038634	-0.03434303861	-0.0593278076	-0.001721733928	-0.0281523664	a248bdd	altNR	model_8p2_twist	1.72	1.0098865	1	1.083000192	0.9999999999616347	0.5000000000000001	-2.470007024	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9253704306	-1.363253806	2024-11-01@17:59	-0.3	0.01034235352	0.3330398556	v2.7.1	
0.010210652495960119	0	1.341550162	-0.9398820959	-0.208320305	0	0	9.850988714e-15	0	0	4.670139487e-17	0	-0.10416011	0	-0.1041601272	-26.07098773	-3.609616272	-15.01204019	5	3.85	0.1768737132	0.01914216465	0.4	-0.3837636743	-0.05226738828	-0.03418931097	-0.06021153946	-0.001708916237	-0.02758744327	a248bdd	altNR	model_8p2_twist	1.725	1.010441629	1	1.085211625	0.9999999999619994	0.5	-2.475219881	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9256204255	-1.36446157	2024-11-01@17:59	-0.3	0.01087705524	0.3349423073	v2.7.1	
0.009992737715086212	0	1.350248132	-0.9404183491	-0.2080883992	0	0	3.914170226e-15	0	0	6.802188012e-17	0	-0.1040441924	0	-0.1040442127	-26.17683562	-3.619616272	-15.02749762	6	3.85	0.1774124381	0.01914216465	0.4	-0.3837636743	-0.05209491272	-0.03401504542	-0.06085750368	-0.00169451545	-0.02718772613	a248bdd	altNR	model_8p2_twist	1.73	1.010990281	1	1.08708983	0.9999999999623154	0.5	-2.480446205	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9259031033	-1.365465552	2024-11-01@17:59	-0.3	0.01140526154	0.3367073915	v2.7.1	
0.010096288421965598	0	1.359347449	-0.9409702382	-0.207690987	0	0	2.08575927e-14	0	0	-1.01642984e-16	0	-0.1038454886	0	-0.1038455189	-26.28576358	-3.629616272	-15.04171578	5	3.85	0.1779583276	0.01914216465	0.4	-0.3837636743	-0.05195115691	-0.03383440436	-0.06139388528	-0.001679713713	-0.02686247047	a248bdd	altNR	model_8p2_twist	1.735	1.011534142	1	1.088816491	0.9999999999626026	0.5	-2.485683996	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9261956694	-1.366365747	2024-11-01@18:00	-0.3	0.01192888129	0.3384103155	v2.7.1	
0.009706329953257094	0	1.369138208	-0.9415544697	-0.2071628981	0	0	1.72284563e-14	0	0	-8.656468239e-17	0	-0.1035814268	0	-0.1035814271	-26.39996117	-3.639616272	-15.05548555	6	3.85	0.1785187137	0.01914216465	0.4	-0.3837636743	-0.05182263438	-0.0336419888	-0.06187180234	-0.001664089936	-0.0265833969	a248bdd	altNR	model_8p2_twist	1.74	1.012071953	1	1.090465453	0.9999999999629492	0.5	-2.490932465	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9265067266	-1.3672252	2024-11-01@18:00	-0.3	0.01244660634	0.340099777	v2.7.1	
0.009805363106421541	0	1.37897853	-0.9421307283	-0.2065903946	0	0	4.452920917e-15	0	0	-7.968443509e-17	0	-0.1032952363	0	-0.1032952288	-26.51459909	-3.649616272	-15.0686869	5	3.85	0.179075907	0.01914216465	0.4	-0.3837636743	-0.05170369876	-0.03345046105	-0.06231253731	-0.001648672419	-0.0263287509	a248bdd	altNR	model_8p2_twist	1.745	1.012605722	1	1.092058824	0.9999999999632663	0.5	-2.496191143	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9268159802	-1.368035621	2024-11-01@18:00	-0.3	0.01296061197	0.3417654402	v2.7.1	
0.009650773831590758	0	1.38926747	-0.9427226172	-0.205944531	0	0	-2.241170103e-14	0	0	1.070314354e-16	0	-0.1029723298	0	-0.1029722963	-26.63268654	-3.659616272	-15.08164524	5	3.85	0.1796402484	0.01914216465	0.4	-0.3837636743	-0.05159254037	-0.03325227652	-0.06272232916	-0.001632864006	-0.02610198545	a248bdd	altNR	model_8p2_twist	1.75	1.013133864	1	1.093614037	0.9999999999635205	0.5000000000000001	-2.50145968	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9271354787	-1.368820924	2024-11-01@18:01	-0.3	0.01346923116	0.3434329328	v2.7.1	
0.00946941742713857	0	1.399789483	-0.9433165595	-0.2052562637	0	0	-6.860267333e-16	0	0	4.878722145e-17	0	-0.1026281208	0	-0.1026281606	-26.75260218	-3.669616272	-15.09428982	6	3.85	0.1802057414	0.01914216465	0.4	-0.3837636743	-0.05148739806	-0.03305171909	-0.06310764787	-0.00161701132	-0.02588880679	a248bdd	altNR	model_8p2_twist	1.755	1.013657026	1	1.095132486	0.9999999999637916	0.5000000000000001	-2.506737808	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9274583607	-1.36958039	2024-11-01@18:01	-0.3	0.01397316682	0.3450848218	v2.7.1	
0.00932891035752836	0	1.410598823	-0.9439152067	-0.2045270034	0	0	1.743077337e-14	0	0	1.002793355e-16	0	-0.1022635216	0	-0.1022635468	-26.87475783	-3.679616272	-15.10675106	5	3.85	0.1807735218	0.01914216465	0.4	-0.3837636743	-0.05138662047	-0.03284790258	-0.06347524667	-0.001601049298	-0.0256928863	a248bdd	altNR	model_8p2_twist	1.76	1.01417486	1	1.096629794	0.9999999999641372	0.5000000000000001	-2.512025318	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9277860285	-1.370319681	2024-11-01@18:02	-0.3	0.01447206646	0.3467419384	v2.7.1	
0.009267704598965346	0	1.42155872	-0.9445103417	-0.2037716633	0	0	-1.874696086e-15	0	0	1.06898263e-16	0	-0.1018858045	0	-0.1018858083	-26.99812298	-3.689616272	-15.1189521	5	3.85	0.181339915	0.01914216465	0.4	-0.3837636743	-0.05128990971	-0.03264348243	-0.06382700329	-0.001585186684	-0.02550894206	a248bdd	altNR	model_8p2_twist	1.765	1.01468784	1	1.098102061	0.9999999999643698	0.5000000000000001	-2.517322019	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9281142471	-1.371035137	2024-11-01@18:02	-0.3	0.01496643411	0.3483921152	v2.7.1	
-0.08270627541520771	0	1.433005104	-0.945120217	-0.2029638278	0	0	3.276588146e-15	0	0	1.144144859e-16	0	-0.1014819235	0	-0.1014819341	-27.12523849	-3.699616272	-15.13109025	9	3.85	0.1819129738	0.01914216465	0.4	-0.3837636743	-0.05119702827	-0.03243244597	-0.06416159015	-0.001568966698	-0.02534077829	a248bdd	altNR	model_8p2_twist	1.77	1.015194326	1	1.099558569	0.9999999999645237	0.5000000000000001	-2.52262773	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9284525672	-1.371741324	2024-11-01@18:03	-0.3	0.01545458422	0.3500522617	v2.7.1	
0.008875478812336855	0	1.444323005	-0.9457106002	-0.2021624232	0	0	2.410476416e-14	0	0	-1.44232282e-16	0	-0.1010812706	0	-0.1010812047	-27.25145736	-3.709616272	-15.14287993	6	3.85	0.1824774571	0.01914216465	0.4	-0.3837636743	-0.05110667826	-0.0322260679	-0.06448571277	-0.001553249686	-0.0251758388	a248bdd	altNR	model_8p2_twist	1.775	1.01569708	1	1.100995032	0.999999999964769	0.5000000000000001	-2.527942404	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9287830743	-1.372418195	2024-11-01@18:03	-0.3	0.01593936877	0.3516962773	v2.7.1	
0.008801104792242408	0	1.455885155	-0.9463018738	-0.2013336014	0	0	7.824318975e-15	0	0	-1.715572191e-17	0	-0.1006668375	0	-0.1006667592	-27.37959823	-3.719616272	-15.15451875	5	3.85	0.1830423568	0.01914216465	0.4	-0.3837636743	-0.05101909031	-0.03201764889	-0.06479931798	-0.001537525083	-0.02502134169	a248bdd	altNR	model_8p2_twist	1.78	1.01619431	1	1.102414685	0.9999999999648144	0.5000000000000001	-2.533265811	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9291164143	-1.373079737	2024-11-01@18:03	-0.3	0.0164189456	0.3533402555	v2.7.1	
0.008695561019857828	0	1.467729456	-0.9468956017	-0.2004786383	0	0	1.148745103e-14	0	0	1.139832662e-16	0	-0.1002393678	0	-0.100239281	-27.50995035	-3.729616272	-15.16603824	5	3.85	0.1836083259	0.01914216465	0.4	-0.3837636743	-0.05093413908	-0.031806649	-0.06510033382	-0.001521755662	-0.02487822745	a248bdd	altNR	model_8p2_twist	1.785	1.016685715	1	1.103825175	0.9999999999649225	0.5000000000000001	-2.538597896	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9294534369	-1.373726744	2024-11-01@18:04	-0.3	0.01689301299	0.354993232	v2.7.1	
0.008572890337177532	0	1.479760452	-0.9474864337	-0.1996078707	0	0	-1.944796582e-14	0	0	1.134291816e-16	0	-0.09980397187	0	-0.09980394705	-27.64179283	-3.739616272	-15.17741532	5	3.85	0.1841729296	0.01914216465	0.4	-0.3837636743	-0.05085085665	-0.03159485993	-0.06539506803	-0.001506076256	-0.02474011763	a248bdd	altNR	model_8p2_twist	1.79	1.017171693	1	1.105223315	0.9999999999650437	0.5000000000000001	-2.543938553	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9297913022	-1.374360403	2024-11-01@18:04	-0.3	0.01736198305	0.3566431934	v2.7.1	
0.00844027569855952	0	1.49197708	-0.9480741121	-0.1987225302	0	0	9.646692829e-15	0	0	3.670368649e-18	0	-0.09936123101	0	-0.09936129585	-27.77511885	-3.749616272	-15.18865494	5	3.85	0.1847359976	0.01914216465	0.4	-0.3837636743	-0.05076923545	-0.0313823831	-0.06568122911	-0.001490494269	-0.02460790737	a248bdd	altNR	model_8p2_twist	1.795	1.017652186	1	1.106612797	0.9999999999652031	0.5	-2.549287683	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9301298524	-1.374980307	2024-11-01@18:04	-0.3	0.01782579867	0.3582943286	v2.7.1	
0.021224783669143914	0	1.504222424	-0.9486507658	-0.1978335057	0	0	2.528287503e-14	0	0	-3.111026971e-17	0	-0.09891668563	0	-0.09891677337	-27.90873876	-3.759616272	-15.19963961	8	3.85	0.1852939445	0.01914216465	0.4	-0.3837636743	-0.0506901354	-0.03117194013	-0.06595788365	-0.001475205017	-0.02448160472	a248bdd	altNR	model_8p2_twist	1.8	1.01812804	1	1.107984915	0.9999999999651817	0.4999999999999999	-2.554645206	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9304647972	-1.375577765	2024-11-01@18:05	-0.3	0.0182853161	0.3599359078	v2.7.1	
0.0082195198058211	0	1.51698517	-0.9492401169	-0.1969089532	0	0	1.964111361e-14	0	0	-4.004699352e-16	0	-0.09845448054	0	-0.09845444174	-28.04636257	-3.769616272	-15.21066594	5	3.85	0.1858573526	0.01914216465	0.4	-0.3837636743	-0.05061202248	-0.03095539201	-0.06622931135	-0.001459623782	-0.0243614642	a248bdd	altNR	model_8p2_twist	1.805	1.018596372	1	1.109355135	0.9999999999652203	0.4999999999999998	-2.560011047	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9308089783	-1.3761759	2024-11-01@18:05	-0.3	0.01873762422	0.3615888225	v2.7.1	
0.008059518631463685	0	1.529757187	-0.9498171447	-0.1959872942	0	0	1.048675346e-14	0	0	-5.096161659e-16	0	-0.09799363969	0	-0.09799368276	-28.184135	-3.779616272	-15.2214817	6	3.85	0.186414944	0.01914216465	0.4	-0.3837636743	-0.05053520897	-0.03074136271	-0.06649480755	-0.001444369147	-0.0242451647	a248bdd	altNR	model_8p2_twist	1.81	1.019060066	1	1.11071648	0.9999999999651767	0.5	-2.565385131	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9311487966	-1.376754106	2024-11-01@18:05	-0.3	0.01918563862	0.3632386634	v2.7.1	
0.007922712195517718	0	1.54273596	-0.9503912967	-0.1950520117	0	0	-1.480395519e-14	0	0	2.848641479e-16	0	-0.09752603869	0	-0.09752595786	-28.32355618	-3.789616272	-15.23216197	5	3.85	0.1869708999	0.01914216465	0.4	-0.3837636743	-0.05046010112	-0.03052661984	-0.06675192182	-0.001429208885	-0.02413486639	a248bdd	altNR	model_8p2_twist	1.815	1.019517923	1	1.112069647	0.999999999965159	0.5	-2.570767389	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9314893538	-1.377318816	2024-11-01@18:06	-0.3	0.01962814704	0.3648892419	v2.7.1	
0.007916197753224677	0	1.555819875	-0.9509577651	-0.1941124042	0	0	1.962226955e-14	0	0	-1.560537746e-16	0	-0.097056172	0	-0.09705624495	-28.46385442	-3.799616272	-15.24267124	6	3.85	0.187522998	0.01914216465	0.4	-0.3837636743	-0.05038641573	-0.03031287595	-0.06700333405	-0.001414261404	-0.02402796677	a248bdd	altNR	model_8p2_twist	1.82	1.019970539	1	1.113412954	0.9999999999652223	0.5000000000000001	-2.576157758	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9318279625	-1.377868111	2024-11-01@18:06	-0.3	0.02006574886	0.3665347444	v2.7.1	
0.007660861213657802	0	1.569181574	-0.9515242887	-0.1931606216	0	0	6.29335362e-16	0	0	1.745647117e-16	0	-0.09658027609	0	-0.09658028088	-28.60634387	-3.809616272	-15.25309946	6	3.85	0.188074667	0.01914216465	0.4	-0.3837636743	-0.05031359871	-0.03009743182	-0.06725220633	-0.001399338332	-0.02392292279	a248bdd	altNR	model_8p2_twist	1.825	1.02041677	1	1.114749098	0.9999999999652316	0.5000000000000001	-2.581556181	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9321688698	-1.378409733	2024-11-01@18:07	-0.3	0.02049729707	0.368178607	v2.7.1	
0.0694252474863327	0	1.582524765	-0.9520775946	-0.1922104846	0	0	-1.83922961e-14	0	0	-3.672066429e-17	0	-0.09610520255	0	-0.09610523731	-28.74877	-3.819616272	-15.26329731	9	3.85	0.1886198629	0.01914216465	0.4	-0.3837636743	-0.05024260338	-0.02988502811	-0.06748971318	-0.001384763424	-0.02382503474	a248bdd	altNR	model_8p2_twist	1.83	1.020858535	1	1.116078383	0.9999999999182239	0.5000000000000001	-2.586962599	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9325046408	-1.378929121	2024-11-01@18:07	-0.3	0.02092470918	0.369822074	v2.7.1	
0.0074471657719460595	0	1.596340785	-0.9526390584	-0.1912373878	0	0	1.678665137e-14	0	0	-7.814940542e-17	0	-0.09561862379	0	-0.0956188386	-28.89487556	-3.829616272	-15.27351907	5	3.85	0.1891681763	0.01914216465	0.4	-0.3837636743	-0.05017193839	-0.02966806492	-0.06772696159	-0.00137001827	-0.02372981443	a248bdd	altNR	model_8p2_twist	1.835	1.021292496	1	1.117406655	0.9999999999187328	0.5	-2.592376957	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9328472004	-1.379448102	2024-11-01@18:08	-0.3	0.02134465225	0.3714735317	v2.7.1	
0.007253470579835128	0	1.610284855	-0.9531934083	-0.1902601417	0	0	1.510320651e-14	0	0	-1.287104744e-16	0	-0.09512998124	0	-0.09513002916	-29.0420362	-3.839616272	-15.28358376	6	3.85	0.1897126586	0.01914216465	0.4	-0.3837636743	-0.05010239312	-0.02945201217	-0.06795856402	-0.00135547467	-0.02363494969	a248bdd	altNR	model_8p2_twist	1.84	1.021720924	1	1.118725588	0.9999999999318181	0.5	-2.597799204	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9331879736	-1.379954821	2024-11-01@18:08	-0.3	0.02175939342	0.3731156376	v2.7.1	
0.33622875849438183	0	1.623884138	-0.9537212883	-0.1893124668	0	0	2.115245418e-14	0	0	-1.247405985e-16	0	-0.09465622128	0	-0.09465619423	-29.18664438	-3.849616272	-15.29329696	9	3.85	0.1902444962	0.01914216465	0.4	-0.3837636743	-0.05003429821	-0.02924396418	-0.06818415076	-0.001341597976	-0.02354320493	a248bdd	altNR	model_8p2_twist	1.845	1.022147225	1	1.120032568	0.9999999999324831	0.5	-2.603229288	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9335158767	-1.380430404	2024-11-01@18:08	-0.3	0.02217231207	0.3747451924	v2.7.1	
0.00683118970919398	0	1.638638894	-0.9542842314	-0.1882951322	0	0	-1.952322701e-15	0	0	-7.123911632e-17	0	-0.09414763618	0	-0.09414762323	-29.3401473	-3.859616272	-15.30327662	6	3.85	0.1907914628	0.01914216465	0.4	-0.3837636743	-0.04996710501	-0.02902155707	-0.06840415938	-0.001326909235	-0.02345904801	a248bdd	altNR	model_8p2_twist	1.85	1.022560574	1	1.12134657	0.9999999999332001	0.5	-2.60866716	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9338658886	-1.380924633	2024-11-01@18:09	-0.3	0.0225726524	0.3764009	v2.7.1	
0.007053365777317526	0	1.652725069	-0.9548079092	-0.1873294255	0	0	5.147877179e-15	0	0	2.051002625e-16	0	-0.09366470039	0	-0.09366467397	-29.48862535	-3.869616272	-15.31282853	5	3.85	0.1913198792	0.01914216465	0.4	-0.3837636743	-0.04990012489	-0.02881194991	-0.0686218522	-0.001313193509	-0.02337250272	a248bdd	altNR	model_8p2_twist	1.855	1.022974198	1	1.122648894	0.9999999999338366	0.5	-2.614112783	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9341955608	-1.381383287	2024-11-01@18:09	-0.3	0.02297354662	0.378034818	v2.7.1	
0.0068739277723602055	0	1.667358312	-0.9553412336	-0.1863397767	0	0	-1.413374351e-14	0	0	1.034075782e-16	0	-0.09316989513	0	-0.09316991435	-29.64135926	-3.879616272	-15.32238544	5	3.85	0.1918518222	0.01914216465	0.4	-0.3837636743	-0.0498341538	-0.02859726998	-0.06883479367	-0.001299278872	-0.02328736548	a248bdd	altNR	model_8p2_twist	1.86	1.023379164	1	1.123948807	0.9999999999345598	0.5000000000000001	-2.619566116	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9345328258	-1.381841647	2024-11-01@18:10	-0.3	0.02336612707	0.3796726408	v2.7.1	
0.006758944030669134	0	1.682101496	-0.9558667321	-0.1853475789	0	0	7.188677997e-15	0	0	-1.191361909e-17	0	-0.09267373112	0	-0.09267373133	-29.79501171	-3.889616272	-15.33178727	6	3.85	0.1923793302	0.01914216465	0.4	-0.3837636743	-0.04976921715	-0.02838397074	-0.06904432139	-0.001285583738	-0.02320526649	a248bdd	altNR	model_8p2_twist	1.865	1.023778698	1	1.125240049	0.99999999993525	0.5000000000000001	-2.625027114	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9348676115	-1.382286346	2024-11-01@18:10	-0.3	0.0237535923	0.3813039919	v2.7.1	
0.006547478999874039	0	1.697156829	-0.9563920158	-0.184345572	0	0	-1.222324724e-14	0	0	2.534138615e-17	0	-0.09217273671	0	-0.09217274711	-29.95112961	-3.899616272	-15.34111519	6	3.85	0.1929057959	0.01914216465	0.4	-0.3837636743	-0.04970515109	-0.02816925026	-0.06924781123	-0.001271927906	-0.02312724565	a248bdd	altNR	model_8p2_twist	1.87	1.024171224	1	1.126530662	0.9999999999360095	0.5000000000000001	-2.630495738	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9352042914	-1.382722435	2024-11-01@18:10	-0.3	0.02413437982	0.3829406384	v2.7.1	
0.0023950839700328085	0	1.712369969	-0.9569111281	-0.1833425855	0	0	-1.118900924e-14	0	0	-1.320689876e-16	0	-0.09167137094	0	-0.09167136713	-30.10853373	-3.909616272	-15.35032556	7	3.85	0.1934284697	0.01914216465	0.4	-0.3837636743	-0.04964156878	-0.02795535919	-0.06944854696	-0.001258453253	-0.02305079273	a248bdd	altNR	model_8p2_twist	1.875	1.02455792	1	1.127818597	0.999999999936849	0.5000000000000001	-2.635971957	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.935539363	-1.383147271	2024-11-01@18:11	-0.3	0.02450965366	0.3845761771	v2.7.1	
0.06920761427865475	0	1.727511266	-0.9574158965	-0.1823520299	0	0	1.359212927e-14	0	0	1.552512103e-17	0	-0.09117608305	0	-0.09117610586	-30.26546541	-3.919616272	-15.35932177	9	3.85	0.1939436011	0.01914216465	0.4	-0.3837636743	-0.04957890718	-0.02774544123	-0.06964428831	-0.001245351664	-0.02297498466	a248bdd	altNR	model_8p2_twist	1.88	1.024940659	1	1.129099438	0.999999999937668	0.5000000000000001	-2.641455709	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9358679466	-1.383553872	2024-11-01@18:11	-0.3	0.02488125719	0.3862029542	v2.7.1	
0.006230283848742845	0	1.743057359	-0.9579234755	-0.1813485532	0	0	5.269171632e-15	0	0	-2.765524774e-16	0	-0.09067430266	0	-0.09067430117	-30.42557484	-3.929616272	-15.36827476	6	3.85	0.1944589051	0.01914216465	0.4	-0.3837636743	-0.04951678453	-0.02753304586	-0.06983748874	-0.001232219908	-0.02289983728	a248bdd	altNR	model_8p2_twist	1.885	1.025315597	1	1.1303772	0.9999999999384934	0.5000000000000001	-2.646946987	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9362000818	-1.3839565	2024-11-01@18:12	-0.3	0.02524539525	0.3878292806	v2.7.1	
0.006130564502381301	0	1.758714315	-0.958423296	-0.1803460734	0	0	-6.39286173e-15	0	0	-1.461910787e-17	0	-0.09017306735	0	-0.09017307508	-30.58661162	-3.939616272	-15.37707301	6	3.85	0.1949695489	0.01914216465	0.4	-0.3837636743	-0.04945572626	-0.02732221366	-0.07002597061	-0.001219306537	-0.02282818916	a248bdd	altNR	model_8p2_twist	1.89	1.025685116	1	1.131648749	0.9999999999393832	0.5000000000000001	-2.652445746	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9365294917	-1.384344903	2024-11-01@18:12	-0.3	0.02560441394	0.389451769	v2.7.1	
0.006068441832745978	0	1.774508476	-0.9589163622	-0.1793463828	0	0	3.327921569e-15	0	0	-7.088740392e-16	0	-0.08967323253	0	-0.08967321982	-30.74877752	-3.949616272	-15.38573968	5	3.85	0.1954759399	0.01914216465	0.4	-0.3837636743	-0.04939517342	-0.02711261024	-0.07021059732	-0.00120658779	-0.02275697257	a248bdd	altNR	model_8p2_twist	1.895	1.026049021	1	1.132917373	0.9999999999402047	0.5	-2.657951949	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9368567044	-1.384721701	2024-11-01@18:12	-0.3	0.02595811707	0.3910708033	v2.7.1	
0.005663897513660156	0	1.790931472	-0.9594188964	-0.1783188203	0	0	3.794329972e-14	0	0	3.984619544e-16	0	-0.0891593838	0	-0.08915939427	-30.91584596	-3.959616272	-15.39445078	7	3.85	0.1959853589	0.01914216465	0.4	-0.3837636743	-0.04933520034	-0.02689798938	-0.07039035702	-0.001193688307	-0.0226909151	a248bdd	altNR	model_8p2_twist	1.9	1.026403115	1	1.134192222	0.9999999999411389	0.5	-2.663465576	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.93719141	-1.385098582	2024-11-01@18:13	-0.3	0.02630237252	0.3927047836	v2.7.1	
-0.4633374728601948	0	1.806823649	-0.9598926539	-0.177333731	0	0	1.008565571e-14	0	0	1.512758337e-16	0	-0.08866678506	0	-0.08866678485	-31.07891746	-3.969616272	-15.40278187	9	3.85	0.1964804867	0.01914216465	0.4	-0.3837636743	-0.04927601573	-0.02669321167	-0.07056763271	-0.001181493112	-0.02261991846	a248bdd	altNR	model_8p2_twist	1.905	1.026757335	1	1.135448697	0.9999999999420327	0.4999999999999998	-2.668986588	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9375105766	-1.385447801	2024-11-01@18:13	-0.3	0.02664695498	0.3943068765	v2.7.1	
-0.07006983759646558	0	1.823598853	-0.9603836275	-0.1763089825	0	0	-1.380927671e-14	0	0	2.232383388e-16	0	-0.08815450911	0	-0.08815452597	-31.24884684	-3.979616272	-15.41123759	9	3.85	0.1969820406	0.01914216465	0.4	-0.3837636743	-0.04921731074	-0.02648042882	-0.07074258774	-0.001168940699	-0.02255386569	a248bdd	altNR	model_8p2_twist	1.91	1.027099498	1	1.136710627	0.9999999999430287	0.49999999999999994	-2.674514948	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9378418672	-1.385803757	2024-11-01@18:14	-0.3	0.02697987678	0.3959269879	v2.7.1	
-0.04645579837479599	0	1.839813279	-0.9608458292	-0.1753241189	0	0	1.138906332e-14	0	0	3.545283944e-17	0	-0.08766205777	0	-0.08766202572	-31.41454433	-3.989616272	-15.4193201	8	3.85	0.1974692382	0.01914216465	0.4	-0.3837636743	-0.04915964755	-0.02627766376	-0.07091189876	-0.001157088226	-0.02248638011	a248bdd	altNR	model_8p2_twist	1.915	1.027442227	1	1.137958517	0.9999999999439659	0.4999999999999998	-2.680050646	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9381573809	-1.386130568	2024-11-01@18:14	-0.3	0.02731354502	0.3975227906	v2.7.1	
0.005487057491813066	0	1.856882697	-0.9613235395	-0.1743061184	0	0	4.395713335e-15	0	0	-2.225096717e-16	0	-0.0871530697	0	-0.08715306614	-31.58689003	-3.999616272	-15.42751768	5	3.85	0.1979619889	0.01914216465	0.4	-0.3837636743	-0.04910195469	-0.026067557	-0.07107918246	-0.001144921377	-0.02242272025	a248bdd	altNR	model_8p2_twist	1.92	1.027773055	1	1.1392176	0.9999999999449347	0.49999999999999967	-2.685593632	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9384839861	-1.386462713	2024-11-01@18:15	-0.3	0.02763570417	0.3991390353	v2.7.1	
0.005435147467138018	0	1.873820675	-0.9617862363	-0.1733037627	0	0	1.345711915e-14	0	0	-7.312960195e-17	0	-0.08665188417	0	-0.08665188546	-31.75830201	-4.009616272	-15.43548224	5	3.85	0.1984465082	0.01914216465	0.4	-0.3837636743	-0.04904534951	-0.02586217196	-0.07124237991	-0.001133137803	-0.0223584512	a248bdd	altNR	model_8p2_twist	1.925	1.02810075	1	1.140463817	0.9999999999458375	0.5000000000000002	-2.69114389	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9388030278	-1.386777196	2024-11-01@18:15	-0.3	0.02795496666	0.4007379931	v2.7.1	
0.005295962511430455	0	1.891177805	-0.9622505071	-0.1722900526	0	0	8.434426342e-15	0	0	-1.094690154e-16	0	-0.08614503221	0	-0.08614503563	-31.9330156	-4.019616272	-15.44340123	5	3.85	0.1989302142	0.01914216465	0.4	-0.3837636743	-0.04898915229	-0.02565496772	-0.07140193671	-0.001121360284	-0.0222954063	a248bdd	altNR	model_8p2_twist	1.93	1.028420387	1	1.141711494	0.9999999999467666	0.5	-2.696701403	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9391246205	-1.38708685	2024-11-01@18:15	-0.3	0.02826649166	0.4023392534	v2.7.1	
0.029568448683194557	0	1.908901471	-0.9627144391	-0.1712713366	0	0	7.574222971e-15	0	0	8.69533434e-18	0	-0.08563560392	0	-0.08563559215	-32.11062854	-4.029616272	-15.45125014	11	3.85	0.1994121985	0.01914216465	0.4	-0.3837636743	-0.04893341438	-0.02544670993	-0.07156061598	-0.001109633692	-0.02223091535	a248bdd	altNR	model_8p2_twist	1.935	1.028732418	1	1.142954741	0.9999999999477909	0.5	-2.702266125	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9394475795	-1.387391235	2024-11-01@18:16	-0.3	0.02857072194	0.4039352684	v2.7.1	
0.2835108148415621	0	1.926368131	-0.9631603401	-0.1702743471	0	0	1.161689197e-14	0	0	3.691732848e-16	0	-0.0851371631	0	-0.08513715603	-32.28633857	-4.039616272	-15.4588467	9	3.85	0.1998845031	0.01914216465	0.4	-0.3837636743	-0.04887867269	-0.02524455715	-0.07171137937	-0.001098355346	-0.02217221549	a248bdd	altNR	model_8p2_twist	1.94	1.029042626	1	1.144195139	0.9999999999487799	0.5	-2.707838047	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9397608679	-1.387671886	2024-11-01@18:16	-0.3	0.02887332599	0.4055279101	v2.7.1	
0.005044825115493057	0	1.944127449	-0.9636040056	-0.1692748792	0	0	-1.114041312e-14	0	0	-2.208740225e-16	0	-0.08463741423	0	-0.08463743203	-32.46437856	-4.049616272	-15.46636603	5	3.85	0.2003541714	0.01914216465	0.4	-0.3837636743	-0.04882412156	-0.02504220765	-0.07186101667	-0.001087169404	-0.02211202866	a248bdd	altNR	model_8p2_twist	1.945	1.029345992	1	1.145433831	0.9999999999496868	0.5	-2.713417134	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9400742145	-1.387946092	2024-11-01@18:17	-0.3	0.0291693763	0.4071173841	v2.7.1	
0.04173494644509306	0	1.962622121	-0.9640571178	-0.1682508975	0	0	6.871756231e-15	0	0	1.206671118e-16	0	-0.08412541305	0	-0.08412555553	-32.64816425	-4.059616272	-15.47391405	11	3.85	0.2008263665	0.01914216465	0.4	-0.3837636743	-0.04877007048	-0.02483491444	-0.07200996941	-0.001075817341	-0.02205113776	a248bdd	altNR	model_8p2_twist	1.95	1.029638344	1	1.146670134	0.999999999950643	0.5	-2.719003365	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9403949293	-1.388223133	2024-11-01@18:17	-0.3	0.02945478302	0.4087070434	v2.7.1	
0.004778216620184719	0	1.980593533	-0.9644857942	-0.1672625426	0	0	1.933683886e-14	0	0	-2.342909859e-16	0	-0.08363116344	0	-0.08363116232	-32.82799033	-4.069616272	-15.48113718	6	3.85	0.2012859546	0.01914216465	0.4	-0.3837636743	-0.04871694525	-0.02463651962	-0.07215211249	-0.001065051761	-0.021990808	a248bdd	altNR	model_8p2_twist	1.955	1.029931571	1	1.147896462	0.999999999951722	0.5	-2.724596717	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9407017002	-1.388474366	2024-11-01@18:18	-0.3	0.02974119262	0.4102775131	v2.7.1	
-0.032221166448572584	0	1.999393284	-0.9649259244	-0.1662443187	0	0	2.094092668e-14	0	0	-6.534020382e-17	0	-0.08312207738	0	-0.08312206951	-33.01428321	-4.079616272	-15.48842304	10	3.85	0.2017488781	0.01914216465	0.4	-0.3837636743	-0.04866417365	-0.02443238929	-0.07229033779	-0.001054077474	-0.02193432951	a248bdd	altNR	model_8p2_twist	1.96	1.030212915	1	1.149131614	0.999999999952603	0.5	-2.730197169	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9410170575	-1.388727015	2024-11-01@18:18	-0.3	0.03001610168	0.4118647749	v2.7.1	
-0.5438145281909993	0	2.017795354	-0.9653456722	-0.1652607013	0	0	-1.276089003e-14	0	0	-2.000058978e-16	0	-0.08263036998	0	-0.0826303491	-33.19758145	-4.089616272	-15.49542266	10	3.85	0.2022009685	0.01914216465	0.4	-0.3837636743	-0.04861211378	-0.02423563702	-0.07242729176	-0.001043596139	-0.02187624979	a248bdd	altNR	model_8p2_twist	1.965	1.030494101	1	1.150351974	0.9999999999535929	0.5	-2.735804695	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9413208329	-1.388958377	2024-11-01@18:19	-0.3	0.03029099143	0.4134281145	v2.7.1	
0.004636363062127067	0	2.036633465	-0.9657665235	-0.1642665309	0	0	2.355340782e-14	0	0	-2.800866762e-16	0	-0.08213331702	0	-0.08213321254	-33.38432084	-4.099616272	-15.50237608	6	3.85	0.2026517312	0.01914216465	0.4	-0.3837636743	-0.04856047468	-0.02403745503	-0.07255903682	-0.001033134678	-0.02181916898	a248bdd	altNR	model_8p2_twist	1.97	1.030767197	1	1.151575831	0.9999999999544595	0.5	-2.741419272	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9416265755	-1.389184467	2024-11-01@18:19	-0.3	0.03055809025	0.4149961461	v2.7.1	
0.004405056856015712	0	2.056209281	-0.9661954076	-0.1632510786	0	0	1.199845464e-14	0	0	-3.061432575e-16	0	-0.08162545853	0	-0.0816254331	-33.57683584	-4.109616272	-15.50934775	5	3.85	0.2031041714	0.01914216465	0.4	-0.3837636743	-0.04850925022	-0.02383495179	-0.07269224243	-0.001022544346	-0.0217622346	a248bdd	altNR	model_8p2_twist	1.975	1.031029268	1	1.152797568	0.9999999999554917	0.5	-2.74704089	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9419387197	-1.389411797	2024-11-01@18:20	-0.3	0.03081452188	0.4165645383	v2.7.1	
0.00435605518449106	0	2.075508067	-0.9666075489	-0.1622569964	0	0	-2.54261943e-15	0	0	2.245996785e-16	0	-0.08112857166	0	-0.08112849977	-33.76728537	-4.119616272	-15.51608665	6	3.85	0.203547336	0.01914216465	0.4	-0.3837636743	-0.0484587064	-0.02363847802	-0.07281760922	-0.001012363681	-0.02170827577	a248bdd	altNR	model_8p2_twist	1.98	1.031290204	1	1.154016989	0.9999999999564659	0.5	-2.752669507	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9422413766	-1.389618692	2024-11-01@18:20	-0.3	0.03106996551	0.4181265844	v2.7.1	
-0.014913950313686095	0	2.095397062	-0.9670237549	-0.1612511387	0	0	2.753189506e-14	0	0	-4.207059393e-16	0	-0.08062555071	0	-0.08062546139	-33.96237408	-4.129616272	-15.52283084	8	3.85	0.2039903566	0.01914216465	0.4	-0.3837636743	-0.04840850562	-0.02343937079	-0.07293739413	-0.001002141673	-0.02165164614	a248bdd	altNR	model_8p2_twist	1.985	1.031541596	1	1.155240207	0.9999999999573624	0.5	-2.758305121	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.942547843	-1.389825827	2024-11-01@18:20	-0.3	0.03131618653	0.419693928	v2.7.1	
0.020759827500311103	0	2.114794702	-0.9674189651	-0.160276868	0	0	1.181696263e-14	0	0	-1.568497197e-16	0	-0.08013838381	0	-0.08013840924	-34.15373542	-4.139616272	-15.52922341	8	3.85	0.2044222296	0.01914216465	0.4	-0.3837636743	-0.04835909503	-0.02324821393	-0.0730570106	-0.0009924165843	-0.021597445	a248bdd	altNR	model_8p2_twist	1.99	1.031794117	1	1.156445143	0.9999999999582443	0.5	-2.763947709	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9428418974	-1.390006463	2024-11-01@18:21	-0.3	0.03156362384	0.421230483	v2.7.1	
0.0039751032575108735	0	2.135427195	-0.9678325198	-0.159261867	0	0	-1.899863726e-14	0	0	-1.619375529e-16	0	-0.07963089777	0	-0.07963095404	-34.35472833	-4.149616272	-15.53577777	6	3.85	0.2048601289	0.01914216465	0.4	-0.3837636743	-0.04831016697	-0.02304841989	-0.07317710053	-0.0009823459322	-0.02154460937	a248bdd	altNR	model_8p2_twist	1.995	1.032030792	1	1.157659931	0.9999999999823189	0.5	-2.769597243	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9431489574	-1.390196705	2024-11-01@18:21	-0.3	0.03179566829	0.4227874395	v2.7.1	
0.0050078651265721055	0	2.155148543	-0.9682163383	-0.1582964513	0	0	-3.038373827e-15	0	0	5.41702166e-17	0	-0.07914811091	0	-0.07914815956	-34.5487405	-4.159616272	-15.54196271	7	3.85	0.2052830661	0.01914216465	0.4	-0.3837636743	-0.0482620865	-0.02286040304	-0.07328672479	-0.0009729545996	-0.02149149959	a248bdd	altNR	model_8p2_twist	2	1.032272899	1	1.158864039	0.9999999999825313	0.5	-2.775253709	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9434377634	-1.390358737	2024-11-01@18:22	-0.3	0.03203312995	0.4243212484	v2.7.1	
0.003954950684913188	0	2.176064604	-0.9686168255	-0.1572964186	0	0	-6.959277043e-15	0	0	1.810884594e-16	0	-0.07864816875	0	-0.0786483034	-34.75207978	-4.169616272	-15.5482587	5	3.85	0.2057112083	0.01914216465	0.4	-0.3837636743	-0.04821393996	-0.02266445631	-0.0733993794	-0.0009632566319	-0.02143719087	a248bdd	altNR	model_8p2_twist	2.005	1.032499595	1	1.160074103	0.9999999999826148	0.5	-2.780917082	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9437384814	-1.390528148	2024-11-01@18:22	-0.3	0.03225561724	0.4258660259	v2.7.1	
-0.05689892066539315	0	2.197191142	-0.969012152	-0.1562969805	0	0	-1.053306973e-14	0	0	4.715382279e-17	0	-0.0781484175	0	-0.0781484684	-34.9571259	-4.179616272	-15.55442214	10	3.85	0.2061350311	0.01914216465	0.4	-0.3837636743	-0.04816666426	-0.02246988491	-0.07350802828	-0.0009537159677	-0.02138539333	a248bdd	altNR	model_8p2_twist	2.01	1.032720688	1	1.161276121	0.9999999999828301	0.5	-2.786587358	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9440368684	-1.390686821	2024-11-01@18:23	-0.3	0.03247272277	0.4274029157	v2.7.1	
-0.002646319562080859	0	2.21863046	-0.9694044422	-0.1552981653	0	0	3.203933756e-14	0	0	3.466992948e-16	0	-0.07764909497	0	-0.07764901043	-35.16467249	-4.189616272	-15.56049228	8	3.85	0.2065554325	0.01914216465	0.4	-0.3837636743	-0.04811966093	-0.02227580592	-0.07361150035	-0.0009442876977	-0.02133387415	a248bdd	altNR	model_8p2_twist	2.015	1.032935212	1	1.162482447	0.9999999999828824	0.5	-2.792264501	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9443342753	-1.390837365	2024-11-01@18:23	-0.3	0.03268349683	0.4289387784	v2.7.1	
0.0036586127583658336	0	2.239464164	-0.9697752415	-0.1543373139	0	0	1.71027012e-14	0	0	3.102170298e-16	0	-0.07716870325	0	-0.07716863536	-35.36759556	-4.199616272	-15.56623873	6	3.85	0.2069644815	0.01914216465	0.4	-0.3837636743	-0.04807333107	-0.02209024191	-0.07371839212	-0.0009353547549	-0.0212796898	a248bdd	altNR	model_8p2_twist	2.02	1.033152448	1	1.163671845	0.99999999998311	0.5	-2.797948508	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.944618459	-1.390963556	2024-11-01@18:23	-0.3	0.03289701051	0.4304458102	v2.7.1	
0.0036851186952691376	0	2.260733642	-0.970145996	-0.1533684437	0	0	7.179622873e-15	0	0	-1.605407537e-16	0	-0.07668423884	0	-0.07668417308	-35.57397043	-4.209616272	-15.57194413	5	3.85	0.2073713975	0.01914216465	0.4	-0.3837636743	-0.0480277799	-0.02190397702	-0.07381560738	-0.0009264685532	-0.02122832856	a248bdd	altNR	model_8p2_twist	2.025	1.033362019	1	1.164862368	0.9999999999831434	0.5	-2.803639339	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9449034981	-1.39108588	2024-11-01@18:24	-0.3	0.03310311441	0.4319563327	v2.7.1	
0.004049848990026757	0	2.283196816	-0.9705309952	-0.1523684924	0	0	1.589794358e-14	0	0	1.202200893e-16	0	-0.07618437906	0	-0.07618418984	-35.78968401	-4.219616272	-15.57774284	7	3.85	0.207782223	0.01914216465	0.4	-0.3837636743	-0.04798212336	-0.02171077705	-0.07391248688	-0.0009173365965	-0.0211775685	a248bdd	altNR	model_8p2_twist	2.03	1.033556327	1	1.166064456	0.999999999983246	0.5	-2.809336996	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.94519889	-1.391212512	2024-11-01@18:24	-0.3	0.0332943752	0.4334837232	v2.7.1	
0.019360751268237466	0	2.305400371	-0.9709017967	-0.1513892333	0	0	1.852580266e-14	0	0	1.494253586e-16	0	-0.0756945766	0	-0.07569469022	-36.00345711	-4.229616272	-15.5833151	9	3.85	0.2081848065	0.01914216465	0.4	-0.3837636743	-0.04793747774	-0.02152304808	-0.0740044647	-0.000908545374	-0.02112820382	a248bdd	altNR	model_8p2_twist	2.035	1.033750066	1	1.16725464	0.99999999998337	0.5	-2.815041457	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9454857164	-1.391322509	2024-11-01@18:25	-0.3	0.03348515762	0.4349924428	v2.7.1	
0.0034261152999848113	0	2.327162748	-0.9712556716	-0.1504381063	0	0	-2.380464181e-14	0	0	-8.22811554e-17	0	-0.07521912259	0	-0.07521902347	-36.213875	-4.239616272	-15.5886429	5	3.85	0.2085780331	0.01914216465	0.4	-0.3837636743	-0.04789335647	-0.02134206905	-0.0740910389	-0.0009001466013	-0.02107675085	a248bdd	altNR	model_8p2_twist	2.04	1.033945152	1	1.168438337	0.9999999999833873	0.5	-2.8207527	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.945762045	-1.39141396	2024-11-01@18:25	-0.3	0.0336773308	0.4364852312	v2.7.1	
0.003413666209985242	0	2.349608401	-0.9716136577	-0.1494753438	0	0	7.651426462e-15	0	0	-3.993901031e-16	0	-0.07473784375	0	-0.07473776219	-36.42967253	-4.249616272	-15.59395359	6	3.85	0.2089707984	0.01914216465	0.4	-0.3837636743	-0.04784959276	-0.02115863596	-0.07417816368	-0.0008917105144	-0.02102597715	a248bdd	altNR	model_8p2_twist	2.045	1.034130292	1	1.169621577	0.9999999999834215	0.5	-2.826470721	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9460418934	-1.391503205	2024-11-01@18:25	-0.3	0.03385985049	0.4379785547	v2.7.1	
0.005065378064338212	0	2.372708585	-0.971974751	-0.1485001372	0	0	2.31745302e-14	0	0	1.096615167e-16	0	-0.07425010616	0	-0.07425011013	-36.6506304	-4.259616272	-15.5992341	8	3.85	0.2093626299	0.01914216465	0.4	-0.3837636743	-0.04780605599	-0.02097318039	-0.07426399296	-0.0008832594672	-0.02097595796	a248bdd	altNR	model_8p2_twist	2.05	1.03430583	1	1.170807455	0.9999999999834412	0.5	-2.832195488	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9463245956	-1.391588548	2024-11-01@18:26	-0.3	0.03403304963	0.4394750884	v2.7.1	
0.0031669427284385415	0	2.395854966	-0.9723280011	-0.1475350993	0	0	-1.493486298e-14	0	0	2.097697025e-16	0	-0.07376751441	0	-0.07376763978	-36.87202051	-4.269616272	-15.60435138	6	3.85	0.2097489186	0.01914216465	0.4	-0.3837636743	-0.04776355744	-0.020790566	-0.07434406522	-0.0008750141843	-0.02092840312	a248bdd	altNR	model_8p2_twist	2.055	1.034477985	1	1.171988894	0.9999999999834399	0.5	-2.837926982	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9466027546	-1.391660384	2024-11-01@18:26	-0.3	0.03420300484	0.4409637	v2.7.1	
0.003141201006455995	0	2.419159337	-0.9726755307	-0.1465792075	0	0	2.976141807e-15	0	0	2.825070904e-16	0	-0.07328970554	0	-0.07328972046	-37.09471146	-4.279616272	-15.60934442	5	3.85	0.210130558	0.01914216465	0.4	-0.3837636743	-0.04772126531	-0.02060988882	-0.07441878642	-0.0008669306783	-0.02087655053	a248bdd	altNR	model_8p2_twist	2.06	1.034645693	1	1.173168737	0.9999999999835094	0.5	-2.843665206	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9468777488	-1.391724024	2024-11-01@18:26	-0.3	0.03436867316	0.4424432273	v2.7.1	
0.0008334549028146026	0	2.441505864	-0.9729989648	-0.1456629576	0	0	-2.519593356e-14	0	0	3.932158076e-16	0	-0.0728315181	0	-0.0728315515	-37.31001717	-4.289616272	-15.61401897	7	3.85	0.2104999669	0.01914216465	0.4	-0.3837636743	-0.04767990652	-0.02043941492	-0.07448949085	-0.0008593710939	-0.02082808498	a248bdd	altNR	model_8p2_twist	2.065	1.034820311	1	1.174332231	0.9999999999835782	0.5	-2.849410124	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9471370438	-1.39176347	2024-11-01@18:27	-0.3	0.03454115423	0.4438973209	v2.7.1	
0.11401110357349571	0	2.466938977	-0.9733651498	-0.1446580208	0	0	1.187200484e-14	0	0	2.62736257e-16	0	-0.07232889669	0	-0.072329211	-37.54942135	-4.299616272	-15.61908469	11	3.85	0.2108847208	0.01914216465	0.4	-0.3837636743	-0.04763831223	-0.02024920701	-0.07456618814	-0.0008510140583	-0.0207805515	a248bdd	altNR	model_8p2_twist	2.07	1.034960994	1	1.175518792	0.999999999983663	0.5	-2.855161736	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.947426043	-1.391828693	2024-11-01@18:27	-0.3	0.03468051142	0.4453918248	v2.7.1	
0.0030081592844521314	0	2.490650857	-0.9736948652	-0.1437233589	0	0	2.979304715e-14	0	0	-2.12051965e-16	0	-0.07186171439	0	-0.07186182245	-37.77549685	-4.309616272	-15.62368864	6	3.85	0.2112521493	0.01914216465	0.4	-0.3837636743	-0.04759765505	-0.02007481476	-0.07463310344	-0.0008434230694	-0.02073244415	a248bdd	altNR	model_8p2_twist	2.075	1.03511644	1	1.176687808	0.9999999999838326	0.5	-2.860920017	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9476908379	-1.391859997	2024-11-01@18:28	-0.3	0.03483435344	0.4468509714	v2.7.1	
0.002907728820177204	0	2.515252197	-0.9740306926	-0.142770758	0	0	7.790088743e-16	0	0	2.983413417e-16	0	-0.07138539317	0	-0.07138541813	-38.00857116	-4.319616272	-15.62829269	5	3.85	0.2116197698	0.01914216465	0.4	-0.3837636743	-0.04755743659	-0.01989713402	-0.07470047957	-0.000835759064	-0.02068346237	a248bdd	altNR	model_8p2_twist	2.08	1.035260327	1	1.177856126	0.9999999999251623	0.5	-2.866684952	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9479603889	-1.391891338	2024-11-01@18:28	-0.3	0.03497694187	0.4483094842	v2.7.1	
0.007284725935891352	0	2.540493029	-0.974368214	-0.1418088197	0	0	1.63093642e-14	0	0	-1.997816315e-16	0	-0.07090452889	0	-0.07090448714	-38.24670126	-4.329616272	-15.63284748	8	3.85	0.2119857314	0.01914216465	0.4	-0.3837636743	-0.04751764329	-0.01971814884	-0.07476418141	-0.0008281101285	-0.02063552181	a248bdd	altNR	model_8p2_twist	2.085	1.035395269	1	1.179027288	0.9999999999027254	0.5	-2.872456533	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9482316805	-1.391917549	2024-11-01@18:29	-0.3	0.03511082874	0.4497701445	v2.7.1	
0.0026899817216345335	0	2.565366182	-0.9746920882	-0.1408719406	0	0	-2.88176548e-14	0	0	-3.171102232e-16	0	-0.07043607406	0	-0.0704360449	-38.48203704	-4.339616272	-15.63718275	6	3.85	0.2123438175	0.01914216465	0.4	-0.3837636743	-0.04747865097	-0.01954485003	-0.07482234871	-0.0008207722069	-0.0205887751	a248bdd	altNR	model_8p2_twist	2.09	1.035531484	1	1.180190645	0.9999999999056259	0.5	-2.878234724	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9484941412	-1.391926791	2024-11-01@18:29	-0.3	0.03524600252	0.4512163353	v2.7.1	
0.0025894446691491005	0	2.590819911	-0.9750167476	-0.1399289636	0	0	2.324673803e-15	0	0	6.598066573e-17	0	-0.06996449865	0	-0.06996448469	-38.72197044	-4.349616272	-15.64146311	6	3.85	0.2126998741	0.01914216465	0.4	-0.3837636743	-0.04743988359	-0.01937070348	-0.07488014928	-0.0008134656907	-0.02054261081	a248bdd	altNR	model_8p2_twist	2.095	1.035659498	1	1.181355722	0.9999999999084819	0.5	-2.884019532	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9487576518	-1.391930318	2024-11-01@18:29	-0.3	0.03537319682	0.4526629881	v2.7.1	
0.002633061017306977	0	2.616053061	-0.9753304826	-0.1390033635	0	0	9.216522505e-15	0	0	-5.489052381e-17	0	-0.0695017062	0	-0.06950172609	-38.96025313	-4.359616272	-15.6455575	6	3.85	0.2130492049	0.01914216465	0.4	-0.3837636743	-0.04740196812	-0.01920108346	-0.07493264673	-0.0008064137932	-0.02049578409	a248bdd	altNR	model_8p2_twist	2.1	1.035787427	1	1.182510438	0.9999999999111697	0.5	-2.88981094	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9490140979	-1.391921548	2024-11-01@18:30	-0.3	0.03550034465	0.4540913045	v2.7.1	
0.0025874611966987334	0	2.641866397	-0.9756449317	-0.1380755685	0	0	-2.223180644e-14	0	0	1.210549709e-16	0	-0.06903780393	0	-0.06903776375	-39.2031319	-4.369616272	-15.64960307	6	3.85	0.213396473	0.01914216465	0.4	-0.3837636743	-0.04736400332	-0.01903068528	-0.07498637212	-0.0007993937221	-0.02044723225	a248bdd	altNR	model_8p2_twist	2.105	1.035907315	1	1.18366753	0.9999999999137634	0.5	-2.895608922	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.949271487	-1.391907716	2024-11-01@18:30	-0.3	0.03561966202	0.4555201592	v2.7.1	
0.0025778131117676407	0	2.667901917	-0.9759549327	-0.1371499956	0	0	-6.949552524e-15	0	0	9.356541706e-17	0	-0.0685750552	0	-0.06857507588	-39.4478143	-4.379616272	-15.65352538	6	3.85	0.2137396173	0.01914216465	0.4	-0.3837636743	-0.04732678188	-0.01886189393	-0.07503416621	-0.0007925031428	-0.0204010041	a248bdd	altNR	model_8p2_twist	2.11	1.036022825	1	1.184823216	0.9999999999161625	0.5	-2.901413469	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9495262199	-1.391883427	2024-11-01@18:30	-0.3	0.03573473	0.4569448147	v2.7.1	
0.002508297307086271	0	2.694434744	-0.9762642242	-0.1362214921	0	0	1.322697359e-14	0	0	1.175665163e-16	0	-0.06811077799	0	-0.06811076222	-39.6964491	-4.389616272	-15.65736202	5	3.85	0.2140801124	0.01914216465	0.4	-0.3837636743	-0.04729050759	-0.01869300093	-0.07507759806	-0.0007856713465	-0.02035613006	a248bdd	altNR	model_8p2_twist	2.115	1.036131297	1	1.185974299	0.9999999999185345	0.5	-2.907224568	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9497808686	-1.391853168	2024-11-01@18:31	-0.3	0.03584294246	0.4583619183	v2.7.1	
-0.024831456332118286	0	2.721384488	-0.9765715748	-0.1352928273	0	0	3.678989578e-15	0	0	1.399413831e-16	0	-0.0676463993	0	-0.06764640754	-39.94841024	-4.399616272	-15.66111795	8	3.85	0.2144174634	0.01914216465	0.4	-0.3837636743	-0.0472543458	-0.01852458538	-0.07511980421	-0.0007789214379	-0.02031135957	a248bdd	altNR	model_8p2_twist	2.12	1.036233624	1	1.187127362	0.999999999920757	0.5	-2.913042201	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9500345572	-1.391815028	2024-11-01@18:31	-0.3	0.03594517005	0.4597790149	v2.7.1	
0.0015005488674063442	0	2.748684648	-0.9768760296	-0.1343681111	0	0	-2.005342855e-14	0	0	-3.880188799e-16	0	-0.0671841012	0	-0.0671840875	-40.20317939	-4.409616272	-15.66477543	7	3.85	0.2147512941	0.01914216465	0.4	-0.3837636743	-0.04721866121	-0.01835710434	-0.07516050523	-0.0007722708516	-0.0202648426	a248bdd	altNR	model_8p2_twist	2.125	1.036330555	1	1.188275787	0.9999999999228035	0.5	-2.918866389	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9502865959	-1.391770266	2024-11-01@18:32	-0.3	0.03604214234	0.4611864333	v2.7.1	
0.0023414506111443653	0	2.775611978	-0.9771684679	-0.1334662261	0	0	5.35374416e-15	0	0	1.56913067e-16	0	-0.06673313123	0	-0.06673312447	-40.45510353	-4.419616272	-15.66823774	6	3.85	0.2150780931	0.01914216465	0.4	-0.3837636743	-0.04718343843	-0.01819483872	-0.07519727712	-0.0007658861592	-0.02021929969	a248bdd	altNR	model_8p2_twist	2.13	1.036429291	1	1.189420253	0.9999999999245685	0.5	-2.924697018	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9505305595	-1.391709652	2024-11-01@18:32	-0.3	0.03614090393	0.4625832509	v2.7.1	
0.002304702688051866	0	2.803185812	-0.9774619562	-0.1325539104	0	0	2.013120327e-15	0	0	3.285833458e-16	0	-0.06627705065	0	-0.06627705272	-40.71214926	-4.429616272	-15.67164728	5	3.85	0.215402929	0.01914216465	0.4	-0.3837636743	-0.04714879897	-0.01803171439	-0.07523147891	-0.0007595258741	-0.0201758455	a248bdd	altNR	model_8p2_twist	2.135	1.036519853	1	1.190562835	0.9999999999261634	0.4999999999999999	-2.930534173	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9507755703	-1.391644468	2024-11-01@18:32	-0.3	0.03623168593	0.4639778106	v2.7.1	
0.004461557140122842	0	2.830536716	-0.9777457567	-0.1316628392	0	0	7.341515394e-15	0	0	5.743536269e-18	0	-0.06583156552	0	-0.06583155423	-40.9675188	-4.439616272	-15.67487686	7	3.85	0.2157216932	0.01914216465	0.4	-0.3837636743	-0.04711482757	-0.01787278109	-0.07526174627	-0.0007533850946	-0.02012951329	a248bdd	altNR	model_8p2_twist	2.14	1.036610848	1	1.191696796	0.9999999999276339	0.4999999999999999	-2.93637781	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9510140563	-1.391567569	2024-11-01@18:33	-0.3	0.03632291095	0.4653543148	v2.7.1	
0.0022179722718850175	0	2.859421834	-0.9780409728	-0.1307399184	0	0	-1.72837408e-14	0	0	3.828989833e-16	0	-0.06536997208	0	-0.06536987131	-41.23495739	-4.449616272	-15.67816145	5	3.85	0.216042415	0.01914216465	0.4	-0.3837636743	-0.04708114325	-0.01770812527	-0.07528926131	-0.0007470814108	-0.02008648018	a248bdd	altNR	model_8p2_twist	2.145	1.036685203	1	1.192842129	0.9999999999288098	0.5	-2.942227919	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9512608636	-1.391491225	2024-11-01@18:33	-0.3	0.03639786556	0.4667474426	v2.7.1	
0.002141722805891861	0	2.88818469	-0.9783275749	-0.1298344425	0	0	1.999388857e-14	0	0	4.118964831e-17	0	-0.06491738444	0	-0.06491736644	-41.5015094	-4.459616272	-15.68128585	6	3.85	0.2163574747	0.01914216465	0.4	-0.3837636743	-0.04704800809	-0.01754717967	-0.07531571752	-0.000740977052	-0.02004183774	a248bdd	altNR	model_8p2_twist	2.15	1.036759196	1	1.193978964	0.9999999999298358	0.5	-2.948084472	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9515018611	-1.391403803	2024-11-01@18:33	-0.3	0.03647247773	0.4681247168	v2.7.1	
0.0020773431044350324	0	2.917265503	-0.9786108596	-0.1289327673	0	0	1.942267829e-14	0	0	1.790155028e-16	0	-0.06446641292	0	-0.06446642112	-41.77061875	-4.469616272	-15.68431138	6	3.85	0.2166688961	0.01914216465	0.4	-0.3837636743	-0.04701525245	-0.01738746889	-0.07534084386	-0.0007349754185	-0.01999781333	a248bdd	altNR	model_8p2_twist	2.155	1.036828612	1	1.195114944	0.9999999999306195	0.5	-2.95394747	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.951740756	-1.391307781	2024-11-01@18:34	-0.3	0.0365426198	0.4694978311	v2.7.1	
-0.0163731039582196	0	2.945584041	-0.9788788974	-0.1280610716	0	0	1.261227722e-14	0	0	4.13844349e-16	0	-0.06403055919	0	-0.06403055227	-42.03382651	-4.479616272	-15.68709706	10	3.85	0.2169722688	0.01914216465	0.4	-0.3837636743	-0.04698343043	-0.017234688	-0.07535834719	-0.0007292863411	-0.01995356382	a248bdd	altNR	model_8p2_twist	2.16	1.036903902	1	1.196238215	0.9999999999311587	0.5	-2.9598169	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9519690529	-1.391195868	2024-11-01@18:34	-0.3	0.03661852422	0.4708478969	v2.7.1	
0.0020707663202119086	0	2.975477283	-0.9791577138	-0.1271603435	0	0	-3.378107656e-15	0	0	2.232881479e-16	0	-0.06358017821	0	-0.06358009699	-42.30943224	-4.489616272	-15.68992959	5	3.85	0.2172772719	0.01914216465	0.4	-0.3837636743	-0.04695175993	-0.01707647652	-0.07537423631	-0.0007234485366	-0.01991209263	a248bdd	altNR	model_8p2_twist	2.165	1.036962682	1	1.197373443	0.9999999999314548	0.49999999999999994	-2.965692737	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9522051968	-1.391083781	2024-11-01@18:35	-0.3	0.03667826924	0.4722139194	v2.7.1	
0.005564171691338149	0	3.006221224	-0.9794387663	-0.1262501602	0	0	2.753533525e-14	0	0	2.733943504e-16	0	-0.06312523362	0	-0.06312525973	-42.59177177	-4.499616272	-15.6927183	8	3.85	0.217580689	0.01914216465	0.4	-0.3837636743	-0.04692081366	-0.01691688082	-0.0753897799	-0.0007176148098	-0.01987087711	a248bdd	altNR	model_8p2_twist	2.17	1.037012093	1	1.198504576	0.9999999999315703	0.49999999999999994	-2.971574977	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9524431326	-1.390968747	2024-11-01@18:35	-0.3	0.03672884411	0.4735743201	v2.7.1	
0.001905456533424792	0	3.036059295	-0.979703524	-0.1253762179	0	0	3.215146829e-14	0	0	-2.85497098e-16	0	-0.06268823763	0	-0.06268824603	-42.86708164	-4.509616272	-15.69527555	6	3.85	0.217875764	0.01914216465	0.4	-0.3837636743	-0.04689002202	-0.01676479274	-0.07540448632	-0.0007121071668	-0.01982556569	a248bdd	altNR	model_8p2_twist	2.175	1.037068904	1	1.199625807	0.9999999999313348	0.49999999999999994	-2.977463581	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9526696265	-1.390837574	2024-11-01@18:36	-0.3	0.03678667002	0.4749133542	v2.7.1	
0.010752521116042744	0	3.065943101	-0.9799624531	-0.1245095125	0	0	-3.346634749e-15	0	0	-7.953245203e-17	0	-0.06225476706	0	-0.06225491532	-43.14281473	-4.519616272	-15.69769873	8	3.85	0.2181663829	0.01914216465	0.4	-0.3837636743	-0.04685989668	-0.01661523965	-0.07541269013	-0.0007067403765	-0.01978306893	a248bdd	altNR	model_8p2_twist	2.18	1.037124071	1	1.200744706	0.9999999999311203	0.49999999999999994	-2.983358564	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9528920944	-1.390695608	2024-11-01@18:36	-0.3	0.036842889	0.4762460002	v2.7.1	
0.0024336118374467175	0	3.096815926	-0.9802250885	-0.1236301615	0	0	3.729714616e-14	0	0	-5.926994283e-17	0	-0.06181497204	0	-0.06181521338	-43.42636684	-4.529616272	-15.70008327	7	3.85	0.2184559903	0.01914216465	0.4	-0.3837636743	-0.04683038811	-0.0164636412	-0.07541810459	-0.0007013497064	-0.01974220335	a248bdd	altNR	model_8p2_twist	2.185	1.037168812	1	1.201866045	0.9999999999306514	0.49999999999999994	-2.989259909	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9531173381	-1.390549379	2024-11-01@18:36	-0.3	0.03688889458	0.4775803554	v2.7.1	
0.0017995182958814799	0	3.128754841	-0.9804917526	-0.1227405482	0	0	-1.627712094e-14	0	0	-4.895634543e-16	0	-0.06137015704	0	-0.06137017622	-43.71834708	-4.539616272	-15.70245012	6	3.85	0.2187446608	0.01914216465	0.4	-0.3837636743	-0.04680120635	-0.01630982639	-0.07542646284	-0.0006959311419	-0.01969890232	a248bdd	altNR	model_8p2_twist	2.19	1.037202599	1	1.20298565	0.9999999999300172	0.5	-2.995167607	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9533455941	-1.390402055	2024-11-01@18:37	-0.3	0.03692416414	0.4789110438	v2.7.1	
-0.8102152714954892	0	3.160177252	-0.9807469636	-0.1218729152	0	0	-2.272874324e-14	0	0	-8.210405846e-17	0	-0.06093649951	0	-0.06093634607	-44.00634347	-4.549616272	-15.70462396	11	3.85	0.2190268963	0.01914216465	0.4	-0.3837636743	-0.04677244735	-0.01616129916	-0.07542769564	-0.0006907476372	-0.0196567786	a248bdd	altNR	model_8p2_twist	2.195	1.037240265	1	1.204102552	0.9999999999293123	0.5	-3.001081643	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9535657384	-1.390239551	2024-11-01@18:37	-0.3	0.03696323259	0.4802317127	v2.7.1	
0.001699015976752556	0	3.192370295	-0.9810032129	-0.1209988166	0	0	-6.174271532e-15	0	0	-2.098724132e-16	0	-0.06049936032	0	-0.06049935557	-44.30045265	-4.559616272	-15.7067366	6	3.85	0.2193071469	0.01914216465	0.4	-0.3837636743	-0.04674435065	-0.01601202172	-0.07542430289	-0.0006855861082	-0.01961681958	a248bdd	altNR	model_8p2_twist	2.2	1.037269932	1	1.205219983	0.9999999999285809	0.5	-3.007002003	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9537867176	-1.390071497	2024-11-01@18:38	-0.3	0.0369944558	0.4815518115	v2.7.1	
0.001706680141228381	0	3.2242631	-0.9812505091	-0.1201457395	0	0	-3.534508366e-14	0	0	8.715368906e-17	0	-0.06007281169	0	-0.06007277061	-44.5922713	-4.569616272	-15.70869224	6	3.85	0.2195819277	0.01914216465	0.4	-0.3837636743	-0.04671668175	-0.01586687064	-0.07542335927	-0.0006806136307	-0.01957229875	a248bdd	altNR	model_8p2_twist	2.205	1.037301535	1	1.206325896	0.9999999999277327	0.5	-3.012928673	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9540013215	-1.389893959	2024-11-01@18:38	-0.3	0.03702757154	0.4828508152	v2.7.1	
0.001632604166189746	0	3.257299849	-0.9815020817	-0.119269209	0	0	-2.554313007e-14	0	0	1.563915355e-17	0	-0.05963465723	0	-0.05963469189	-44.89313577	-4.579616272	-15.71061089	6	3.85	0.2198558575	0.01914216465	0.4	-0.3837636743	-0.04668988101	-0.0157194015	-0.0754128029	-0.0006756084128	-0.01953819255	a248bdd	altNR	model_8p2_twist	2.21	1.037321948	1	1.207441233	0.9999999999267601	0.5	-3.018861644	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9542190685	-1.389709008	2024-11-01@18:38	-0.3	0.03704970892	0.4841632822	v2.7.1	
0.30289206913920863	0	3.290482011	-0.9817487794	-0.1184103797	0	0	3.28673185e-15	0	0	-2.400077809e-16	0	-0.05920509369	0	-0.05920512484	-45.19520879	-4.589616272	-15.71242606	11	3.85	0.2201257674	0.01914216465	0.4	-0.3837636743	-0.04666316174	-0.01557409155	-0.07540553309	-0.0006707225693	-0.0194952615	a248bdd	altNR	model_8p2_twist	2.215	1.037340398	1	1.208547255	0.9999999999257336	0.5	-3.0248009	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9544333458	-1.389519505	2024-11-01@18:39	-0.3	0.03706991123	0.4854576606	v2.7.1	
0.0035777081989694474	0	3.323995106	-0.9819923053	-0.117549105	0	0	3.301382974e-14	0	0	1.167075566e-16	0	-0.05877469273	0	-0.05877470322	-45.499947	-4.599616272	-15.71412266	9	3.85	0.2203922666	0.01914216465	0.4	-0.3837636743	-0.04663696762	-0.01543012118	-0.07539350038	-0.000665926856	-0.01945804775	a248bdd	altNR	model_8p2_twist	2.22	1.037355273	1	1.20965799	0.9999999999246814	0.5	-3.030746437	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9546453642	-1.389317379	2024-11-01@18:40	-0.3	0.03708659787	0.4867547792	v2.7.1	
0.0015412740532208217	0	3.357296357	-0.9822281553	-0.1167076544	0	0	-2.796144002e-14	0	0	4.968047798e-17	0	-0.05835389526	0	-0.05835393977	-45.80308567	-4.609616272	-15.71567973	6	3.85	0.2206538607	0.01914216465	0.4	-0.3837636743	-0.04661149252	-0.01528972743	-0.07537551973	-0.0006612935422	-0.01941757575	a248bdd	altNR	model_8p2_twist	2.225	1.037371483	1	1.210756471	0.9999999999234973	0.5	-3.036698233	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9548518393	-1.389108697	2024-11-01@18:40	-0.3	0.03710458231	0.4880315525	v2.7.1	
0.001499710821638044	0	3.391470808	-0.9824654848	-0.1158597977	0	0	6.795882219e-15	0	0	-1.792226689e-17	0	-0.05792990523	0	-0.05792995841	-46.11315012	-4.619616272	-15.71718688	6	3.85	0.2209136574	0.01914216465	0.4	-0.3837636743	-0.04658618821	-0.01514840525	-0.07535617052	-0.0006566726175	-0.01937645581	a248bdd	altNR	model_8p2_twist	2.23	1.037379428	1	1.211857377	0.9999999999222097	0.5	-3.04265628	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9550593929	-1.38889524	2024-11-01@18:40	-0.3	0.03711444735	0.4893085488	v2.7.1	
-0.38306934531789205	0	3.42676096	-0.9827059534	-0.1150011978	0	0	-1.689353907e-14	0	0	1.810203483e-16	0	-0.05750068193	0	-0.05750066318	-46.43205019	-4.629616272	-15.71864393	12	3.85	0.2211721856	0.01914216465	0.4	-0.3837636743	-0.04656167854	-0.01500532258	-0.07532951208	-0.0006520380833	-0.01933734635	a248bdd	altNR	model_8p2_twist	2.235	1.037377166	1	1.212961697	0.9999999999208491	0.5	-3.048620563	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9552692314	-1.3886772	2024-11-01@18:41	-0.3	0.03711428238	0.4905871261	v2.7.1	
0.001419405430605449	0	3.460741593	-0.9829302585	-0.1141816561	0	0	1.656185048e-14	0	0	7.305279102e-17	0	-0.05709089861	0	-0.05709089407	-46.74071983	-4.639616272	-15.71989036	6	3.85	0.2214230915	0.01914216465	0.4	-0.3837636743	-0.04653740126	-0.01487008057	-0.07530211557	-0.0006476983741	-0.01929364207	a248bdd	altNR	model_8p2_twist	2.24	1.037386032	1	1.214048983	0.9999999999194455	0.5	-3.054591063	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9554672948	-1.388447261	2024-11-01@18:41	-0.3	0.0371250208	0.4918371815	v2.7.1	
0.0027377564853167547	0	3.49604794	-0.9831593727	-0.1133444677	0	0	1.925070015e-14	0	0	5.157299872e-16	0	-0.05667232574	0	-0.05667233386	-47.05987711	-4.649616272	-15.72109865	8	3.85	0.2216733151	0.01914216465	0.4	-0.3837636743	-0.04651383366	-0.01473226769	-0.07526640696	-0.000643316778	-0.01925434636	a248bdd	altNR	model_8p2_twist	2.245	1.037383026	1	1.215142272	0.9999999999179614	0.5	-3.060567773	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9556688305	-1.388212454	2024-11-01@18:42	-0.3	0.03712409316	0.4930935814	v2.7.1	
0.0013880873396468986	0	3.531283876	-0.9833823913	-0.112520044	0	0	2.802588361e-14	0	0	2.693493012e-16	0	-0.05626010253	0	-0.05626002232	-47.37854428	-4.659616272	-15.72218487	6	3.85	0.2219193019	0.01914216465	0.4	-0.3837636743	-0.04649071643	-0.01459732416	-0.07522929488	-0.0006390662491	-0.01921393063	a248bdd	altNR	model_8p2_twist	2.25	1.037380389	1	1.21622906	0.9999999999301215	0.5000000000000002	-3.066550668	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9558658821	-1.387969384	2024-11-01@18:42	-0.3	0.0371235108	0.4943376202	v2.7.1	
0.001356277799028088	0	3.567307242	-0.9836058026	-0.1116931824	0	0	3.963456931e-14	0	0	3.689673445e-16	0	-0.05584659292	0	-0.05584661176	-47.70346957	-4.669616272	-15.72320063	5	3.85	0.2221631676	0.01914216465	0.4	-0.3837636743	-0.04646812388	-0.01446201447	-0.07518692468	-0.0006348436895	-0.01917293882	a248bdd	altNR	model_8p2_twist	2.255	1.037370821	1	1.217316224	0.9999999999307252	0.5	-3.072539755	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9560631727	-1.387721155	2024-11-01@18:42	-0.3	0.03711610521	0.4955784013	v2.7.1	
0.0013163169693943043	0	3.60378916	-0.9838270601	-0.1108682634	0	0	-2.522975547e-15	0	0	1.659712457e-16	0	-0.05543424117	0	-0.05543421949	-48.03206716	-4.679616272	-15.72412845	6	3.85	0.2224041	0.01914216465	0.4	-0.3837636743	-0.04644600194	-0.014327617	-0.07514130979	-0.0006306887816	-0.01913225342	a248bdd	altNR	model_8p2_twist	2.26	1.037357264	1	1.218401167	0.9999999999312497	0.5	-3.078534997	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9562588342	-1.387466289	2024-11-01@18:43	-0.3	0.03710476378	0.4968134073	v2.7.1	
0.0012634247710523374	0	3.640644976	-0.9840455399	-0.1100491784	0	0	3.791451396e-14	0	0	-1.95064099e-16	0	-0.05502462448	0	-0.05502462101	-48.36367146	-4.689616272	-15.72495507	6	3.85	0.2226419181	0.01914216465	0.4	-0.3837636743	-0.04642427503	-0.01419445343	-0.07509211533	-0.0006266105412	-0.01909103931	a248bdd	altNR	model_8p2_twist	2.265	1.037340529	1	1.219486527	0.9999999999316378	0.5	-3.084536387	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9564523987	-1.387203238	2024-11-01@18:43	-0.3	0.03709028069	0.4980440365	v2.7.1	
0.0012687883046157123	0	3.677354723	-0.9842576952	-0.1092410808	0	0	4.643614982e-14	0	0	-1.442989156e-16	0	-0.05462065444	0	-0.05462063491	-48.69418855	-4.699616272	-15.72565808	5	3.85	0.2228755438	0.01914216465	0.4	-0.3837636743	-0.04640314198	-0.01406432886	-0.07503786347	-0.000622662453	-0.01905101537	a248bdd	altNR	model_8p2_twist	2.27	1.037325021	1	1.220563175	0.9999999999318372	0.5	-3.090543924	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9566412514	-1.386932581	2024-11-01@18:43	-0.3	0.03707698078	0.4992609211	v2.7.1	
0.0012035042089144701	0	3.715473626	-0.9844741747	-0.1084204499	0	0	4.223160432e-14	0	0	-9.744990144e-17	0	-0.05421022225	0	-0.0542102234	-49.03586474	-4.709616272	-15.7263382	6	3.85	0.2231082966	0.01914216465	0.4	-0.3837636743	-0.0463824658	-0.01393185926	-0.07498229698	-0.0006186807403	-0.01900996713	a248bdd	altNR	model_8p2_twist	2.275	1.037297898	1	1.221641684	0.9999999999831595	0.5	-3.096557584	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9568331976	-1.386659773	2024-11-01@18:43	-0.3	0.03705224876	0.5004780166	v2.7.1	
0.0011799862724030284	0	3.753366581	-0.9846838317	-0.1076137714	0	0	2.171698869e-14	0	0	-3.574591375e-16	0	-0.05380690807	0	-0.05380689292	-49.37582515	-4.719616272	-15.72688096	6	3.85	0.2233367476	0.01914216465	0.4	-0.3837636743	-0.04636240248	-0.01380269969	-0.07492121583	-0.0006148350982	-0.01897000056	a248bdd	altNR	model_8p2_twist	2.28	1.037272816	1	1.222713448	0.9999999999825573	0.5	-3.102577365	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9570200437	-1.386377806	2024-11-01@18:44	-0.3	0.03702949903	0.501682285	v2.7.1	
0.0011082890980326735	0	3.792325049	-0.9848952073	-0.1068004118	0	0	1.319098101e-14	0	0	-8.036775568e-17	0	-0.05340014008	0	-0.05340012562	-49.72424265	-4.729616272	-15.72737663	6	3.85	0.223563524	0.01914216465	0.4	-0.3837636743	-0.04634251239	-0.0136725143	-0.07486015026	-0.0006109953643	-0.01892835301	a248bdd	altNR	model_8p2_twist	2.285	1.037239269	1	1.223788154	0.9999999999818823	0.5	-3.108603238	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.95720806	-1.386090908	2024-11-01@18:44	-0.3	0.03699840546	0.5028877258	v2.7.1	
-0.03325758047345943	0	3.829825008	-0.9850922256	-0.1060211322	0	0	-3.508963548e-16	0	0	-1.550748987e-16	0	-0.05301060685	0	-0.0530105864	-50.06122971	-4.739616272	-15.72766181	10	3.85	0.2237838213	0.01914216465	0.4	-0.3837636743	-0.04632315661	-0.01354952436	-0.07479112742	-0.0006074016507	-0.01888811672	a248bdd	altNR	model_8p2_twist	2.29	1.037217757	1	1.224851501	0.9999999999811047	0.5	-3.114635205	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9573853939	-1.38579036	2024-11-01@18:45	-0.3	0.03697911498	0.5040725292	v2.7.1	
0.0010543948350430691	0	3.870642293	-0.9853049018	-0.1051996345	0	0	9.420624108e-16	0	0	-2.90801897e-16	0	-0.05259987954	0	-0.0525998457	-50.42442265	-4.749616272	-15.72802603	6	3.85	0.2240066108	0.01914216465	0.4	-0.3837636743	-0.04630435164	-0.01341837523	-0.07472053259	-0.0006036053504	-0.018847251	a248bdd	altNR	model_8p2_twist	2.295	1.037169937	1	1.225926577	0.9999999999555917	0.5	-3.120673261	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9575741638	-1.385493317	2024-11-01@18:45	-0.3	0.0369339402	0.5052725616	v2.7.1	
-0.0007779593730051034	0	3.903915632	-0.9854669651	-0.104507562	0	0	4.536637529e-14	0	0	2.46801472e-16	0	-0.05225380689	0	-0.0522538891	-50.72820641	-4.759616272	-15.72785359	8	3.85	0.2242124352	0.01914216465	0.4	-0.3837636743	-0.0462858854	-0.0133131138	-0.07464279522	-0.00060058583	-0.01880701457	a248bdd	altNR	model_8p2_twist	2.3	1.037182297	1	1.22695616	0.9999999999561785	0.5	-3.126717369	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9577254404	-1.38516479	2024-11-01@18:45	-0.3	0.03694790521	0.5064027131	v2.7.1	
0.016806310655512788	0	3.947977789	-0.985689096	-0.1036551308	0	0	-9.330375208e-15	0	0	-2.195099768e-17	0	-0.05182754674	0	-0.05182755462	-51.11710598	-4.769616272	-15.72816603	13	3.85	0.2244336592	0.01914216465	0.4	-0.3837636743	-0.04626841071	-0.01317682318	-0.07456279131	-0.0005967109722	-0.01876871229	a248bdd	altNR	model_8p2_twist	2.305	1.037109661	1	1.228039131	0.9999999999568228	0.5	-3.13276755	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9579209559	-1.384861968	2024-11-01@18:46	-0.3	0.0368782767	0.5076082256	v2.7.1	
0.009893946960720601	0	3.992603449	-0.9859085028	-0.1028060831	0	0	2.923252131e-14	0	0	3.05543808e-17	0	-0.05140299437	0	-0.05140301027	-51.5105244	-4.779616272	-15.72838846	11	3.85	0.2246518297	0.01914216465	0.4	-0.3837636743	-0.04625120008	-0.01304173335	-0.07448113628	-0.0005929098976	-0.01872914529	a248bdd	altNR	model_8p2_twist	2.31	1.037033734	1	1.229118252	0.9999999999572974	0.5	-3.138823768	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.958114371	-1.384552763	2024-11-01@18:47	-0.3	0.03680537323	0.5088062609	v2.7.1	
0.001809338695306496	0	4.031208467	-0.9860883732	-0.1020595557	0	0	3.344434975e-15	0	0	2.946616159e-17	0	-0.05102981673	0	-0.05102977722	-51.85652118	-4.789616272	-15.72817445	9	3.85	0.2248565747	0.01914216465	0.4	-0.3837636743	-0.04623414108	-0.01292697648	-0.07439269437	-0.0005897123086	-0.0186896699	a248bdd	altNR	model_8p2_twist	2.315	1.037005149	1	1.230164703	0.9999999999467657	0.5	-3.144886001	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.958278381	-1.384216864	2024-11-01@18:47	-0.3	0.0367790012	0.5099520833	v2.7.1	
0.0009726398227855415	0	4.072810393	-0.9862804911	-0.1012758148	0	0	6.876608079e-14	0	0	-1.508279384e-17	0	-0.05063792307	0	-0.05063794535	-52.22621788	-4.799616272	-15.72801243	6	3.85	0.2250627138	0.01914216465	0.4	-0.3837636743	-0.04621798685	-0.01280575229	-0.07430005399	-0.0005863652755	-0.01865295892	a248bdd	altNR	model_8p2_twist	2.32	1.036954004	1	1.231217961	0.9999999999493355	0.5	-3.150954253	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9584513211	-1.383883453	2024-11-01@18:47	-0.3	0.03673041076	0.5111074304	v2.7.1	
0.0009496102792114358	0	4.114896803	-0.9864704651	-0.1004970203	0	0	5.153716376e-15	0	0	2.123453674e-16	0	-0.05024852484	0	-0.05024850176	-52.5997991	-4.809616272	-15.72776178	6	3.85	0.2252661593	0.01914216465	0.4	-0.3837636743	-0.04620195594	-0.01268551935	-0.07420483556	-0.0005830769988	-0.01861341589	a248bdd	altNR	model_8p2_twist	2.325	1.036899864	1	1.232270968	0.999999999927274	0.5	-3.157028526	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9586225271	-1.383543454	2024-11-01@18:48	-0.3	0.03667884349	0.5122578816	v2.7.1	
-0.00516794977744918	0	4.15750703	-0.9866584883	-0.09972333432	0	0	2.226548327e-14	0	0	2.611636048e-17	0	-0.04986385153	0	-0.04986392508	-52.97757597	-4.819616272	-15.72743109	9	3.85	0.2254669825	0.01914216465	0.4	-0.3837636743	-0.04618655385	-0.01256618165	-0.07410531517	-0.0005798441146	-0.01857539851	a248bdd	altNR	model_8p2_twist	2.33	1.036842529	1	1.233319537	0.999999999906318	0.5	-3.163108808	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9587921365	-1.383198199	2024-11-01@18:48	-0.3	0.03662410091	0.5134005904	v2.7.1	
0.0008783738967734568	0	4.200150709	-0.9868420271	-0.09895715342	0	0	5.159961432e-14	0	0	1.956389446e-16	0	-0.04948188434	0	-0.04948182448	-53.35567796	-4.829616272	-15.72699006	7	3.85	0.2256645184	0.01914216465	0.4	-0.3837636743	-0.04617168082	-0.01244907413	-0.074000849	-0.0005767016081	-0.01853770427	a248bdd	altNR	model_8p2_twist	2.335	1.036785725	1	1.234363769	0.999999999910639	0.5	-3.169195045	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9589582585	-1.382845433	2024-11-01@18:49	-0.3	0.03656984967	0.5145340234	v2.7.1	
0.0009215382434838495	0	4.24225523	-0.9870183599	-0.09820621735	0	0	1.781194185e-14	0	0	-6.438235902e-17	0	-0.04910627602	0	-0.04910629266	-53.72958225	-4.839616272	-15.72641952	5	3.85	0.2258580855	0.01914216465	0.4	-0.3837636743	-0.04615707706	-0.01233564556	-0.07389204033	-0.0005736861469	-0.01849976451	a248bdd	altNR	model_8p2_twist	2.34	1.036733641	1	1.235401326	0.999999999914587	0.5	-3.175287237	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9591188561	-1.382484228	2024-11-01@18:49	-0.3	0.03652021394	0.5156550438	v2.7.1	
0.0009478515874993332	0	4.286623818	-0.9872015393	-0.09743248713	0	0	-1.811469585e-14	0	0	-1.225830427e-18	0	-0.04871882007	0	-0.04871892444	-54.12142377	-4.849616272	-15.72584441	7	3.85	0.2260514452	0.01914216465	0.4	-0.3837636743	-0.04614308677	-0.01221850123	-0.07377981504	-0.0005706010115	-0.01846310223	a248bdd	altNR	model_8p2_twist	2.345	1.036665812	1	1.236443872	0.9999999999184668	0.5000000000000002	-3.181385393	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9592843888	-1.382121306	2024-11-01@18:49	-0.3	0.03645504685	0.5167812178	v2.7.1	
0.04971221829733515	0	4.32849405	-0.9873681733	-0.09669915629	0	0	4.150542244e-14	0	0	-3.946694581e-17	0	-0.04834953711	0	-0.04834960844	-54.4935923	-4.859616272	-15.72504979	13	3.85	0.2262384613	0.01914216465	0.4	-0.3837636743	-0.04612940146	-0.01210999606	-0.07365943413	-0.0005677700093	-0.01842650903	a248bdd	altNR	model_8p2_twist	2.35	1.036616916	1	1.237472428	0.9999999999218447	0.5	-3.187489501	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9594374181	-1.381745244	2024-11-01@18:50	-0.3	0.0364084919	0.5178830212	v2.7.1	
0.0008070178693593382	0	4.377073656	-0.9875623064	-0.09588843377	0	0	-7.997043372e-15	0	0	-1.120942992e-16	0	-0.0479442145	0	-0.04794423034	-54.9188206	-4.869616272	-15.72444107	6	3.85	0.2264305755	0.01914216465	0.4	-0.3837636743	-0.04611645006	-0.01198680297	-0.07353828278	-0.000564586335	-0.01838962028	a248bdd	altNR	model_8p2_twist	2.355	1.036520922	1	1.238524672	0.9999999999253565	0.5000000000000002	-3.193599536	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9596107989	-1.381377931	2024-11-01@18:50	-0.3	0.03631551934	0.5190172806	v2.7.1	
0.0008045550973248859	0	4.4224932	-0.9877368176	-0.09513058545	0	0	4.605899663e-14	0	0	7.291232893e-17	0	-0.04756528614	0	-0.04756526122	-55.31914887	-4.879616272	-15.723588	6	3.85	0.2266156027	0.01914216465	0.4	-0.3837636743	-0.04610399608	-0.01187389564	-0.07340903577	-0.0005616974487	-0.01835473416	a248bdd	altNR	model_8p2_twist	2.36	1.036448722	1	1.239556884	0.9999999999284204	0.49999999999999956	-3.199715493	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9597693681	-1.380996682	2024-11-01@18:50	-0.3	0.03624594638	0.5201204831	v2.7.1	
0.0007425708940740664	0	4.468732329	-0.987910645	-0.09437188733	0	0	6.730461014e-15	0	0	-1.754601762e-17	0	-0.04718595128	0	-0.047185976	-55.72601428	-4.889616272	-15.72266083	6	3.85	0.2267984618	0.01914216465	0.4	-0.3837636743	-0.04609179724	-0.01176123987	-0.07327553529	-0.0005588424509	-0.01831874327	a248bdd	altNR	model_8p2_twist	2.365	1.036371894	1	1.240590486	0.9999999999311973	0.5	-3.205837357	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9599272536	-1.380609379	2024-11-01@18:51	-0.3	0.03617177911	0.5212220967	v2.7.1	
0.0007496413029893077	0	4.515489128	-0.988082371	-0.0936144446	0	0	2.307277706e-14	0	0	-1.372664629e-17	0	-0.04680718539	0	-0.04680716419	-56.13703214	-4.899616272	-15.72168062	5	3.85	0.22697881	0.01914216465	0.4	-0.3837636743	-0.04608015577	-0.01164959344	-0.07314049926	-0.0005560400968	-0.01828369035	a248bdd	altNR	model_8p2_twist	2.37	1.036292671	1	1.2416142	0.9999999999338061	0.5	-3.211965109	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9600833926	-1.380220475	2024-11-01@18:51	-0.3	0.03609521729	0.5223112721	v2.7.1	
0.0015867639375326155	0	4.559718995	-0.9882390017	-0.092898136	0	0	1.705277112e-14	0	0	-3.679890094e-17	0	-0.0464490443	0	-0.04644900654	-56.52813247	-4.909616272	-15.7204866	8	3.85	0.2271535126	0.01914216465	0.4	-0.3837636743	-0.04606873576	-0.01154594822	-0.07299636878	-0.0005534628029	-0.0182486513	a248bdd	altNR	model_8p2_twist	2.375	1.036231893	1	1.242627195	0.9999999999489426	0.5	-3.218098733	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9602280433	-1.379818004	2024-11-01@18:51	-0.3	0.03603679916	0.5233801664	v2.7.1	
-0.07889831820671794	0	4.607644939	-0.9884073686	-0.09214490092	0	0	3.61863963e-14	0	0	-1.788525778e-16	0	-0.04607245603	0	-0.04607243333	-56.94851075	-4.919616272	-15.71933043	12	3.85	0.2273291465	0.01914216465	0.4	-0.3837636743	-0.04605802411	-0.01143590064	-0.0728468292	-0.0005507515796	-0.01821428752	a248bdd	altNR	model_8p2_twist	2.38	1.036147016	1	1.243649861	0.9999999999517486	0.5	-3.224238232	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9603813021	-1.379416671	2024-11-01@18:52	-0.3	0.03595459679	0.5244602748	v2.7.1	
5.2639450242635725e-05	0	4.659028102	-0.9885855664	-0.09135907839	0	0	-2.943176674e-14	0	0	-7.696292062e-17	0	-0.04567957128	0	-0.04567959382	-57.39629126	-4.929616272	-15.71820459	8	3.85	0.2275051432	0.01914216465	0.4	-0.3837636743	-0.04604791991	-0.01132041731	-0.07269418211	-0.0005479344692	-0.01818045858	a248bdd	altNR	model_8p2_twist	2.385	1.036040416	1	1.244678778	0.9999999999546969	0.5000000000000002	-3.230383568	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9605417627	-1.379016299	2024-11-01@18:52	-0.3	0.03585094268	0.5255483339	v2.7.1	
0.0006732419952500348	0	4.706934453	-0.9887451806	-0.090624282	0	0	4.174270691e-14	0	0	8.119164587e-17	0	-0.04531217001	0	-0.04531219824	-57.81663816	-4.939616272	-15.71686142	6	3.85	0.2276747904	0.01914216465	0.4	-0.3837636743	-0.04603790431	-0.01121486467	-0.07253671895	-0.0005453849382	-0.01814630949	a248bdd	altNR	model_8p2_twist	2.39	1.035958557	1	1.24568875	0.9999999999572426	0.5	-3.236534744	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9606880944	-1.378603709	2024-11-01@18:53	-0.3	0.03577164226	0.5266079019	v2.7.1	
0.0006399886975927299	0	4.755964173	-0.9889052098	-0.08988583752	0	0	2.377953217e-14	0	0	5.553265805e-17	0	-0.04494304139	0	-0.04494304239	-58.24592946	-4.949616272	-15.71544963	6	3.85	0.2278426339	0.01914216465	0.4	-0.3837636743	-0.04602845938	-0.01110898646	-0.07237015691	-0.0005428516916	-0.01811291604	a248bdd	altNR	model_8p2_twist	2.395	1.035870641	1	1.246699704	0.9999999999596859	0.5000000000000002	-3.242691736	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9608345501	-1.378186462	2024-11-01@18:53	-0.3	0.03568633378	0.5276651201	v2.7.1	
0.0006618498347496403	0	4.8053173	-0.9890624523	-0.08915122312	0	0	-7.907464095e-15	0	0	-1.427947643e-16	0	-0.04457570804	0	-0.04457568807	-58.6778382	-4.959616272	-15.71395085	6	3.85	0.2280079464	0.01914216465	0.4	-0.3837636743	-0.04601960017	-0.01100452335	-0.0721957229	-0.0005403760252	-0.0180816694	a248bdd	altNR	model_8p2_twist	2.4	1.035782038	1	1.247706385	0.9999999999619775	0.4999999999999996	-3.248854527	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9609787218	-1.37776397	2024-11-01@18:53	-0.3	0.03560031232	0.528714432	v2.7.1	
0.0006444458976110965	0	4.855822585	-0.9892200384	-0.08841383179	0	0	-1.743091471e-14	0	0	-2.438478929e-16	0	-0.04420696296	0	-0.0442069677	-59.1189226	-4.969616272	-15.71242074	5	3.85	0.2281714526	0.01914216465	0.4	-0.3837636743	-0.04601104965	-0.01089976867	-0.07201892038	-0.0005379170783	-0.018049278	a248bdd	altNR	model_8p2_twist	2.405	1.035687496	1	1.248706654	0.9999999999641356	0.5000000000000002	-3.255023099	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9611229635	-1.377341296	2024-11-01@18:54	-0.3	0.03550839723	0.5297555342	v2.7.1	
0.0006310308635925974	0	4.906683662	-0.989374921	-0.08767896119	0	0	6.592537213e-14	0	0	5.292950873e-17	0	-0.04383952449	0	-0.04383950389	-59.56288221	-4.979616272	-15.71080514	5	3.85	0.2283324821	0.01914216465	0.4	-0.3837636743	-0.04600291903	-0.01079638906	-0.07183556223	-0.0005355136237	-0.01801671196	a248bdd	altNR	model_8p2_twist	2.41	1.035592252	1	1.249705407	0.9999999999660725	0.5	-3.261197449	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9612649799	-1.376912696	2024-11-01@18:54	-0.3	0.03541575276	0.5307917757	v2.7.1	
0.0006144237574203528	0	4.958378179	-0.9895288412	-0.08694432169	0	0	-1.333484737e-14	0	0	-8.475141857e-17	0	-0.04347196663	0	-0.04347196291	-60.01349795	-4.989616272	-15.70912871	6	3.85	0.2284914381	0.01914216465	0.4	-0.3837636743	-0.04599515556	-0.01069343251	-0.07164443529	-0.0005331429029	-0.01798383035	a248bdd	altNR	model_8p2_twist	2.415	1.035493366	1	1.250698764	0.9999999999680634	0.5	-3.267377552	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9614060811	-1.376482187	2024-11-01@18:54	-0.3	0.03531947832	0.5318189195	v2.7.1	
0.0005865167950890493	0	5.01098771	-0.9896820119	-0.08620923335	0	0	9.7003433e-15	0	0	-3.271621779e-16	0	-0.0431044893	0	-0.04310449339	-60.47141718	-4.999616272	-15.70738728	6	3.85	0.2286483759	0.01914216465	0.4	-0.3837636743	-0.0459881793	-0.01059077995	-0.07144576466	-0.0005308019216	-0.01795354746	a248bdd	altNR	model_8p2_twist	2.42	1.035390476	1	1.251689254	0.9999999999698173	0.49999999999999956	-3.273563386	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9615464278	-1.376047682	2024-11-01@18:54	-0.3	0.03521921509	0.5328406549	v2.7.1	
0.0005828923618167674	0	5.063312265	-0.9898302933	-0.08548598257	0	0	8.654145713e-15	0	0	-3.605763524e-16	0	-0.04274306038	0	-0.04274305718	-60.92713935	-5.009616272	-15.70554933	6	3.85	0.2288024418	0.01914216465	0.4	-0.3837636743	-0.04598121253	-0.0104907261	-0.07124041724	-0.0005285420741	-0.01792188092	a248bdd	altNR	model_8p2_twist	2.425	1.035291048	1	1.252674029	0.9999999999715771	0.5	-3.279754929	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9616828917	-1.37560797	2024-11-01@18:55	-0.3	0.03512233229	0.5338525641	v2.7.1	
0.0005658498773811197	0	5.116655457	-0.9899781922	-0.08476183716	0	0	5.58671609e-15	0	0	-2.389785351e-16	0	-0.04238098846	0	-0.04238098443	-61.39098625	-5.019616272	-15.70365274	6	3.85	0.22895461	0.01914216465	0.4	-0.3837636743	-0.04597497841	-0.01039078179	-0.07102567037	-0.0005263062131	-0.01789194233	a248bdd	altNR	model_8p2_twist	2.43	1.035187131	1	1.253654436	0.9999999999731277	0.49999999999999956	-3.285952165	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9618188745	-1.375165887	2024-11-01@18:55	-0.3	0.03502098066	0.5348574281	v2.7.1	
0.000587466645261774	0	5.168912457	-0.9901188156	-0.08405596398	0	0	3.587439659e-14	0	0	2.030961388e-16	0	-0.04202803371	0	-0.04202804671	-61.84628766	-5.029616272	-15.70165443	6	3.85	0.2291035005	0.01914216465	0.4	-0.3837636743	-0.04596899336	-0.01029479239	-0.07080493162	-0.0005241791043	-0.0178625137	a248bdd	altNR	model_8p2_twist	2.435	1.035091427	1	1.254624035	0.9999999999746207	0.5	-3.29215506	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9619491602	-1.374719149	2024-11-01@18:55	-0.3	0.03492770199	0.5358473625	v2.7.1	
0.0005351126668916209	0	5.225236261	-0.9902687742	-0.08331928798	0	0	1.608781807e-14	0	0	3.802874121e-17	0	-0.04165971485	0	-0.04165972562	-62.33386095	-5.039616272	-15.6996712	6	3.85	0.2292524673	0.01914216465	0.4	-0.3837636743	-0.04596354023	-0.01019348396	-0.07057524058	-0.0005219555491	-0.01783250939	a248bdd	altNR	model_8p2_twist	2.44	1.034973349	1	1.255601687	0.9999999999761611	0.5000000000000002	-3.298363609	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9620863195	-1.374272981	2024-11-01@18:55	-0.3	0.03481229391	0.5368459139	v2.7.1	
0.00051914433457993	0	5.280638558	-0.9904119437	-0.08260098463	0	0	6.375617176e-14	0	0	7.017661169e-17	0	-0.04130059431	0	-0.04130053313	-62.81419485	-5.049616272	-15.69759917	5	3.85	0.2293982885	0.01914216465	0.4	-0.3837636743	-0.04595841577	-0.01009586292	-0.07033854886	-0.000519833833	-0.01780289083	a248bdd	altNR	model_8p2_twist	2.445	1.034862704	1	1.256566053	0.9999999999774292	0.5	-3.30457778	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9622181485	-1.373824339	2024-11-01@18:56	-0.3	0.0347041875	0.5378271836	v2.7.1	
0.0004968075637721273	0	5.336846688	-0.9905538506	-0.08188543235	0	0	1.729527351e-14	0	0	8.9841666e-17	0	-0.04094282557	0	-0.04094276939	-63.30097275	-5.059616272	-15.69544699	6	3.85	0.2295420876	0.01914216465	0.4	-0.3837636743	-0.04595372709	-0.009998843041	-0.07009018726	-0.0005177454651	-0.01777370817	a248bdd	altNR	model_8p2_twist	2.45	1.034749331	1	1.257530208	0.9999999999787402	0.5000000000000002	-3.310797558	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9623488299	-1.373370826	2024-11-01@18:56	-0.3	0.03459334917	0.5388049979	v2.7.1	
0.0004978762466602511	0	5.392333933	-0.9906899769	-0.08118326971	0	0	6.384535224e-15	0	0	5.278724844e-17	0	-0.04059176562	0	-0.04059173748	-63.78209575	-5.069616272	-15.69321262	6	3.85	0.2296830378	0.01914216465	0.4	-0.3837636743	-0.0459498976	-0.009904982288	-0.06983219324	-0.0005157443544	-0.01774702601	a248bdd	altNR	model_8p2_twist	2.455	1.034642008	1	1.258481179	0.9999999999797624	0.5	-3.317022911	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9624749332	-1.372915544	2024-11-01@18:56	-0.3	0.03448845058	0.5397655897	v2.7.1	
0.00048604458715995833	0	5.449346713	-0.9908270324	-0.08047851364	0	0	4.667645399e-14	0	0	1.068009227e-16	0	-0.04023941275	0	-0.04023937769	-64.27536645	-5.079616272	-15.69095693	6	3.85	0.2298224272	0.01914216465	0.4	-0.3837636743	-0.045945807	-0.009810495896	-0.06956953506	-0.0005137489783	-0.0177173043	a248bdd	altNR	model_8p2_twist	2.46	1.034527952	1	1.259428737	0.9999999999809465	0.5000000000000002	-3.323253808	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9626015492	-1.37246078	2024-11-01@18:57	-0.3	0.03437686284	0.5407220238	v2.7.1	
-0.0004559305518490273	0	5.506624118	-0.9909613038	-0.07978109225	0	0	2.132018917e-14	0	0	-6.081881503e-18	0	-0.03989061499	0	-0.03989061722	-64.77079219	-5.089616272	-15.68862182	9	3.85	0.2299595825	0.01914216465	0.4	-0.3837636743	-0.04594224417	-0.009717488104	-0.06929587667	-0.0005118035248	-0.01768844895	a248bdd	altNR	model_8p2_twist	2.465	1.034414405	1	1.260371146	0.9999999999819418	0.5	-3.329490231	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9627258584	-1.372002523	2024-11-01@18:57	-0.3	0.03426574146	0.5416699065	v2.7.1	
0.0004573146115547832	0	5.565325879	-0.9910960295	-0.07907799677	0	0	3.104500261e-14	0	0	7.353599926e-17	0	-0.03953902673	0	-0.03953899685	-65.27756754	-5.099616272	-15.6862644	5	3.85	0.2300951009	0.01914216465	0.4	-0.3837636743	-0.04593944921	-0.009624116398	-0.06901165438	-0.0005098690848	-0.01766219417	a248bdd	altNR	model_8p2_twist	2.47	1.034295029	1	1.261305808	0.9999999999828233	0.5	-3.335732149	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9628503228	-1.37154632	2024-11-01@18:57	-0.3	0.03414882352	0.5426084864	v2.7.1	
0.0004933735588378788	0	5.621578205	-0.9912207226	-0.07840986832	0	0	3.842494229e-14	0	0	4.40197087e-17	0	-0.03920506386	0	-0.03920505721	-65.76497709	-5.109616272	-15.68377637	6	3.85	0.2302271862	0.01914216465	0.4	-0.3837636743	-0.04593649749	-0.009536388621	-0.06871918572	-0.0005080686172	-0.01763456575	a248bdd	altNR	model_8p2_twist	2.475	1.034190982	1	1.262228521	0.9999999999839139	0.5	-3.341979532	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9629669594	-1.371084043	2024-11-01@18:58	-0.3	0.0340470217	0.5435300333	v2.7.1	
0.0004232197674764977	0	5.68386913	-0.9913580762	-0.07770169275	0	0	-3.139601918e-14	0	0	9.443314989e-17	0	-0.03885081403	0	-0.03885082076	-66.30032885	-5.119616272	-15.68133932	6	3.85	0.2303597415	0.01914216465	0.4	-0.3837636743	-0.04593457612	-0.009441291494	-0.06841470829	-0.0005061354154	-0.01760850096	a248bdd	altNR	model_8p2_twist	2.48	1.034056447	1	1.263159995	0.9999999999847086	0.5	-3.34823234	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9630930488	-1.370625121	2024-11-01@18:58	-0.3	0.03391504288	0.5444633983	v2.7.1	
0.0004253333979283274	0	5.743149391	-0.9914840722	-0.07702888446	0	0	-3.670703719e-14	0	0	4.207068627e-17	0	-0.03851456699	0	-0.03851447795	-66.81186251	-5.129616272	-15.67877943	6	3.85	0.2304887046	0.01914216465	0.4	-0.3837636743	-0.0459327002	-0.009352619728	-0.06810093045	-0.0005043502835	-0.01758295518	a248bdd	altNR	model_8p2_twist	2.485	1.033940239	1	1.264075778	0.9999999999855561	0.5	-3.35449058	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9632102966	-1.370162016	2024-11-01@18:58	-0.3	0.0338011468	0.5453756868	v2.7.1	
0.0003780326156066688	0	5.806052302	-0.9916158464	-0.07633845222	0	0	-1.923482537e-14	0	0	-9.958978463e-17	0	-0.03816937071	0	-0.0381693195	-67.35218863	-5.139616272	-15.67621194	6	3.85	0.2306169341	0.01914216465	0.4	-0.3837636743	-0.04593097621	-0.009260498316	-0.06777627167	-0.0005025134378	-0.01755708468	a248bdd	altNR	model_8p2_twist	2.49	1.033807215	1	1.264995184	0.999999999986285	0.5000000000000002	-3.360754194	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9633317664	-1.369699319	2024-11-01@18:59	-0.3	0.03367058403	0.5462912697	v2.7.1	
0.0003840776150676211	0	5.865755666	-0.99173635	-0.0756833077	0	0	-8.307485492e-15	0	0	2.859191958e-16	0	-0.03784175635	0	-0.03784175678	-67.86718995	-5.149616272	-15.67352107	6	3.85	0.2307417165	0.01914216465	0.4	-0.3837636743	-0.04592971407	-0.009174807486	-0.06744238692	-0.0005008210968	-0.01753314248	a248bdd	altNR	model_8p2_twist	2.495	1.033693043	1	1.265898102	0.9999999999870037	0.5	-3.367023148	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9634444461	-1.369232039	2024-11-01@18:59	-0.3	0.03355863116	0.54718576	v2.7.1	
0.00038214945904573467	0	5.931475724	-0.9918680435	-0.07499347004	0	0	-1.457214696e-14	0	0	-2.21271685e-16	0	-0.03749682187	0	-0.03749680938	-68.42998535	-5.159616272	-15.67292685	6	3.85	0.2308665809	0.01914216465	0.4	-0.3837636743	-0.04577700368	-0.009082490002	-0.06718134038	-0.0004990153204	-0.0174261519	a248bdd	altNR	model_8p2_twist	2.5	1.033550353	1	1.267043212	0.9999999999877403	0.5000000000000002	-3.373298166	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9635654926	-1.368967279	2024-11-01@18:59	-0.3	0.03341843089	0.5482906627	v2.7.1	
0.000379557458470504	0	5.999533631	-0.9920015076	-0.07429766888	0	0	-5.894302681e-15	0	0	4.122279045e-18	0	-0.03714896036	0	-0.03714895494	-69.01139653	-5.169616272	-15.67317205	5	3.85	0.2309900084	0.01914216465	0.4	-0.3837636743	-0.0455579647	-0.008988987205	-0.06694627328	-0.0004972048234	-0.01728306102	a248bdd	altNR	model_8p2_twist	2.505	1.033398688	1	1.268292145	0.9999999999883746	0.49999999999999967	-3.379581462	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9636877235	-1.368785171	2024-11-01@18:59	-0.3	0.03326931012	0.549485419	v2.7.1	
0.00035257894515214913	0	6.070439325	-0.9921376012	-0.07359281272	0	0	2.031685246e-14	0	0	-2.399020781e-17	0	-0.03679646048	0	-0.03679646836	-69.61547644	-5.179616272	-15.67341329	6	3.85	0.2311121022	0.01914216465	0.4	-0.3837636743	-0.04533578763	-0.008893770058	-0.06670456256	-0.0004953802025	-0.01713797068	a248bdd	altNR	model_8p2_twist	2.51	1.033235965	1	1.26954508	0.999999999989125	0.5000000000000002	-3.385873159	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9638118065	-1.368603787	2024-11-01@19:00	-0.3	0.03310920295	0.5506858599	v2.7.1	
0.00035441495000446523	0	6.139890727	-0.9922665887	-0.07291636892	0	0	1.552350267e-14	0	0	2.556223328e-18	0	-0.03645831635	0	-0.03645830245	-70.20808161	-5.189616272	-15.67344893	6	3.85	0.2312314699	0.01914216465	0.4	-0.3837636743	-0.04511770085	-0.008802570601	-0.06645071286	-0.0004936506244	-0.01699433562	a248bdd	altNR	model_8p2_twist	2.515	1.033083548	1	1.270787351	0.9999999999897506	0.49999999999999967	-3.392173267	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9639302823	-1.368406183	2024-11-01@19:00	-0.3	0.03295925126	0.5518738881	v2.7.1	
0.0003410905218121282	0	6.211572531	-0.9923966912	-0.07223561002	0	0	2.940109167e-14	0	0	1.210078047e-16	0	-0.03611792516	0	-0.03611795442	-70.8184589	-5.199616272	-15.67343881	7	3.85	0.2313493112	0.01914216465	0.4	-0.3837636743	-0.04489830723	-0.008710546224	-0.0661881747	-0.0004919232511	-0.01685045097	a248bdd	altNR	model_8p2_twist	2.52	1.03292345	1	1.272032432	0.9999999999902396	0.5000000000000002	-3.39848169	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9640494531	-1.368205293	2024-11-01@19:02	-0.3	0.03280165388	0.5530652533	v2.7.1	
0.0003268460754741728	0	6.283510212	-0.9925235949	-0.07156635071	0	0	5.338707904e-14	0	0	6.410919671e-17	0	-0.03578326843	0	-0.03578324118	-71.43093508	-5.209616272	-15.67326501	6	3.85	0.2314650425	0.01914216465	0.4	-0.3837636743	-0.04468409435	-0.008620253809	-0.06591508879	-0.0004902458032	-0.01671128915	a248bdd	altNR	model_8p2_twist	2.525	1.032765336	1	1.273262858	0.9999999999789427	0.49999999999999956	-3.404798426	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9641660086	-1.367991492	2024-11-01@19:03	-0.3	0.03264597789	0.5542433298	v2.7.1	
7.183222547429848e-05	0	6.369422322	-0.992674915	-0.07081442675	0	0	7.602541245e-15	0	0	-1.260416693e-16	0	-0.03540724035	0	-0.03540724553	-72.15445196	-5.219616272	-15.67321489	7	3.85	0.2315822492	0.01914216465	0.4	-0.3837636743	-0.04446741825	-0.008515136265	-0.06563119055	-0.0004883145454	-0.0165689215	a248bdd	altNR	model_8p2_twist	2.53	1.032545744	1	1.2745259	0.9999999999804623	0.5	-3.411123429	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9643012209	-1.367781467	2024-11-01@19:04	-0.3	0.03242938165	0.5554618202	v2.7.1	
0.0003256949739814385	0	6.429467809	-0.9927707852	-0.07025520667	0	0	2.995808793e-14	0	0	-5.022031508e-17	0	-0.03512763348	0	-0.03512763433	-72.67262015	-5.229616272	-15.67264705	7	3.85	0.2316906932	0.01914216465	0.4	-0.3837636743	-0.04425389665	-0.008443130366	-0.06534446368	-0.0004870052057	-0.0164341757	a248bdd	altNR	model_8p2_twist	2.535	1.032448903	1	1.275720287	0.9999999999813676	0.4999999999999997	-3.417456735	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9643935567	-1.36754357	2024-11-01@19:08	-0.3	0.03233429813	0.5565952735	v2.7.1	
0.0002525883092590196	0	6.508090964	-0.9928998963	-0.06958134151	0	0	8.213487159e-15	0	0	-1.664308818e-16	0	-0.0347907343	0	-0.03479073961	-73.3383935	-5.239616272	-15.67217804	7	3.85	0.231801725	0.01914216465	0.4	-0.3837636743	-0.04404308935	-0.008350974471	-0.06504019155	-0.0004853452583	-0.01629951234	a248bdd	altNR	model_8p2_twist	2.54	1.032270006	1	1.276954177	0.9999999999900294	0.5	-3.423798267	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9645113597	-1.367302881	2024-11-01@19:12	-0.3	0.03215791217	0.5577790245	v2.7.1	
0.00020608781810323585	0	6.580910397	-0.9930143719	-0.06895946472	0	0	3.763459427e-14	0	0	9.63927425e-18	0	-0.03448067273	0	-0.03448068224	-73.95813406	-5.249616272	-15.67158461	8	3.85	0.2319093719	0.01914216465	0.4	-0.3837636743	-0.04382745874	-0.008267500972	-0.06473328222	-0.0004838571363	-0.01616545334	a248bdd	altNR	model_8p2_twist	2.545	1.032120537	1	1.278174469	0.9999999999607645	0.4999999999999997	-3.430147981	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9646177145	-1.367056915	2024-11-01@19:15	-0.3	0.03201063351	0.5589468394	v2.7.1	
0.0002763961621318148	0	6.659179451	-0.9931355209	-0.06831332008	0	0	2.814232673e-14	0	0	-3.960055549e-16	0	-0.03415666216	0	-0.0341566635	-74.62123195	-5.259616272	-15.67090011	6	3.85	0.2320162009	0.01914216465	0.4	-0.3837636743	-0.04361753977	-0.0081798075	-0.06441582641	-0.0004823095004	-0.01603490225	a248bdd	altNR	model_8p2_twist	2.55	1.031950199	1	1.279393471	0.999999999991044	0.5	-3.436505892	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9647290761	-1.366801137	2024-11-01@19:15	-0.3	0.03184264025	0.5601150131	v2.7.1	
0.0032145262643336813	0	6.74086898	-0.9932591078	-0.06766429852	0	0	-2.942834924e-14	0	0	9.613062239e-17	0	-0.03383213827	0	-0.03383213546	-75.31157709	-5.269616272	-15.67014295	12	3.85	0.2321216719	0.01914216465	0.4	-0.3837636743	-0.04340954599	-0.008090425404	-0.06409045859	-0.00048074862	-0.01590840967	a248bdd	altNR	model_8p2_twist	2.555	1.031768703	1	1.28061018	0.999999999966628	0.5000000000000001	-3.442871976	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9648421877	-1.36653855	2024-11-01@19:16	-0.3	0.03166354855	0.5612827531	v2.7.1	
0.00029024663045120494	0	6.812799871	-0.9933623007	-0.06708692428	0	0	-6.310451167e-14	0	0	-1.905078984e-18	0	-0.03354346046	0	-0.03354344993	-75.92444302	-5.279616272	-15.66916109	6	3.85	0.2322233808	0.01914216465	0.4	-0.3837636743	-0.04320086473	-0.008013398828	-0.06375965428	-0.0004794169328	-0.01578528125	a248bdd	altNR	model_8p2_twist	2.56	1.031632253	1	1.281808121	0.9999999999684368	0.5	-3.449246202	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9649393461	-1.366261761	2024-11-01@19:16	-0.3	0.03152905609	0.5624261244	v2.7.1	
0.0002583377448765284	0	6.896505845	-0.9934823585	-0.06644756399	0	0	-3.544692849e-15	0	0	-9.607079228e-17	0	-0.03322379842	0	-0.03322379961	-76.63094792	-5.289616272	-15.66814599	6	3.85	0.2323252953	0.01914216465	0.4	-0.3837636743	-0.04299703663	-0.007925818359	-0.06341328654	-0.0004779177673	-0.01566677654	a248bdd	altNR	model_8p2_twist	2.565	1.031449315	1	1.283019804	0.9999999999703868	0.5000000000000001	-3.455628536	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9650494417	-1.365976333	2024-11-01@19:17	-0.3	0.03134845262	0.5635892678	v2.7.1	
0.00024976114239227406	0	6.97778263	-0.9935948415	-0.06583964875	0	0	4.076006519e-14	0	0	4.997743791e-18	0	-0.03291982901	0	-0.03291982912	-77.31821567	-5.299616272	-15.66706794	6	3.85	0.23242487	0.01914216465	0.4	-0.3837636743	-0.04278579494	-0.007842733072	-0.06306486994	-0.0004765103113	-0.01554623335	a248bdd	altNR	model_8p2_twist	2.57	1.031280223	1	1.284236082	0.9999999999720466	0.5	-3.462018996	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9651535204	-1.365687453	2024-11-01@19:17	-0.3	0.03118153176	0.5647550065	v2.7.1	
0.00023700152752698176	0	7.061169784	-0.9937073507	-0.06522646747	0	0	1.755961238e-14	0	0	2.209766826e-16	0	-0.03261321088	0	-0.03261325383	-78.02232547	-5.309616272	-15.66578164	5	3.85	0.232522892	0.01914216465	0.4	-0.3837636743	-0.04258511302	-0.007759447284	-0.06270072736	-0.0004751138385	-0.01543687765	a248bdd	altNR	model_8p2_twist	2.575	1.03110611	1	1.285436814	0.9999999999618125	0.5	-3.468417553	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.965257485	-1.36537973	2024-11-01@19:18	-0.3	0.03100959245	0.5659060617	v2.7.1	
0.0002358550963441869	0	7.143987065	-0.9938156507	-0.06463191027	0	0	6.166766534e-15	0	0	-2.082980015e-16	0	-0.03231596904	0	-0.03231594945	-78.72197152	-5.319616272	-15.66438341	7	3.85	0.2326189917	0.01914216465	0.4	-0.3837636743	-0.0423850795	-0.007678611667	-0.06232958736	-0.0004737721925	-0.01533119341	a248bdd	altNR	model_8p2_twist	2.58	1.030937889	1	1.286632988	0.9999999999637704	0.5	-3.474824195	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9653580376	-1.365063054	2024-11-01@19:18	-0.3	0.0308434569	0.5670519797	v2.7.1	
0.00022439459534243862	0	7.229815601	-0.9939252656	-0.06403198219	0	0	2.101685929e-14	0	0	1.113554952e-16	0	-0.03201595564	0	-0.03201596141	-79.44562525	-5.329616272	-15.6629686	6	3.85	0.2327136774	0.01914216465	0.4	-0.3837636743	-0.0421795332	-0.007596765779	-0.06195452368	-0.0004724275311	-0.01522424971	a248bdd	altNR	model_8p2_twist	2.585	1.030761383	1	1.28784138	0.999999999953087	0.5	-3.481238908	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9654594852	-1.36474409	2024-11-01@19:19	-0.3	0.0306690653	0.5682104718	v2.7.1	
0.00021636785388068745	0	7.316357458	-0.9940326328	-0.06344002164	0	0	2.49165999e-14	0	0	-2.065514308e-17	0	-0.03172000125	0	-0.0317199982	-80.17501865	-5.339616272	-15.66135598	6	3.85	0.2328066522	0.01914216465	0.4	-0.3837636743	-0.04198135488	-0.007516147581	-0.06156568411	-0.000471116541	-0.01512682554	a248bdd	altNR	model_8p2_twist	2.59	1.03058586	1	1.289036007	0.9999999999437221	0.5	-3.48766168	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9655590517	-1.364407898	2024-11-01@19:19	-0.3	0.03049561037	0.5693560086	v2.7.1	
0.0002024851762374792	0	7.404888433	-0.9941395887	-0.0628497289	0	0	-2.305245236e-15	0	0	-2.283019213e-17	0	-0.03142493	0	-0.0314249318	-80.92029798	-5.349616272	-15.65972073	7	3.85	0.2328980788	0.01914216465	0.4	-0.3837636743	-0.04177663717	-0.007435596098	-0.06117274444	-0.0004698199826	-0.01502859736	a248bdd	altNR	model_8p2_twist	2.595	1.030406527	1	1.290245457	0.9999999999447311	0.5	-3.494092508	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9656581737	-1.364068934	2024-11-01@19:20	-0.3	0.0303183372	0.5705150114	v2.7.1	
0.00020239905816021257	0	7.493144166	-0.9942429412	-0.06227348654	0	0	4.660513046e-14	0	0	2.674426645e-16	0	-0.03113676718	0	-0.03113678611	-81.66345555	-5.359616272	-15.6578669	7	3.85	0.2329877402	0.01914216465	0.4	-0.3837636743	-0.04158260786	-0.007357150888	-0.06076671235	-0.0004685701202	-0.01494113816	a248bdd	altNR	model_8p2_twist	2.6	1.030232034	1	1.291434241	0.9999999999499019	0.5	-3.500531377	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9657543524	-1.363711289	2024-11-01@19:20	-0.3	0.03014582765	0.571653597	v2.7.1	
0.0002023915093222089	0	7.582281116	-0.9943443857	-0.06170696912	0	0	1.92645774e-14	0	0	-6.244781634e-17	0	-0.03085351049	0	-0.03085347868	-82.41368796	-5.369616272	-15.65597866	6	3.85	0.2330757924	0.01914216465	0.4	-0.3837636743	-0.04138419523	-0.007279743741	-0.06035753183	-0.000467349137	-0.01485594605	a248bdd	altNR	model_8p2_twist	2.605	1.030057994	1	1.292627939	0.9999999999523963	0.5000000000000001	-3.506978291	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9658489131	-1.363351057	2024-11-01@19:21	-0.3	0.02997372937	0.5727963685	v2.7.1	
0.00019604129318795478	0	7.674247612	-0.9944464589	-0.06113484411	0	0	2.862366736e-14	0	0	-1.512273906e-16	0	-0.03056742235	0	-0.03056742517	-83.18649535	-5.379616272	-15.65403282	6	3.85	0.2331624113	0.01914216465	0.4	-0.3837636743	-0.04117876165	-0.007201739507	-0.05994277798	-0.0004661310995	-0.01476988243	a248bdd	altNR	model_8p2_twist	2.61	1.029877456	1	1.293835911	0.9999999999531732	0.5	-3.513433228	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9659438508	-1.362984899	2024-11-01@19:21	-0.3	0.02979514706	0.5739531222	v2.7.1	
0.00017680347410664908	0	7.769487119	-0.994549528	-0.06055947611	0	0	4.688898223e-14	0	0	2.007973976e-16	0	-0.03027979908	0	-0.03027980603	-83.98541087	-5.389616272	-15.65193056	7	3.85	0.2332476059	0.01914216465	0.4	-0.3837636743	-0.04098213951	-0.007122881172	-0.0595146585	-0.000464912306	-0.01469432304	a248bdd	altNR	model_8p2_twist	2.615	1.029689251	1	1.295033875	0.999999999955482	0.5000000000000001	-3.519896198	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9660394634	-1.362603667	2024-11-01@19:22	-0.3	0.02960891612	0.5751009418	v2.7.1	
0.0001812076603605653	0	7.862550773	-0.9946467505	-0.06000891265	0	0	1.244891739e-14	0	0	-1.138708379e-16	0	-0.03000445629	0	-0.03000445421	-84.76708257	-5.399616272	-15.64967488	6	3.85	0.2333310138	0.01914216465	0.4	-0.3837636743	-0.04078708817	-0.007047627667	-0.05908006429	-0.0004637609935	-0.01462283901	a248bdd	altNR	model_8p2_twist	2.62	1.029512724	1	1.296225924	0.9999999999593288	0.5	-3.526367195	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9661303612	-1.362210201	2024-11-01@19:23	-0.3	0.02943424059	0.5762389926	v2.7.1	
#0.00017331317675646683	0	7.960388543	-0.9947466864	-0.05944462297	0	0	-5.002688011e-14	0	0	9.285847479e-17	0	-0.02972209993	0	-0.02972216232	-85.58681077	-5.409616272	-15.64731926	12	3.85	0.2334131068	0.01914216465	0.4	-0.3837636743	-0.0405892486	-0.006970393248	-0.05863860098	-0.0004625912817	-0.01455150991	a248bdd	altNR	model_8p2_twist	2.625	1.029323682	1	1.297432995	0.9999999999472823	0.5000000000000001	-3.532846239	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9662232945	-1.361805045	2024-11-01@19:25	-0.3	0.02924710401	0.577390935	v2.7.1	
#0.00014766345472094295	0	8.059548756	-0.9948450145	-0.05888643744	0	0	5.036435487e-14	0	0	-1.962431109e-16	0	-0.02944338077	0	-0.02944337873	-86.41713347	-5.419616272	-15.64485836	7	3.85	0.2334936661	0.01914216465	0.4	-0.3837636743	-0.04039634901	-0.00689399786	-0.05818992865	-0.0004614461097	-0.01448484935	a248bdd	altNR	model_8p2_twist	2.63	1.029134396	1	1.298642525	0.9999999999379001	0.5	-3.539333305	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9663148593	-1.361388766	2024-11-01@19:28	-0.3	0.02905968706	0.5785412096	v2.7.1	
#0.00013995353589315625	0	8.164697768	-0.9949469128	-0.05830351262	0	0	-3.722410007e-14	0	0	-1.093183045e-16	0	-0.0291518518	0	-0.02915184947	-87.29519359	-5.429616272	-15.64227839	7	3.85	0.2335728994	0.01914216465	0.4	-0.3837636743	-0.04020099746	-0.00681499819	-0.05773826296	-0.000460274234	-0.01441597056	a248bdd	altNR	model_8p2_twist	2.635	1.028929628	1	1.299870054	0.9999999999414755	0.5	-3.545828418	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.966409163	-1.36095883	2024-11-01@19:34	-0.3	0.02885685971	0.5797034701	v2.7.1	
2der_B1_1	B1	B1_1	B1_1_ave	B1_ave	B2	B2_1	B2_ave	B2i	B2i_1	B2i_ave	D1	D1_ave	D2	D2_ave	E0_1	E0_2	E_kin	SEF_eval	U	U_1_ave	U_2_ave	V1	V1_2_ave	V1_ave	V2_1_ave	V2_ave	V3_1_ave	V3_ave	githash	method	model	mu	mu_1_ave	mu_2_ave	mu_ave	n_1	n_2	omega	script	sector_1	sector_2	t	t_1_ave	t_ave	time	tp	tp_1_ave	tp_ave	version	
0.015644699088097305	0	1.007449958	-0.9096948787	-0.2424792582	0	0	-1.51318693e-14	0	0	2.137464276e-16	0	-0.121239611	0	-0.1212395266	-21.7998408	-3.159616272	-14.54040213	5	3.85	0.1510900956	0.01914216465	0.4	-0.3837636743	-0.05372141319	-0.0421110728	-0.05239256938	-0.002503924191	-0.03393061875	a248bdd	altNR	model_8p2_twist	1.5	0.9825427322	1	1.032453199	0.9999999999767253	0.5000000000000001	-2.248579647	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9124039811	-1.334029852	2024-11-01@17:37	-0.3	-0.01578621333	0.2799053587	v2.7.1	
0.01590138585072295	0	1.000035299	-0.9087429475	-0.2435280646	0	0	-9.026180722e-15	0	0	4.800027683e-16	0	-0.1217640531	0	-0.1217640538	-21.70662027	-3.149616272	-14.53005934	5	3.85	0.1504458089	0.01914216465	0.4	-0.3837636743	-0.05370738448	-0.04231670085	-0.05238190095	-0.002528765848	-0.03399616223	a248bdd	altNR	model_8p2_twist	1.495	0.9818601237	1	1.031534454	0.9999999999764326	0.5000000000000001	-2.243695452	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9120509864	-1.333301576	2024-11-01@17:38	-0.3	-0.01643263375	0.2788849481	v2.7.1	
-0.04236533084718148	0	0.9923283577	-0.9077377242	-0.2446076544	0	0	-4.928306311e-15	0	0	-5.703415171e-17	0	-0.1223037688	0	-0.1223037841	-21.61136146	-3.139616272	-14.51939085	9	3.85	0.1497847552	0.01914216465	0.4	-0.3837636743	-0.05369308046	-0.0425320703	-0.05237013342	-0.002555043774	-0.03406662798	a248bdd	altNR	model_8p2_twist	1.49	0.9811735937	1	1.030619935	0.9999999999760762	0.5000000000000001	-2.23881743	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9116805733	-1.332537056	2024-11-01@17:38	-0.3	-0.0170821395	0.2778759156	v2.7.1	
0.015785847364384792	0	0.9847688201	-0.9067341737	-0.2456829461	0	0	2.5853197e-15	0	0	1.802722748e-16	0	-0.1228414861	0	-0.1228414528	-21.51726191	-3.129616272	-14.50878583	5	3.85	0.1491272847	0.01914216465	0.4	-0.3837636743	-0.05367784528	-0.04274476677	-0.05236172747	-0.002581267387	-0.03413528604	a248bdd	altNR	model_8p2_twist	1.485	0.9804856509	1	1.029710444	0.9999999999758842	0.5000000000000001	-2.233945568	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9113141853	-1.331777614	2024-11-01@17:39	-0.3	-0.01773279987	0.2768708344	v2.7.1	
0.016180621803015438	0	0.9771905916	-0.9057109718	-0.246765333	0	0	-1.048642059e-14	0	0	1.025995335e-16	0	-0.1233826079	0	-0.1233825858	-21.4231157	-3.119616272	-14.49809851	5	3.85	0.1484656977	0.01914216465	0.4	-0.3837636743	-0.05366194387	-0.04295950279	-0.05235550101	-0.002608016914	-0.03420574727	a248bdd	altNR	model_8p2_twist	1.48	0.9797954216	1	1.02880434	0.9999999999754567	0.5	-2.229079882	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9109436507	-1.331007328	2024-11-01@17:39	-0.3	-0.0183852635	0.2758731852	v2.7.1	
0.016197736250006176	0	0.9694793749	-0.90465228	-0.2478753416	0	0	-9.577203386e-15	0	0	-2.603306268e-16	0	-0.1239375418	0	-0.1239375657	-21.32809723	-3.109616272	-14.48721265	5	3.85	0.1477944795	0.01914216465	0.4	-0.3837636743	-0.05364498931	-0.04317962487	-0.05235671203	-0.002635725976	-0.03427181419	a248bdd	altNR	model_8p2_twist	1.475	0.9791022771	1	1.027903107	0.9999999999752092	0.49999999999999967	-2.224220366	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9105630993	-1.33021655	2024-11-01@17:39	-0.3	-0.01903999037	0.2748758644	v2.7.1	
0.016508821990193958	0	0.9617651884	-0.9035746248	-0.2489858439	0	0	2.658125953e-15	0	0	-1.084601454e-16	0	-0.1244928784	0	-0.124492879	-21.23315094	-3.099616272	-14.47628078	6	3.85	0.1471197725	0.01914216465	0.4	-0.3837636743	-0.05362745368	-0.04340141501	-0.05235708163	-0.00266394639	-0.03433818102	a248bdd	altNR	model_8p2_twist	1.47	0.9784070395	1	1.027010768	0.9999999999748961	0.4999999999999999	-2.21936703	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9101789681	-1.329418769	2024-11-01@17:40	-0.3	-0.01969633365	0.2738877648	v2.7.1	
0.016347946492881998	0	0.9538937479	-0.9024561056	-0.2501240444	0	0	1.211582577e-14	0	0	-1.533485902e-16	0	-0.125062016	0	-0.1250619189	-21.13716426	-3.089616272	-14.46505252	5	3.85	0.1464340136	0.01914216465	0.4	-0.3837636743	-0.05360966612	-0.04362944135	-0.0523589233	-0.002693278776	-0.03440867298	a248bdd	altNR	model_8p2_twist	1.465	0.9777088303	1	1.026113494	0.9999999999746364	0.5	-2.214519881	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9097832117	-1.328590088	2024-11-01@17:40	-0.3	-0.02035493868	0.2729015748	v2.7.1	
0.01767846178523416	0	0.9460162177	-0.9013166186	-0.2512642106	0	0	1.125852698e-14	0	0	-2.768014459e-16	0	-0.1256320061	0	-0.1256319693	-21.0412327	-3.079616272	-14.45380836	7	3.85	0.1457444822	0.01914216465	0.4	-0.3837636743	-0.05359092252	-0.04385931686	-0.05236372133	-0.002723182152	-0.03447505	a248bdd	altNR	model_8p2_twist	1.46	0.9770086346	1	1.025230417	0.9999999999237152	0.5000000000000001	-2.209678936	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9093834639	-1.327757345	2024-11-01@17:41	-0.3	-0.02101503303	0.2719245724	v2.7.1	
0.016703861162516643	0	0.9381042737	-0.9001516089	-0.2524166303	0	0	-8.895295026e-15	0	0	-4.503308461e-17	0	-0.126208279	0	-0.1262082764	-20.94515382	-3.069616272	-14.44238974	6	3.85	0.145049767	0.01914216465	0.4	-0.3837636743	-0.05357186052	-0.04409190324	-0.05236921196	-0.002753783303	-0.03454587876	a248bdd	altNR	model_8p2_twist	1.455	0.9763063575	1	1.024342891	0.999999999947256	0.5000000000000001	-2.204844186	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.908978174	-1.326905315	2024-11-01@17:41	-0.3	-0.02167666417	0.270951889	v2.7.1	
0.016757141998081846	0	0.9300863995	-0.8989498436	-0.2535914216	0	0	9.257124112e-15	0	0	3.50636088e-17	0	-0.1267956244	0	-0.1267955389	-20.84841566	-3.059616272	-14.43079844	6	3.85	0.1443462195	0.01914216465	0.4	-0.3837636743	-0.05355188798	-0.04432939279	-0.05238014908	-0.00278539322	-0.03461250173	a248bdd	altNR	model_8p2_twist	1.45	0.9756016311	1	1.023462912	0.9999999999460993	0.5000000000000001	-2.200015653	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9085634136	-1.326035229	2024-11-01@17:42	-0.3	-0.02234008213	0.2699810995	v2.7.1	
0.017134967071222102	0	0.9221114648	-0.8977323484	-0.2547577292	0	0	-1.290708759e-14	0	0	6.69500176e-18	0	-0.1273785805	0	-0.1273791307	-20.75209191	-3.049616272	-14.41918109	6	3.85	0.1436413006	0.01914216465	0.4	-0.3837636743	-0.05353150401	-0.04456733281	-0.05238973679	-0.002817437261	-0.03468402572	a248bdd	altNR	model_8p2_twist	1.445	0.9748954837	1	1.022590272	0.999999999944791	0.5000000000000001	-2.195193349	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9081470171	-1.32515766	2024-11-01@17:42	-0.3	-0.02300448434	0.2690260582	v2.7.1	
-0.03338105227496205	0	0.9142109277	-0.8965038265	-0.255921831	0	0	5.275979054e-15	0	0	4.709405486e-16	0	-0.1279610736	0	-0.127961065	-20.65640839	-3.039616272	-14.40753915	8	3.85	0.1429367157	0.01914216465	0.4	-0.3837636743	-0.053510611	-0.0448047368	-0.05239999608	-0.002849787206	-0.0347563227	a248bdd	altNR	model_8p2_twist	1.44	0.9741882201	1	1.021719311	0.9999999999435889	0.5000000000000001	-2.190377278	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9077307358	-1.324276271	2024-11-01@17:43	-0.3	-0.02366961773	0.2680754703	v2.7.1	
0.18254308412053277	0	0.9055709526	-0.8951375914	-0.257185472	0	0	-2.096396316e-14	0	0	8.387242181e-18	0	-0.1285927076	0	-0.1285926624	-20.55553602	-3.029616272	-14.39504872	9	3.85	0.1421902367	0.01914216465	0.4	-0.3837636743	-0.05348873743	-0.04506671412	-0.0524236199	-0.002885939326	-0.03481890902	a248bdd	altNR	model_8p2_twist	1.435	0.9734747629	1	1.020858426	0.9999999999421136	0.5000000000000001	-2.185567479	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9072696391	-1.323309567	2024-11-01@17:43	-0.3	-0.02433922302	0.2671227243	v2.7.1	
0.029023836935377058	0	0.8974774225	-0.8938308492	-0.2583920618	0	0	1.02353912e-14	0	0	-1.268854002e-16	0	-0.1291959813	0	-0.1291959269	-20.45869484	-3.019616272	-14.38296721	8	3.85	0.1414683565	0.01914216465	0.4	-0.3837636743	-0.05346677314	-0.04531374153	-0.05244053249	-0.002920460658	-0.0348901181	a248bdd	altNR	model_8p2_twist	1.43	0.9727634164	1	1.019992833	0.9999999999406932	0.5000000000000001	-2.18076398	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.906834258	-1.322381563	2024-11-01@17:44	-0.3	-0.02500708664	0.2661784267	v2.7.1	
0.01627471248713747	0	0.8890326891	-0.8924425156	-0.2596390296	0	0	4.511543455e-15	0	0	1.80781493e-16	0	-0.1298195546	0	-0.129819586	-20.35946004	-3.009616272	-14.37042553	7	3.85	0.1407242834	0.01914216465	0.4	-0.3837636743	-0.05344420093	-0.04557361158	-0.05246120375	-0.002957247982	-0.03496201677	a248bdd	altNR	model_8p2_twist	1.425	0.9720486014	1	1.019134272	0.9999999999392299	0.5000000000000001	-2.175966779	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9063747683	-1.321403815	2024-11-01@17:44	-0.3	-0.02567730386	0.2652445818	v2.7.1	
0.017416743734312998	0	0.8805092762	-0.891013713	-0.2609007193	0	0	-3.522441033e-15	0	0	-9.889834424e-17	0	-0.1304503398	0	-0.1304505476	-20.25978772	-2.999616272	-14.35771387	6	3.85	0.1399721107	0.01914216465	0.4	-0.3837636743	-0.053420956	-0.04583796227	-0.05248690316	-0.002995171347	-0.03503120301	a248bdd	altNR	model_8p2_twist	1.42	0.9713322022	1	1.018283996	0.9999999999375745	0.5000000000000001	-2.171175918	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9059060413	-1.320407103	2024-11-01@17:45	-0.3	-0.02634843188	0.2643159214	v2.7.1	
0.017576520677486992	0	0.87199187	-0.8895573101	-0.2621663784	0	0	-6.662099315e-15	0	0	-1.632610883e-16	0	-0.1310830935	0	-0.131083229	-20.16028522	-2.989616272	-14.34480062	5	3.85	0.1392163306	0.01914216465	0.4	-0.3837636743	-0.05339796946	-0.04610415706	-0.05250681905	-0.003033878263	-0.03510915365	a248bdd	altNR	model_8p2_twist	1.415	0.9706149093	1	1.017426638	0.9999999999359311	0.5	-2.16639142	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9054327665	-1.319388212	2024-11-01@17:45	-0.3	-0.02701992132	0.2633939997	v2.7.1	
0.01756976465068057	0	0.8633245756	-0.8880457852	-0.2634597078	0	0	-1.631461754e-14	0	0	-2.711770757e-16	0	-0.1317300737	0	-0.1317300537	-20.05984679	-2.979616272	-14.33161548	5	3.85	0.1384484589	0.01914216465	0.4	-0.3837636743	-0.05337423827	-0.04637720204	-0.05253285816	-0.003074137344	-0.03518484314	a248bdd	altNR	model_8p2_twist	1.41	0.9698959265	1	1.01657826	0.9999999999341884	0.5000000000000001	-2.161613302	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9049457595	-1.318338721	2024-11-01@17:46	-0.3	-0.02769229233	0.262481262	v2.7.1	
0.017704165241605153	0	0.8545881	-0.8864910205	-0.2647638615	0	0	-1.756459839e-15	0	0	3.175385659e-17	0	-0.1323820986	0	-0.1323820145	-19.95905238	-2.969616272	-14.31821633	5	3.85	0.1376727479	0.01914216465	0.4	-0.3837636743	-0.0533500713	-0.04665459902	-0.05256164117	-0.003115624593	-0.03526180497	a248bdd	altNR	model_8p2_twist	1.405	0.969175955	1	1.015732953	0.9999999999323184	0.5000000000000001	-2.156841605	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9044494315	-1.317265539	2024-11-01@17:46	-0.3	-0.02836497794	0.261574403	v2.7.1	
0.017855587457209565	0	0.8457175648	-0.8848797721	-0.2660837344	0	0	1.397618966e-14	0	0	8.925618794e-17	0	-0.1330419473	0	-0.1330418619	-19.85744753	-2.959616272	-14.3044732	5	3.85	0.1368855044	0.01914216465	0.4	-0.3837636743	-0.05332623064	-0.04693851646	-0.05258391554	-0.003158715119	-0.03534908591	a248bdd	altNR	model_8p2_twist	1.4	0.9684548243	1	1.014884011	0.9999999999303703	0.4999999999999998	-2.152076367	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9039396723	-1.316153799	2024-11-01@17:46	-0.3	-0.0290380267	0.2606811824	v2.7.1	
0.017703994279327357	0	0.8366686882	-0.8832014709	-0.2674433156	0	0	-9.1657551e-15	0	0	5.362793232e-17	0	-0.1337216593	0	-0.133721451	-19.75472697	-2.949616272	-14.290347	5	3.85	0.1360840538	0.01914216465	0.4	-0.3837636743	-0.0533017066	-0.04723050931	-0.05261606656	-0.003203711919	-0.03543069743	a248bdd	altNR	model_8p2_twist	1.395	0.9677325411	1	1.014041242	0.999999999928319	0.5000000000000001	-2.147317628	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9034134232	-1.315002913	2024-11-01@17:47	-0.3	-0.02971134333	0.2597873595	v2.7.1	
0.01793835360694436	0	0.8276416506	-0.8814907428	-0.2688009323	0	0	6.655592895e-15	0	0	-5.264327785e-16	0	-0.1344005981	0	-0.1344005181	-19.65231212	-2.939616272	-14.27611594	5	3.85	0.1352795368	0.01914216465	0.4	-0.3837636743	-0.0532768449	-0.04752408393	-0.05264840436	-0.003249654531	-0.03551494746	a248bdd	altNR	model_8p2_twist	1.39	0.9670105317	1	1.013205737	0.999999999926245	0.5000000000000001	-2.142565417	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9028825232	-1.313837285	2024-11-01@17:47	-0.3	-0.03038386504	0.2589069869	v2.7.1	
0.018319602610380847	0	0.8184884262	-0.8797183635	-0.2701742703	0	0	2.031722782e-14	0	0	1.772225697e-16	0	-0.1350872792	0	-0.1350873328	-19.54916294	-2.929616272	-14.26149968	6	3.85	0.1344635326	0.01914216465	0.4	-0.3837636743	-0.05325228888	-0.0478241578	-0.05267588066	-0.003297367094	-0.03561084195	a248bdd	altNR	model_8p2_twist	1.385	0.9662882339	1	1.012364292	0.9999999999239455	0.5000000000000002	-2.137819786	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9023377135	-1.312628465	2024-11-01@17:48	-0.3	-0.03105588075	0.258040368	v2.7.1	
0.018397257676892497	0	0.8091882533	-0.8778775447	-0.2715748993	0	0	1.211515616e-14	0	0	3.341733194e-16	0	-0.1357877489	0	-0.1357878151	-19.44514182	-2.919616272	-14.24649907	6	3.85	0.1336346765	0.01914216465	0.4	-0.3837636743	-0.05322774078	-0.04813151764	-0.05270336663	-0.003347049144	-0.03570899612	a248bdd	altNR	model_8p2_twist	1.38	0.9655658851	1	1.011526355	0.9999999999214356	0.5000000000000002	-2.133080786	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9017772972	-1.311378786	2024-11-01@17:48	-0.3	-0.03172711132	0.2571809057	v2.7.1	
0.01898910208078069	0	0.7997266692	-0.8759622149	-0.2730020457	0	0	1.261793574e-14	0	0	-1.219335687e-16	0	-0.1365014108	0	-0.1365023785	-19.34015694	-2.909616272	-14.23103978	7	3.85	0.1327919276	0.01914216465	0.4	-0.3837636743	-0.05320361522	-0.04844675496	-0.05272664665	-0.003398881625	-0.03581463541	a248bdd	altNR	model_8p2_twist	1.375	0.9648438121	1	1.010685013	0.9999999999315252	0.5000000000000001	-2.128348467	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9011998962	-1.310080559	2024-11-01@17:49	-0.3	-0.03239720049	0.2563296235	v2.7.1	
0.019539175604103655	0	0.7901640635	-0.8739813247	-0.2744493129	0	0	1.918254863e-15	0	0	-2.01495535e-16	0	-0.1372249357	0	-0.1372250179	-19.23464124	-2.899616272	-14.21520178	7	3.85	0.1319386467	0.01914216465	0.4	-0.3837636743	-0.05317983296	-0.04876792019	-0.0527472123	-0.003452623085	-0.03592543333	a248bdd	altNR	model_8p2_twist	1.37	0.9641227413	1	1.009850759	0.9999999999311744	0.5	-2.123622901	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9006089173	-1.308741282	2024-11-01@17:49	-0.3	-0.03306553849	0.2554882306	v2.7.1	
0.018410408836523853	0	0.7802145969	-0.8718712754	-0.2759463347	0	0	9.925652605e-16	0	0	1.338078831e-16	0	-0.1379731284	0	-0.1379731813	-19.1266092	-2.889616272	-14.19859991	5	3.85	0.1310576279	0.01914216465	0.4	-0.3837636743	-0.05315667272	-0.04910488951	-0.05276221845	-0.003510081439	-0.03604064031	a248bdd	altNR	model_8p2_twist	1.365	0.9634019312	1	1.009007836	0.9999999999642866	0.5	-2.118904132	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8999851938	-1.307324583	2024-11-01@17:50	-0.3	-0.03373231811	0.2546513945	v2.7.1	
0.018812843612802554	0	0.7704340982	-0.8697455375	-0.2774273029	0	0	-1.204758552e-14	0	0	7.93278353e-17	0	-0.1387135464	0	-0.138713542	-19.01995163	-2.879616272	-14.18191876	6	3.85	0.1301818439	0.01914216465	0.4	-0.3837636743	-0.05313432935	-0.04943870329	-0.05276295176	-0.003568062786	-0.03616862296	a248bdd	altNR	model_8p2_twist	1.36	0.9626842839	1	1.00816564	0.9999999999629124	0.5000000000000001	-2.114192222	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8993646152	-1.305896892	2024-11-01@17:50	-0.3	-0.03439571905	0.2538280887	v2.7.1	
0.018485803849821042	0	0.7602712899	-0.8674819613	-0.2789593783	0	0	-1.082044207e-14	0	0	-1.73602595e-16	0	-0.1394796685	0	-0.1394796545	-18.91083776	-2.869616272	-14.16440374	5	3.85	0.1292780394	0.01914216465	0.4	-0.3837636743	-0.05311306994	-0.04978841306	-0.05275358672	-0.003630036169	-0.03630305099	a248bdd	altNR	model_8p2_twist	1.355	0.9619681924	1	1.007322397	0.9999999999405813	0.5000000000000001	-2.10948724	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8987102413	-1.30438496	2024-11-01@17:51	-0.3	-0.03505628942	0.2530103424	v2.7.1	
0.018607986505523852	0	0.7501393817	-0.8651670667	-0.2804933725	0	0	9.467510763e-15	0	0	-2.971451366e-16	0	-0.1402466643	0	-0.1402466563	-18.80215273	-2.859616272	-14.14659202	6	3.85	0.1283710881	0.01914216465	0.4	-0.3837636743	-0.05309282565	-0.0501397703	-0.05273055381	-0.003693563064	-0.0364477036	a248bdd	altNR	model_8p2_twist	1.35	0.9612558033	1	1.006475752	0.9999999999505012	0.4999999999999998	-2.104789232	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8980491868	-1.302841703	2024-11-01@17:51	-0.3	-0.0357127021	0.2522017785	v2.7.1	
0.018523904044564478	0	0.7396851822	-0.8627160299	-0.282076155	0	0	1.225974059e-14	0	0	3.415904354e-18	0	-0.1410380787	0	-0.1410380815	-18.6914617	-2.849616272	-14.12794343	5	3.85	0.1274391579	0.01914216465	0.4	-0.3837636743	-0.05307414254	-0.05050518076	-0.05269458616	-0.003761069133	-0.03660239823	a248bdd	altNR	model_8p2_twist	1.345	0.9605467886	1	1.005626441	0.9999999999476556	0.5000000000000001	-2.100098297	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.897356796	-1.301212828	2024-11-01@17:51	-0.3	-0.03636461348	0.2514021771	v2.7.1	
0.018605252506410926	0	0.7291692707	-0.8601838021	-0.2836785431	0	0	5.661809895e-15	0	0	8.799399056e-17	0	-0.1418392158	0	-0.1418392226	-18.58058201	-2.839616272	-14.10875307	5	3.85	0.1264981574	0.01914216465	0.4	-0.3837636743	-0.05305731292	-0.0508755571	-0.05263771328	-0.003831007314	-0.03677451125	a248bdd	altNR	model_8p2_twist	1.34	0.9598426847	1	1.004766987	0.9999999999446161	0.5000000000000001	-2.095414495	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8966503378	-1.299526904	2024-11-01@17:52	-0.3	-0.03701102181	0.2506166477	v2.7.1	
0.018621611592594987	0	0.7183504838	-0.857506397	-0.2853470875	0	0	-1.394914634e-14	0	0	-1.549421831e-16	0	-0.1426735425	0	-0.142673561	-18.46786846	-2.829616272	-14.08854969	6	3.85	0.1255327769	0.01914216465	0.4	-0.3837636743	-0.05304316419	-0.051259499	-0.05256028891	-0.003905222454	-0.0369675502	a248bdd	altNR	model_8p2_twist	1.335	0.9591440129	1	1.003893587	0.9999999999546777	0.5000000000000001	-2.09073795	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8959121187	-1.297736151	2024-11-01@17:52	-0.3	-0.03765096494	0.2498446295	v2.7.1	
0.018216687798322185	0	0.7068530959	-0.8545774415	-0.2871585733	0	0	5.439546415e-15	0	0	-5.955408174e-17	0	-0.1435793929	0	-0.1435793757	-18.35077792	-2.819616272	-14.06645517	5	3.85	0.1245184556	0.01914216465	0.4	-0.3837636743	-0.05303435016	-0.05167063686	-0.05244401622	-0.003986791997	-0.03720170904	a248bdd	altNR	model_8p2_twist	1.33	0.958452094	1	1.002988452	0.9999999999536251	0.5000000000000001	-2.086068858	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8951134876	-1.295749093	2024-11-01@17:52	-0.3	-0.03828243798	0.2490989187	v2.7.1	
0.022435606397677495	0	0.6970155223	-0.8520004872	-0.2885684214	0	0	3.283910397e-15	0	0	-2.981877488e-16	0	-0.1442841488	0	-0.1442841687	-18.24529877	-2.809616272	-14.04790557	6	3.85	0.1236056709	0.01914216465	0.4	-0.3837636743	-0.0530158084	-0.05202472105	-0.05237587945	-0.004058402156	-0.03734035079	a248bdd	altNR	model_8p2_twist	1.325	0.9577676313	1	1.002179295	0.999999999949359	0.5000000000000001	-2.081407274	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8944253391	-1.294136323	2024-11-01@17:53	-0.3	-0.03890929606	0.2483063084	v2.7.1	
0.023432626925425193	0	0.6892905511	-0.8499315065	-0.2894857444	0	0	6.049689494e-15	0	0	1.586764734e-16	0	-0.1447428315	0	-0.1447428503	-18.15441198	-2.799616272	-14.0340955	5	3.85	0.122826889	0.01914216465	0.4	-0.3837636743	-0.05298432647	-0.05230434481	-0.05237762679	-0.004115497158	-0.0373603213	a248bdd	altNR	model_8p2_twist	1.32	0.9570868894	1	1.001487887	0.9999999999587661	0.5000000000000002	-2.07675213	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8938866748	-1.293022052	2024-11-01@17:53	-0.3	-0.03953611279	0.2474500101	v2.7.1	
0.025047675123122923	0	0.682125395	-0.8479765879	-0.2902940158	0	0	-4.90234644e-15	0	0	3.165856594e-17	0	-0.1451470572	0	-0.1451471037	-18.0674788	-2.789616272	-14.02130575	6	3.85	0.1220830978	0.01914216465	0.4	-0.3837636743	-0.05295065994	-0.0525651149	-0.05238425777	-0.004169367354	-0.0373660087	a248bdd	altNR	model_8p2_twist	1.315	0.9564091423	1	1.000818043	0.9999999999567798	0.5000000000000002	-2.072103166	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8933852288	-1.292011918	2024-11-01@17:53	-0.3	-0.04016062222	0.2465920669	v2.7.1	
0.025654686110425033	0	0.6750992826	-0.8460253634	-0.2910482558	0	0	1.179476272e-14	0	0	2.166583349e-17	0	-0.1455241779	0	-0.1455241913	-17.98162678	-2.779616272	-14.00879225	6	3.85	0.1213472773	0.01914216465	0.4	-0.3837636743	-0.05291584061	-0.0528221809	-0.05239139982	-0.00422318614	-0.03736083756	a248bdd	altNR	model_8p2_twist	1.31	0.9557347009	1	1.000162697	0.9999999999813723	0.5000000000000002	-2.067460309	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.892890086	-1.2910325	2024-11-01@17:54	-0.3	-0.04078171295	0.2457293626	v2.7.1	
0.026873941672885232	0	0.6683517571	-0.8441194511	-0.2917423812	0	0	-6.534386158e-15	0	0	6.384613245e-18	0	-0.1458711843	0	-0.1458712117	-17.89779351	-2.769616272	-13.99674192	6	3.85	0.1206289119	0.01914216465	0.4	-0.3837636743	-0.05288005706	-0.0530703655	-0.05239567084	-0.004275748884	-0.03735208922	a248bdd	altNR	model_8p2_twist	1.305	0.9550631083	1	0.9995167003	0.9999999999808789	0.5000000000000002	-2.06282351	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8924122957	-1.290099765	2024-11-01@17:54	-0.3	-0.04140011366	0.2448700617	v2.7.1	
0.027430515580234262	0	0.6616837985	-0.8422044066	-0.2923988544	0	0	1.843421627e-15	0	0	-5.388348799e-17	0	-0.1461994318	0	-0.1461994817	-17.81462687	-2.759616272	-13.98482725	6	3.85	0.1199151157	0.01914216465	0.4	-0.3837636743	-0.05284364762	-0.05331688981	-0.05239784147	-0.004328627393	-0.03733864707	a248bdd	altNR	model_8p2_twist	1.3	0.9543948377	1	0.9988809864	0.9999999999805536	0.5000000000000001	-2.058192739	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8919369342	-1.289181419	2024-11-01@17:54	-0.3	-0.04201497705	0.244012135	v2.7.1	
0.027941718053764587	0	0.6551924679	-0.8403097923	-0.2930126927	0	0	1.092558755e-15	0	0	1.146477385e-16	0	-0.1465063678	0	-0.146506337	-17.73277724	-2.749616272	-13.97319615	5	3.85	0.1192125413	0.01914216465	0.4	-0.3837636743	-0.05280649129	-0.05355814305	-0.05239809883	-0.004380965156	-0.03732211334	a248bdd	altNR	model_8p2_twist	1.295	0.9537295198	1	0.9982534011	0.9999999999187503	0.5000000000000001	-2.053567976	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8914717779	-1.288291725	2024-11-01@17:54	-0.3	-0.04262686124	0.2431567321	v2.7.1	
0.02957597215174838	0	0.6489299687	-0.8384536441	-0.2935799632	0	0	-4.207783499e-15	0	0	-7.357701972e-17	0	-0.1467899611	0	-0.1467899752	-17.65258819	-2.739616272	-13.96193987	6	3.85	0.1185249342	0.01914216465	0.4	-0.3837636743	-0.05276857348	-0.05379213558	-0.05239515645	-0.004432235825	-0.03730445487	a248bdd	altNR	model_8p2_twist	1.29	0.9530667379	1	0.9976329902	0.9999999999170537	0.5000000000000002	-2.048949198	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8910213206	-1.287439041	2024-11-01@17:55	-0.3	-0.04323628366	0.2423065019	v2.7.1	
0.029742962016590206	0	0.6426901948	-0.8365755057	-0.2941202369	0	0	-1.232557047e-14	0	0	-1.095578031e-16	0	-0.1470600935	0	-0.1470601242	-17.57267138	-2.729616272	-13.95071246	6	3.85	0.117838674	0.01914216465	0.4	-0.3837636743	-0.05273019142	-0.0540264504	-0.05238997448	-0.004484193886	-0.03728380805	a248bdd	altNR	model_8p2_twist	1.285	0.9524074624	1	0.9970200767	0.9999999999153144	0.5000000000000002	-2.044336392	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8905695272	-1.286589674	2024-11-01@17:55	-0.3	-0.0438418898	0.2414581459	v2.7.1	
0.031341350605709146	0	0.6367252747	-0.8347542437	-0.2946126254	0	0	1.079871198e-14	0	0	2.202458052e-16	0	-0.147306353	0	-0.1473063608	-17.49471074	-2.719616272	-13.9399445	6	3.85	0.1171709126	0.01914216465	0.4	-0.3837636743	-0.05269102731	-0.05425170124	-0.05238104693	-0.004534544654	-0.03726371998	a248bdd	altNR	model_8p2_twist	1.28	0.9517501442	1	0.9964130206	0.999999999913642	0.5000000000000002	-2.039729544	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.890136771	-1.285785072	2024-11-01@17:55	-0.3	-0.04444570132	0.2406170384	v2.7.1	
0.031826381293035416	0	0.6307624241	-0.8329067956	-0.2950810185	0	0	1.514924685e-15	0	0	3.434897623e-16	0	-0.1475405866	0	-0.1475405609	-17.41687766	-2.709616272	-13.92917288	6	3.85	0.1165034156	0.01914216465	0.4	-0.3837636743	-0.05265144303	-0.05447799487	-0.05236950136	-0.004585704764	-0.03724151748	a248bdd	altNR	model_8p2_twist	1.275	0.9510964226	1	0.9958127473	0.9999999999120353	0.4999999999999998	-2.03512865	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8897013978	-1.284980161	2024-11-01@17:55	-0.3	-0.04504557356	0.2397788918	v2.7.1	
0.03227780431755999	0	0.6249193462	-0.8310708547	-0.2955163733	0	0	-1.717872798e-15	0	0	2.545245296e-16	0	-0.1477582789	0	-0.1477582313	-17.33995573	-2.699616272	-13.91860052	6	3.85	0.1158442739	0.01914216465	0.4	-0.3837636743	-0.05261129528	-0.05470093657	-0.05235515936	-0.004636576616	-0.03721871205	a248bdd	altNR	model_8p2_twist	1.27	0.9504455068	1	0.9952181981	0.9999999999104501	0.5000000000000002	-2.030533699	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8892730504	-1.284194577	2024-11-01@17:56	-0.3	-0.04564251759	0.2389455998	v2.7.1	
0.03373674937552892	0	0.6192936146	-0.8292799406	-0.2959114326	0	0	-7.658210173e-15	0	0	1.559775247e-16	0	-0.1479557427	0	-0.1479557619	-17.26458806	-2.689616272	-13.90840557	6	3.85	0.1152002975	0.01914216465	0.4	-0.3837636743	-0.05257043534	-0.0549168452	-0.05233721687	-0.00468617903	-0.03719690295	a248bdd	altNR	model_8p2_twist	1.265	0.9497964104	1	0.9946288501	0.9999999999088711	0.5000000000000001	-2.025944687	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8888600199	-1.283445284	2024-11-01@17:56	-0.3	-0.04623769689	0.2381200905	v2.7.1	
0.0350798721530143	0	0.6137629773	-0.8274962022	-0.2962773158	0	0	7.830667659e-15	0	0	-4.017649363e-16	0	-0.1481386883	0	-0.1481386994	-17.18995694	-2.679616272	-13.89856897	6	3.85	0.1145633174	0.01914216465	0.4	-0.3837636743	-0.05252905141	-0.05513027038	-0.0523167727	-0.004735615742	-0.03717472705	a248bdd	altNR	model_8p2_twist	1.26	0.9491500031	1	0.9940445882	0.9999999999073836	0.5	-2.021361611	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8884525304	-1.282731211	2024-11-01@17:56	-0.3	-0.04683001735	0.2372991452	v2.7.1	
0.035082926468017826	0	0.6082056938	-0.8256795011	-0.2966230938	0	0	-8.345691617e-15	0	0	1.001079972e-16	0	-0.1483115636	0	-0.1483114954	-17.11525505	-2.669616272	-13.88854466	6	3.85	0.1139251072	0.01914216465	0.4	-0.3837636743	-0.05248728151	-0.05534578724	-0.05229395638	-0.004786063111	-0.03715076221	a248bdd	altNR	model_8p2_twist	1.255	0.9485075341	1	0.9934666177	0.9999999999059229	0.5	-2.016784466	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8880405337	-1.281998178	2024-11-01@17:56	-0.3	-0.04741801354	0.2364816401	v2.7.1	
0.037267826814494226	0	0.6029666169	-0.8239476778	-0.2969237475	0	0	-5.564607589e-16	0	0	-1.595325518e-16	0	-0.1484617845	0	-0.1484618132	-17.04275744	-2.659616272	-13.87908887	6	3.85	0.1133094203	0.01914216465	0.4	-0.3837636743	-0.05244464431	-0.0555503995	-0.05226719769	-0.00483406635	-0.03712995596	a248bdd	altNR	model_8p2_twist	1.25	0.9478652207	1	0.9928919253	0.9999999999044935	0.5000000000000001	-2.012213256	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8876531342	-1.281319538	2024-11-01@17:57	-0.3	-0.04800607985	0.2356748547	v2.7.1	
0.41955082319761444	0	0.5975905608	-0.8221464561	-0.2972131335	0	0	-2.293238709e-15	0	0	-2.253991192e-16	0	-0.1486065427	0	-0.1486065363	-16.96945752	-2.649616272	-13.86928835	8	3.85	0.1126851267	0.01914216465	0.4	-0.3837636743	-0.05240175993	-0.05576126528	-0.05223905971	-0.004884150592	-0.03710578	a248bdd	altNR	model_8p2_twist	1.245	0.9472280997	1	0.9923236616	0.9999999999029529	0.5000000000000001	-2.007647982	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8872521434	-1.280607077	2024-11-01@17:57	-0.3	-0.04858837471	0.2348684972	v2.7.1	
0.0389101150012195	0	0.5925669383	-0.8204466498	-0.2974573551	0	0	9.958909529e-15	0	0	1.426091454e-16	0	-0.1487286986	0	-0.1487286709	-16.89857403	-2.639616272	-13.86013207	6	3.85	0.1120859831	0.01914216465	0.4	-0.3837636743	-0.05235793114	-0.05595988261	-0.05220714438	-0.004931298114	-0.03708583079	a248bdd	altNR	model_8p2_twist	1.24	0.9465901211	1	0.9917577821	0.9999999999017299	0.5000000000000001	-2.003088638	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.886879287	-1.279956116	2024-11-01@17:57	-0.3	-0.04917180037	0.2340739665	v2.7.1	
0.03939079398453977	0	0.5875505546	-0.8187294181	-0.297680493	0	0	-1.325295001e-14	0	0	5.194310959e-17	0	-0.1488402643	0	-0.1488402363	-16.82783212	-2.629616272	-13.85102824	5	3.85	0.1114883365	0.01914216465	0.4	-0.3837636743	-0.05231365793	-0.05615929998	-0.05217285497	-0.00497899948	-0.03706517476	a248bdd	altNR	model_8p2_twist	1.235	0.945955427	1	0.9911971417	0.9999999999132153	0.5000000000000001	-1.998535229	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8865053778	-1.279309707	2024-11-01@17:57	-0.3	-0.04975161062	0.2332842092	v2.7.1	
0.04347772775125126	0	0.5827958954	-0.8170871165	-0.2978672578	0	0	7.610950305e-16	0	0	-7.867916088e-17	0	-0.1489336236	0	-0.1489336017	-16.75889556	-2.619616272	-13.84227432	6	3.85	0.1109098335	0.01914216465	0.4	-0.3837636743	-0.05226854119	-0.05634984937	-0.05213549054	-0.005024533671	-0.03704745569	a248bdd	altNR	model_8p2_twist	1.23	0.9453202619	1	0.9906390017	0.9999999999120976	0.5000000000000001	-1.993987761	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8861525468	-1.278695917	2024-11-01@17:58	-0.3	-0.05033198953	0.2325043538	v2.7.1	
0.04196875844317658	0	0.5778057469	-0.8153402721	-0.298048115	0	0	-2.489694653e-15	0	0	-2.018667607e-16	0	-0.1490240612	0	-0.1490240578	-16.68851104	-2.609616272	-13.83326934	5	3.85	0.1103162035	0.01914216465	0.4	-0.3837636743	-0.05222334193	-0.05655045697	-0.05209687869	-0.005073192082	-0.03702563036	a248bdd	altNR	model_8p2_twist	1.225	0.9446920481	1	0.9900880745	0.9999999999106983	0.5000000000000001	-1.989446238	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8857777379	-1.278057924	2024-11-01@17:58	-0.3	-0.05090467715	0.2317240746	v2.7.1	
0.04405629420813538	0	0.573118695	-0.8136861714	-0.2981909458	0	0	-5.521076723e-16	0	0	-2.837160627e-17	0	-0.1490956091	0	-0.1490956049	-16.62019458	-2.599616272	-13.82484727	6	3.85	0.1097447368	0.01914216465	0.4	-0.3837636743	-0.05217719605	-0.05674061539	-0.05205520381	-0.005119155092	-0.03700732458	a248bdd	altNR	model_8p2_twist	1.22	0.9440623761	1	0.9895389584	0.9999999999580423	0.5000000000000001	-1.984910666	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8854279757	-1.277475574	2024-11-01@17:58	-0.3	-0.0514789794	0.2309545152	v2.7.1	
0.046097975683438895	0	0.5684953154	-0.812038545	-0.2983108925	0	0	8.221034446e-15	0	0	1.695472802e-16	0	-0.1491556698	0	-0.1491555886	-16.55237922	-2.589616272	-13.81656534	6	3.85	0.1091789541	0.01914216465	0.4	-0.3837636743	-0.05213049044	-0.05692944758	-0.05201123467	-0.005164966677	-0.0369894375	a248bdd	altNR	model_8p2_twist	1.215	0.9434348193	1	0.9889940159	0.9999999999567202	0.5000000000000001	-1.980381053	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8850825521	-1.276906014	2024-11-01@17:58	-0.3	-0.05205091842	0.230191146	v2.7.1	
0.11433187935868923	0	0.5639323474	-0.8103968888	-0.2984093977	0	0	-2.004940156e-15	0	0	9.188573994e-17	0	-0.1492047169	0	-0.1492046879	-16.48504182	-2.579616272	-13.80841729	7	3.85	0.1086186884	0.01914216465	0.4	-0.3837636743	-0.05208322677	-0.05711708884	-0.05196502302	-0.005210641828	-0.03697249124	a248bdd	altNR	model_8p2_twist	1.21	0.9428093648	1	0.9884528603	0.999999999955238	0.5000000000000001	-1.975857413	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8847412806	-1.276348378	2024-11-01@17:58	-0.3	-0.05262049808	0.2294345223	v2.7.1	
0.04962208998651325	0	0.5594817249	-0.8087820098	-0.2984822019	0	0	-1.117265891e-14	0	0	1.256367374e-16	0	-0.1492411384	0	-0.1492410903	-16.41851648	-2.569616272	-13.80050962	6	3.85	0.1080675915	0.01914216465	0.4	-0.3837636743	-0.0520352719	-0.0573015537	-0.05191618691	-0.005255563738	-0.03695648582	a248bdd	altNR	model_8p2_twist	1.205	0.9421849037	1	0.9879152567	0.9999999999537936	0.5000000000000001	-1.971339746	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8844089171	-1.275813172	2024-11-01@17:59	-0.3	-0.05318890461	0.2286855514	v2.7.1	
0.05207599851031505	0	0.5550971262	-0.8071771987	-0.2985336915	0	0	5.228496781e-15	0	0	5.674857098e-17	0	-0.1492668396	0	-0.1492668663	-16.35250017	-2.559616272	-13.79275209	6	3.85	0.107522506	0.01914216465	0.4	-0.3837636743	-0.05198672555	-0.0574846274	-0.05186575492	-0.005300226562	-0.03694113433	a248bdd	altNR	model_8p2_twist	1.2	0.9415621725	1	0.9873809587	0.9999999999523034	0.5000000000000001	-1.966828065	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8840814629	-1.27529166	2024-11-01@17:59	-0.3	-0.05375532198	0.2279425706	v2.7.1	
0.0509018108048917	0	0.5506767442	-0.8055429047	-0.2985675051	0	0	-1.331062876e-14	0	0	3.679250984e-16	0	-0.1492837402	0	-0.1492837737	-16.28633467	-2.549616272	-13.78495548	6	3.85	0.1069764291	0.01914216465	0.4	-0.3837636743	-0.05193774439	-0.05767025397	-0.05181328212	-0.005345805339	-0.03692497773	a248bdd	altNR	model_8p2_twist	1.195	0.9409433018	1	0.9868516628	0.999999999950888	0.5000000000000001	-1.962322387	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.883749787	-1.27476549	2024-11-01@17:59	-0.3	-0.0543174612	0.2272043524	v2.7.1	
0.053037701909531505	0	0.5464406851	-0.8039667634	-0.2985761871	0	0	-1.135178123e-15	0	0	1.078365067e-16	0	-0.1492880898	0	-0.1492881164	-16.22143739	-2.539616272	-13.77753972	6	3.85	0.1064446433	0.01914216465	0.4	-0.3837636743	-0.05188795341	-0.05784995181	-0.0517588931	-0.005389696811	-0.03691149854	a248bdd	altNR	model_8p2_twist	1.19	0.9403234309	1	0.9863241501	0.9999999999494831	0.5000000000000001	-1.957822723	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8834339185	-1.274274996	2024-11-01@17:59	-0.3	-0.05488051067	0.2264754541	v2.7.1	
0.0542437097388288	0	0.5422429502	-0.8023920073	-0.2985639994	0	0	1.595307322e-15	0	0	2.493078124e-17	0	-0.1492820003	0	-0.1492819887	-16.15686451	-2.529616272	-13.77023518	6	3.85	0.1059170775	0.01914216465	0.4	-0.3837636743	-0.05183758884	-0.0580293677	-0.05170207926	-0.005433586682	-0.03689814509	a248bdd	altNR	model_8p2_twist	1.185	0.939705584	1	0.9858003161	0.9999999999484679	0.5000000000000001	-1.953329091	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8831207477	-1.27379465	2024-11-01@18:00	-0.3	-0.05544121866	0.2257521296	v2.7.1	
0.055903203598313585	0	0.5381335806	-0.8008395789	-0.2985309467	0	0	-1.604527533e-14	0	0	-2.952667623e-16	0	-0.1492654752	0	-0.1492655084	-16.09293552	-2.519616272	-13.7631331	6	3.85	0.1053972269	0.01914216465	0.4	-0.3837636743	-0.05178654335	-0.05820657661	-0.05164364404	-0.005476851373	-0.03688602395	a248bdd	altNR	model_8p2_twist	1.18	0.9390884656	1	0.9852792865	0.9999999999474977	0.5000000000000001	-1.948841505	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8828149508	-1.273332824	2024-11-01@18:00	-0.3	-0.05600094744	0.2250360574	v2.7.1	
0.058509758404327546	0	0.5340855721	-0.7992993971	-0.2984782495	0	0	-2.973676375e-15	0	0	-6.298444426e-17	0	-0.1492391435	0	-0.149239127	-16.02947477	-2.509616272	-13.75618768	6	3.85	0.1048832525	0.01914216465	0.4	-0.3837636743	-0.05173486074	-0.05838263875	-0.05158324346	-0.005519790449	-0.03687477038	a248bdd	altNR	model_8p2_twist	1.175	0.938472576	1	0.9847614037	0.9999999999467277	0.5000000000000001	-1.94435998	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.882514158	-1.272885169	2024-11-01@18:00	-0.3	-0.05655914991	0.2243267773	v2.7.1	
0.05880320826511515	0	0.5300467828	-0.7977503758	-0.2984077373	0	0	7.757196432e-16	0	0	-1.301861207e-16	0	-0.149203885	0	-0.1492038737	-15.96614752	-2.499616272	-13.74929496	5	3.85	0.1043715849	0.01914216465	0.4	-0.3837636743	-0.05168261583	-0.05855960661	-0.0515212307	-0.005563033456	-0.03686358561	a248bdd	altNR	model_8p2_twist	1.17	0.9378592055	1	0.9842472157	0.9999999999463443	0.5000000000000001	-1.939884541	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8822136031	-1.272441575	2024-11-01@18:00	-0.3	-0.05711445756	0.2236233291	v2.7.1	
0.061230265795702066	0	0.5261160272	-0.7962343887	-0.2983164885	0	0	-3.745013078e-15	0	0	-3.535230317e-17	0	-0.1491582595	0	-0.1491582634	-15.90358314	-2.489616272	-13.74265423	6	3.85	0.1038690652	0.01914216465	0.4	-0.3837636743	-0.05162964197	-0.05873364063	-0.0514573564	-0.005605330027	-0.03685382301	a248bdd	altNR	model_8p2_twist	1.165	0.9372455964	1	0.9837353683	0.9999999999462406	0.5000000000000001	-1.935415203	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8819225601	-1.272021494	2024-11-01@18:00	-0.3	-0.0576697567	0.2229271397	v2.7.1	
0.06266869688193764	0	0.5222075927	-0.79471616	-0.2982077439	0	0	2.203898373e-16	0	0	2.125210762e-16	0	-0.1491039323	0	-0.1491038771	-15.84123302	-2.479616272	-13.73609653	6	3.85	0.1033698058	0.01914216465	0.4	-0.3837636743	-0.05157607215	-0.05890810866	-0.0513918185	-0.00564773383	-0.03684461283	a248bdd	altNR	model_8p2_twist	1.16	0.9366339737	1	0.9832269101	0.9999999999461859	0.5000000000000001	-1.93095199	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8816331179	-1.271608302	2024-11-01@18:01	-0.3	-0.05822269845	0.2222373491	v2.7.1	
0.06445222035178402	0	0.5183694539	-0.7932166512	-0.298080532	0	0	7.41846742e-15	0	0	2.060317674e-16	0	-0.1490402683	0	-0.1490403142	-15.77940104	-2.469616272	-13.72971919	6	3.85	0.1028771284	0.01914216465	0.4	-0.3837636743	-0.0515218179	-0.05908114985	-0.05132478148	-0.005689617928	-0.03683638424	a248bdd	altNR	model_8p2_twist	1.155	0.9360228589	1	0.9827211021	0.9999999999465305	0.5000000000000001	-1.926494924	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8813498513	-1.271211525	2024-11-01@18:01	-0.3	-0.05877481752	0.2215544839	v2.7.1	
0.06632831701313292	0	0.5145744093	-0.79172487	-0.2979354459	0	0	5.785483762e-15	0	0	1.62625511e-16	0	-0.1489676611	0	-0.1489678018	-15.71791261	-2.459616272	-13.7234699	6	3.85	0.1023891782	0.01914216465	0.4	-0.3837636743	-0.05146691998	-0.05925385147	-0.05125586693	-0.005731311188	-0.03682899604	a248bdd	altNR	model_8p2_twist	1.15	0.9354129293	1	0.9822180632	0.9999999999470501	0.5000000000000001	-1.922044029	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8810702769	-1.270826122	2024-11-01@18:01	-0.3	-0.05932539293	0.2208781573	v2.7.1	
0.06783566329946504	0	0.510817131	-0.7902389906	-0.2977730039	0	0	-7.272970925e-15	0	0	-2.654551437e-16	0	-0.1488864748	0	-0.148886552	-15.65673274	-2.449616272	-13.71733939	5	3.85	0.101905607	0.01914216465	0.4	-0.3837636743	-0.05141137208	-0.05942644663	-0.05118543109	-0.005772868625	-0.03682214998	a248bdd	altNR	model_8p2_twist	1.145	0.9348042629	1	0.9817180784	0.9999999999476192	0.5000000000000001	-1.917599329	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8807939501	-1.270451211	2024-11-01@18:01	-0.3	-0.05987433278	0.220208116	v2.7.1	
0.0713949676721918	0	0.5071372831	-0.7887771039	-0.2975935599	0	0	-4.914466399e-15	0	0	1.489872762e-16	0	-0.1487968055	0	-0.1487968712	-15.59611057	-2.439616272	-13.71140628	6	3.85	0.1014291377	0.01914216465	0.4	-0.3837636743	-0.05135510854	-0.05959738481	-0.05111363093	-0.005813746964	-0.03681666169	a248bdd	altNR	model_8p2_twist	1.14	0.9341954336	1	0.9812203792	0.9999999999482198	0.5000000000000001	-1.913160855	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8805247335	-1.270094292	2024-11-01@18:01	-0.3	-0.06042310216	0.219545223	v2.7.1	
0.07247848958512443	0	0.5034626665	-0.7873077644	-0.2973971622	0	0	-1.062938927e-14	0	0	3.85167787e-16	0	-0.1486986012	0	-0.1486985923	-15.53558884	-2.429616272	-13.70553138	6	3.85	0.100954849	0.01914216465	0.4	-0.3837636743	-0.05129822333	-0.05976955179	-0.05104002773	-0.005854890911	-0.03681152565	a248bdd	altNR	model_8p2_twist	1.135	0.9335887441	1	0.9807257	0.9999999998614153	0.5000000000000001	-1.908728629	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8802557766	-1.269741893	2024-11-01@18:02	-0.3	-0.06096930457	0.2188885551	v2.7.1	
0.07464570614306548	0	0.4998331867	-0.7858490985	-0.2971843354	0	0	-4.452463546e-15	0	0	3.362410932e-16	0	-0.1485921684	0	-0.1485921901	-15.47541843	-2.419616272	-13.69979292	6	3.85	0.1004854781	0.01914216465	0.4	-0.3837636743	-0.05124066019	-0.05994139005	-0.05096501982	-0.005895756266	-0.03680719446	a248bdd	altNR	model_8p2_twist	1.13	0.9329827707	1	0.9802336485	0.9999999998983056	0.5000000000000001	-1.904302685	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8799909564	-1.269401632	2024-11-01@18:02	-0.3	-0.06151440266	0.2182384283	v2.7.1	
0.07736749007318136	0	0.4962430039	-0.7843989904	-0.2969551618	0	0	-1.067126404e-14	0	0	1.745771309e-16	0	-0.1484775621	0	-0.1484776401	-15.4155613	-2.409616272	-13.6941817	6	3.85	0.1000206346	0.01914216465	0.4	-0.3837636743	-0.05118241917	-0.06011315603	-0.05088849196	-0.005936406792	-0.03680363458	a248bdd	altNR	model_8p2_twist	1.125	0.9323776085	1	0.9797442746	0.9999999998978084	0.5000000000000001	-1.899883054	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8797297702	-1.269072585	2024-11-01@18:02	-0.3	-0.06205828595	0.217594943	v2.7.1	
0.08001269352638243	0	0.4926890203	-0.7829564935	-0.2967099737	0	0	7.601255622e-15	0	0	5.411125631e-17	0	-0.1483549606	0	-0.1483550471	-15.35599684	-2.399616272	-13.68869142	6	3.85	0.09956011486	0.01914216465	0.4	-0.3837636743	-0.0511234928	-0.06028499913	-0.05081058957	-0.005976871254	-0.03680088479	a248bdd	altNR	model_8p2_twist	1.12	0.9317732695	1	0.979257353	0.9999999999223632	0.5000000000000001	-1.895469765	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8794719727	-1.268754161	2024-11-01@18:02	-0.3	-0.06260093011	0.2169578664	v2.7.1	
0.08149990034200516	0	0.4891470413	-0.7815107896	-0.296448817	0	0	1.59541818e-15	0	0	-2.620844146e-17	0	-0.1482244606	0	-0.1482243824	-15.29657271	-2.389616272	-13.68327517	6	3.85	0.09910229352	0.01914216465	0.4	-0.3837636743	-0.05106391259	-0.06045792165	-0.05073123152	-0.006017476687	-0.03679851407	a248bdd	altNR	model_8p2_twist	1.115	0.9311706154	1	0.9787734026	0.9999999999221224	0.5000000000000001	-1.891062851	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8792152429	-1.268441798	2024-11-01@18:02	-0.3	-0.06314144044	0.2163269516	v2.7.1	
0.08334961150330614	0	0.4856475562	-0.7800763456	-0.2961721508	0	0	-4.103119433e-15	0	0	-1.039581537e-16	0	-0.1480860897	0	-0.1480861102	-15.23747891	-2.379616272	-13.67799374	6	3.85	0.09864923719	0.01914216465	0.4	-0.3837636743	-0.05100362533	-0.06063072608	-0.05065051905	-0.006057787002	-0.03679717006	a248bdd	altNR	model_8p2_twist	1.11	0.9305683796	1	0.9782915946	0.9999999999216447	0.5000000000000001	-1.886662347	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8789626074	-1.268141359	2024-11-01@18:03	-0.3	-0.06368110578	0.2157026689	v2.7.1	
0.08647909500879679	0	0.4821731585	-0.7786454418	-0.2958797564	0	0	3.721697353e-15	0	0	-1.043423405e-16	0	-0.1479398832	0	-0.1479399078	-15.17860571	-2.369616272	-13.67281523	6	3.85	0.09819977762	0.01914216465	0.4	-0.3837636743	-0.05094264286	-0.06080414398	-0.05056837446	-0.006098035816	-0.03679644397	a248bdd	altNR	model_8p2_twist	1.105	0.9299671655	1	0.9778124147	0.9999999999212303	0.5000000000000001	-1.882268293	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8787124041	-1.267849762	2024-11-01@18:03	-0.3	-0.0642192964	0.2150848497	v2.7.1	
0.08831909464843059	0	0.4787220968	-0.7772175545	-0.2955717418	0	0	1.065082887e-16	0	0	1.373640815e-16	0	-0.1477858685	0	-0.1477859072	-15.1199415	-2.359616272	-13.6677373	6	3.85	0.09775380465	0.01914216465	0.4	-0.3837636743	-0.05088096761	-0.06097827899	-0.05048489478	-0.00613823969	-0.03679619314	a248bdd	altNR	model_8p2_twist	1.1	0.9293669777	1	0.9773358779	0.9999999999207692	0.5000000000000001	-1.877880723	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8784644976	-1.267566868	2024-11-01@18:03	-0.3	-0.06475599726	0.2144731778	v2.7.1	
0.09153292134849256	0	0.4753013551	-0.7757963447	-0.2952486634	0	0	3.361345351e-15	0	0	-1.93097224e-16	0	-0.1476243375	0	-0.1476243561	-15.06152897	-2.349616272	-13.66277313	6	3.85	0.09731178956	0.01914216465	0.4	-0.3837636743	-0.05081857465	-0.06115287883	-0.05040010874	-0.006178288383	-0.03679674949	a248bdd	altNR	model_8p2_twist	1.095	0.9287674349	1	0.97686165	0.9999999999204753	0.5000000000000001	-1.873499678	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8782196209	-1.267293857	2024-11-01@18:03	-0.3	-0.06529158637	0.2138679809	v2.7.1	
0.09386043491090494	0	0.4718960665	-0.7743749665	-0.2949102284	0	0	2.323758209e-15	0	0	2.289332389e-17	0	-0.1474551356	0	-0.1474550837	-15.0032751	-2.339616272	-13.65789382	6	3.85	0.09687274653	0.01914216465	0.4	-0.3837636743	-0.05075547583	-0.06132858524	-0.05031388253	-0.006218390132	-0.03679799435	a248bdd	altNR	model_8p2_twist	1.09	0.9281691236	1	0.9763898544	0.9999999999200554	0.5000000000000001	-1.869125197	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8779763293	-1.267027842	2024-11-01@18:03	-0.3	-0.06582545556	0.2132693813	v2.7.1	
0.09665896178991612	0	0.4685146931	-0.7729577695	-0.2945567226	0	0	8.575268643e-15	0	0	-1.242738127e-16	0	-0.1472783299	0	-0.1472783517	-14.94523184	-2.329616272	-13.65311746	6	3.85	0.09643724394	0.01914216465	0.4	-0.3837636743	-0.05069166161	-0.06150508761	-0.0502264282	-0.006258413859	-0.03679974103	a248bdd	altNR	model_8p2_twist	1.085	0.9275715978	1	0.9759205701	0.9999999999196914	0.5000000000000001	-1.864757324	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8777355003	-1.266770791	2024-11-01@18:04	-0.3	-0.06635804814	0.2126767885	v2.7.1	
0.09864736717207077	0	0.4651436948	-0.7715383667	-0.2941880495	0	0	6.203201641e-15	0	0	-6.62935511e-17	0	-0.147094034	0	-0.1470939941	-14.88731491	-2.319616272	-13.64841675	6	3.85	0.09600439226	0.01914216465	0.4	-0.3837636743	-0.05062714484	-0.06168298197	-0.05013765403	-0.006298554527	-0.03680190138	a248bdd	altNR	model_8p2_twist	1.08	0.9269754365	1	0.9754539487	0.9999999999193407	0.5000000000000001	-1.8603961	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.877495803	-1.266519956	2024-11-01@18:04	-0.3	-0.06688876586	0.2120903406	v2.7.1	
0.1017497906482268	0	0.4617961258	-0.7701234078	-0.2938044544	0	0	2.856787932e-15	0	0	-1.190828838e-16	0	-0.146902205	0	-0.1469022212	-14.82960452	-2.309616272	-13.64381935	6	3.85	0.09557505839	0.01914216465	0.4	-0.3837636743	-0.05056188659	-0.06186176789	-0.05004758262	-0.006338610981	-0.03680478618	a248bdd	altNR	model_8p2_twist	1.075	0.9263799558	1	0.9749894701	0.999999999919035	0.5000000000000002	-1.856041571	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8772585816	-1.266277978	2024-11-01@18:04	-0.3	-0.06741829222	0.2115103719	v2.7.1	
0.10452429879113559	0	0.4584630547	-0.7687087083	-0.2934058361	0	0	-9.585818217e-16	0	0	-1.140419618e-16	0	-0.1467028897	0	-0.1467028956	-14.77204505	-2.299616272	-13.63930738	6	3.85	0.09514865871	0.01914216465	0.4	-0.3837636743	-0.05049588994	-0.06204185525	-0.04995635244	-0.006378711443	-0.03680822295	a248bdd	altNR	model_8p2_twist	1.07	0.9257855296	1	0.9745273347	0.9999999999186948	0.5000000000000001	-1.851693784	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8770229629	-1.266043232	2024-11-01@18:04	-0.3	-0.06794623733	0.2109363074	v2.7.1	
0.10807719740827372	0	0.4551483753	-0.7672964381	-0.2929924655	0	0	-5.9449483e-15	0	0	1.041463428e-16	0	-0.1464961837	0	-0.1464962199	-14.71466003	-2.289616272	-13.63488989	6	3.85	0.09472545209	0.01914216465	0.4	-0.3837636743	-0.05042915305	-0.06222312284	-0.04986368784	-0.006418790829	-0.0368123843	a248bdd	altNR	model_8p2_twist	1.065	0.9251919	1	0.9740674783	0.9999999999185158	0.5000000000000001	-1.847352788	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8767893702	-1.265816395	2024-11-01@18:04	-0.3	-0.06847285143	0.2103690288	v2.7.1	
0.10997346204509349	0	0.4518301387	-0.7658756304	-0.2925634539	0	0	4.50801943e-15	0	0	-1.516370637e-16	0	-0.146281684	0	-0.1462816847	-14.65731447	-2.279616272	-13.63052243	6	3.85	0.09430401851	0.01914216465	0.4	-0.3837636743	-0.0503616938	-0.06240653733	-0.04976964525	-0.006459184948	-0.03681681793	a248bdd	altNR	model_8p2_twist	1.06	0.9246001852	1	0.9736103881	0.9999999999182198	0.5000000000000001	-1.84301863	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8765555804	-1.265593256	2024-11-01@18:05	-0.3	-0.06899699426	0.2098078761	v2.7.1	
0.11343020865665147	0	0.4485313063	-0.7644580866	-0.292119783	0	0	-4.388307778e-15	0	0	-5.648538897e-17	0	-0.1460598471	0	-0.146059849	-14.60014902	-2.269616272	-13.62625211	6	3.85	0.09388585744	0.01914216465	0.4	-0.3837636743	-0.05029346525	-0.0625911805	-0.04967437818	-0.006499535004	-0.03682186795	a248bdd	altNR	model_8p2_twist	1.055	0.9240091268	1	0.9731553898	0.9999999999124505	0.5000000000000001	-1.838691366	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8763239635	-1.265378444	2024-11-01@18:05	-0.3	-0.069519927	0.2092529392	v2.7.1	
0.11622808023174386	0	0.4452446283	-0.7630403052	-0.2916612324	0	0	3.799147572e-15	0	0	2.16600515e-16	0	-0.1458305674	0	-0.1458305695	-14.54311887	-2.259616272	-13.62206467	6	3.85	0.09347050224	0.01914216465	0.4	-0.3837636743	-0.05022447397	-0.06277740336	-0.04957786524	-0.006539949015	-0.03682745876	a248bdd	altNR	model_8p2_twist	1.05	0.9234190573	1	0.9727026525	0.9999999999246458	0.5000000000000001	-1.834371045	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8760938009	-1.26517053	2024-11-01@18:05	-0.3	-0.07004130251	0.2087042643	v2.7.1	
0.11944134590119244	0	0.441958144	-0.7616162006	-0.2911873279	0	0	6.502906257e-15	0	0	1.056822055e-16	0	-0.14559363	0	-0.1455936381	-14.48615083	-2.249616272	-13.61793603	6	3.85	0.09305719307	0.01914216465	0.4	-0.3837636743	-0.0501547299	-0.06296576554	-0.04948010016	-0.006580614598	-0.03683334771	a248bdd	altNR	model_8p2_twist	1.045	0.9228306238	1	0.9722524831	0.9999999999243628	0.5000000000000001	-1.830057725	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8758638729	-1.264967157	2024-11-01@18:05	-0.3	-0.07056045863	0.2081617736	v2.7.1	
0.12270885305507837	0	0.4386884114	-0.7601945329	-0.2906985139	0	0	2.458635222e-15	0	0	8.969468889e-17	0	-0.1453492294	0	-0.1453492301	-14.42934569	-2.239616272	-13.61390083	6	3.85	0.09264699645	0.01914216465	0.4	-0.3837636743	-0.05008419328	-0.06315561134	-0.04938099284	-0.006621264961	-0.03683996296	a248bdd	altNR	model_8p2_twist	1.04	0.9222428302	1	0.9718042193	0.9999999999243397	0.5000000000000001	-1.825751461	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8756359144	-1.264771739	2024-11-01@18:06	-0.3	-0.07107838715	0.2076255744	v2.7.1	
0.12509687896417113	0	0.4354173558	-0.7587659259	-0.2901943616	0	0	5.206959181e-15	0	0	-4.081094951e-16	0	-0.1450971823	0	-0.1450971766	-14.37259328	-2.229616272	-13.60992217	6	3.85	0.09223876762	0.01914216465	0.4	-0.3837636743	-0.05001287448	-0.06334776952	-0.04928059076	-0.006662188884	-0.03684693889	a248bdd	altNR	model_8p2_twist	1.035	0.9216567098	1	0.9713583988	0.9999999999242977	0.5000000000000001	-1.821452309	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8754080619	-1.264580648	2024-11-01@18:06	-0.3	-0.07159403797	0.2070955628	v2.7.1	
0.12962454240184215	0	0.4321606551	-0.7573387898	-0.2896754058	0	0	-4.224433027e-15	0	0	-3.58193743e-16	0	-0.144837754	0	-0.144837678	-14.31598871	-2.219616272	-13.60603331	6	3.85	0.09183350736	0.01914216465	0.4	-0.3837636743	-0.04994076022	-0.06354161898	-0.04917899769	-0.006703129879	-0.03685448275	a248bdd	altNR	model_8p2_twist	1.03	0.9210712751	1	0.970914667	0.9999999999246402	0.5000000000000001	-1.817160334	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8751819696	-1.264397163	2024-11-01@18:06	-0.3	-0.0721083919	0.2065717556	v2.7.1	
0.13209922811500183	0	0.4288979761	-0.7559023486	-0.2891406123	0	0	-4.818687513e-15	0	0	4.713907421e-17	0	-0.1445703113	0	-0.1445703493	-14.25940864	-2.209616272	-13.60219212	6	3.85	0.09142994227	0.01914216465	0.4	-0.3837636743	-0.04986784767	-0.06373809997	-0.04907611172	-0.006744420487	-0.03686239935	a248bdd	altNR	model_8p2_twist	1.025	0.9204877661	1	0.9704732412	0.999999999925677	0.5000000000000001	-1.812875593	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.874955518	-1.264217084	2024-11-01@18:06	-0.3	-0.07262019356	0.2060542637	v2.7.1	
0.1355636563440933	0	0.4256386145	-0.7544616124	-0.2885903572	0	0	-2.94426582e-15	0	0	-1.485593329e-16	0	-0.1442951547	0	-0.1442952423	-14.20290948	-2.199616272	-13.59841831	6	3.85	0.09102866923	0.01914216465	0.4	-0.3837636743	-0.04979410296	-0.06393687109	-0.04897191504	-0.006785908632	-0.03687067151	a248bdd	altNR	model_8p2_twist	1.02	0.919905587	1	0.9700341207	0.9999999999272392	0.5	-1.808598155	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8747296927	-1.264042467	2024-11-01@18:06	-0.3	-0.07313002975	0.2055428642	v2.7.1	
0.13944495374458152	0	0.4223914074	-0.753021499	-0.2880251468	0	0	-2.207826024e-15	0	0	-2.72992486e-16	0	-0.1440126425	0	-0.1440125586	-14.14654444	-2.189616272	-13.59473089	6	3.85	0.0906302435	0.01914216465	0.4	-0.3837636743	-0.04971954253	-0.06413760375	-0.0488664057	-0.006827444492	-0.03687959571	a248bdd	altNR	model_8p2_twist	1.015	0.9193241135	1	0.96959677	0.9999999998891251	0.5000000000000001	-1.804328083	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.874505446	-1.263875099	2024-11-01@18:07	-0.3	-0.07363851363	0.2050377991	v2.7.1	
0.14317282950437354	0	0.4191338988	-0.7515697719	-0.2874434233	0	0	-7.581887546e-16	0	0	-3.452652491e-16	0	-0.1437217696	0	-0.1437217341	-14.09017817	-2.179616272	-13.59108371	6	3.85	0.09023328271	0.01914216465	0.4	-0.3837636743	-0.04964415482	-0.06434135438	-0.04875952746	-0.006869406807	-0.03688870062	a248bdd	altNR	model_8p2_twist	1.01	0.9187448327	1	0.969161963	0.9999999998857723	0.5000000000000001	-1.800065446	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8742804043	-1.263710502	2024-11-01@18:07	-0.3	-0.07414414559	0.2045388576	v2.7.1	
0.1470293964298237	0	0.4158860561	-0.7501174535	-0.2868465792	0	0	-5.198388059e-15	0	0	1.074602889e-16	0	-0.1434233425	0	-0.1434232628	-14.03393097	-2.169616272	-13.58751802	6	3.85	0.08983902976	0.01914216465	0.4	-0.3837636743	-0.04956792329	-0.06454730575	-0.04865132646	-0.006911457671	-0.03689836416	a248bdd	altNR	model_8p2_twist	1.005	0.9181663633	1	0.9687290554	0.999999999891473	0.5000000000000001	-1.795810312	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8740567032	-1.263552737	2024-11-01@18:07	-0.3	-0.07464829497	0.2040460868	v2.7.1	
0.14997019556577748	0	0.4126251906	-0.7486519501	-0.2862328846	0	0	1.422502572e-15	0	0	5.116754527e-17	0	-0.143116453	0	-0.1431164692	-13.97766668	-2.159616272	-13.58398744	6	3.85	0.0894461064	0.01914216465	0.4	-0.3837636743	-0.04949085067	-0.06475654261	-0.04854184825	-0.006953987796	-0.03690819819	a248bdd	altNR	model_8p2_twist	1	0.9175902916	1	0.9682985639	0.9999999998961641	0.5000000000000001	-1.791562755	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8738319225	-1.263397199	2024-11-01@18:07	-0.3	-0.07514936592	0.2035595036	v2.7.1	
0.15363698230157452	0	0.409374617	-0.7471863169	-0.2856040258	0	0	2.747092501e-15	0	0	3.847507521e-17	0	-0.1428019977	0	-0.1428020641	-13.92152524	-2.149616272	-13.58054012	6	3.85	0.08905594507	0.01914216465	0.4	-0.3837636743	-0.04941293656	-0.0649680916	-0.04843112405	-0.006996595891	-0.03691860516	a248bdd	altNR	model_8p2_twist	0.995	0.9170149319	1	0.9678699057	0.9999999998975286	0.5000000000000001	-1.78732285	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8736085727	-1.263248653	2024-11-01@18:07	-0.3	-0.07564902829	0.2030790907	v2.7.1	
0.15766465352058423	0	0.4061176009	-0.7457111664	-0.2849584728	0	0	-5.751392245e-17	0	0	-5.249060522e-17	0	-0.14247922	0	-0.1424793024	-13.86540654	-2.139616272	-13.57714196	6	3.85	0.08866754033	0.01914216465	0.4	-0.3837636743	-0.04933415524	-0.06518278232	-0.04831900392	-0.007039574161	-0.03692939752	a248bdd	altNR	model_8p2_twist	0.99	0.9164414872	1	0.9674433675	0.9999999998977249	0.5000000000000001	-1.783090673	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8733848612	-1.263103726	2024-11-01@18:08	-0.3	-0.07614606982	0.2026049316	v2.7.1	
0.1629048155581416	0	0.4028607923	-0.7442302625	-0.2842966717	0	0	-8.324280541e-16	0	0	-2.423256728e-17	0	-0.1421483945	0	-0.1421483326	-13.8093505	-2.129616272	-13.57380742	6	3.85	0.08828130542	0.01914216465	0.4	-0.3837636743	-0.04925446476	-0.06540039215	-0.04820550733	-0.007082808267	-0.03694057362	a248bdd	altNR	model_8p2_twist	0.985	0.9158694528	1	0.9670186772	0.9999999998972118	0.5000000000000001	-1.778866305	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8731615126	-1.262963934	2024-11-01@18:08	-0.3	-0.07664098065	0.2021368376	v2.7.1	
0.1664914861670282	0	0.3995959198	-0.7427388376	-0.2836178876	0	0	-3.079436121e-15	0	0	7.94044764e-17	0	-0.1418089775	0	-0.1418089852	-13.75330805	-2.119616272	-13.57051902	6	3.85	0.08789676004	0.01914216465	0.4	-0.3837636743	-0.04917386726	-0.06562138307	-0.04809067573	-0.007126448202	-0.03695199548	a248bdd	altNR	model_8p2_twist	0.98	0.915299465	1	0.9665961159	0.9999999998966427	0.5000000000000001	-1.774649824	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8729376322	-1.262827513	2024-11-01@18:08	-0.3	-0.07713311495	0.2016748894	v2.7.1	
0.17052820267823307	0	0.396325166	-0.7412380807	-0.2829222825	0	0	7.338395325e-15	0	0	4.9529311e-17	0	-0.1414610547	0	-0.1414610688	-13.69729254	-2.109616272	-13.56728059	6	3.85	0.08751405118	0.01914216465	0.4	-0.3837636743	-0.04909236658	-0.06584574321	-0.04797424206	-0.007170459534	-0.03696391787	a248bdd	altNR	model_8p2_twist	0.975	0.9147313659	1	0.9661753924	0.9999999998959412	0.4999999999999998	-1.770441312	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8727134581	-1.262694807	2024-11-01@18:08	-0.3	-0.07762261708	0.2012192904	v2.7.1	
0.1754513410430735	0	0.3930504447	-0.7397290606	-0.2822097644	0	0	-1.459648784e-15	0	0	3.260370709e-16	0	-0.1411048296	0	-0.1411048127	-13.64131558	-2.099616272	-13.56409809	6	3.85	0.08713330635	0.01914216465	0.4	-0.3837636743	-0.04900992782	-0.0660734734	-0.04785674272	-0.007214811459	-0.03697589666	a248bdd	altNR	model_8p2_twist	0.97	0.9141650036	1	0.9657568026	0.9999999998951763	0.5000000000000002	-1.766240862	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8724892027	-1.262566567	2024-11-01@18:08	-0.3	-0.07810962485	0.2007693828	v2.7.1	
0.18026144066382965	0	0.3897658416	-0.7382082322	-0.2814793192	0	0	-3.053538632e-15	0	0	-4.30609759e-17	0	-0.1407396258	0	-0.1407396011	-13.5853425	-2.089616272	-13.56095888	6	3.85	0.08675419667	0.01914216465	0.4	-0.3837636743	-0.04892655378	-0.06630494475	-0.04773768895	-0.007259616674	-0.03698820387	a248bdd	altNR	model_8p2_twist	0.965	0.9136008778	1	0.9653401432	0.9999999998942357	0.5000000000000001	-1.762048554	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.872264216	-1.262441414	2024-11-01@18:09	-0.3	-0.07859362872	0.2003257649	v2.7.1	
0.18470600519186975	0	0.3864844253	-0.7366832972	-0.2807324317	0	0	-2.807934839e-15	0	0	-2.439796056e-16	0	-0.1403662007	0	-0.1403661903	-13.52945079	-2.079616272	-13.55788955	6	3.85	0.08637749313	0.01914216465	0.4	-0.3837636743	-0.04884223189	-0.06653963598	-0.04761737197	-0.007304637944	-0.03700092614	a248bdd	altNR	model_8p2_twist	0.96	0.9130378775	1	0.9649250626	0.9999999998934708	0.5000000000000001	-1.75786448	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8720399451	-1.262322082	2024-11-01@18:09	-0.3	-0.0790757163	0.199887983	v2.7.1	
0.18868257903880986	0	0.3831881156	-0.7351434136	-0.2799666782	0	0	-2.774288289e-15	0	0	-1.305128292e-16	0	-0.1399833383	0	-0.139983327	-13.47353408	-2.069616272	-13.55485424	6	3.85	0.08600216922	0.01914216465	0.4	-0.3837636743	-0.04875693908	-0.06677850458	-0.04749550416	-0.007350215427	-0.03701383894	a248bdd	altNR	model_8p2_twist	0.955	0.9124775655	1	0.9645119982	0.9999999999080369	0.5000000000000001	-1.753688741	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8718143882	-1.262204961	2024-11-01@18:09	-0.3	-0.07955432431	0.199456419	v2.7.1	
0.1938724808828742	0	0.379889824	-0.7335962355	-0.2791837946	0	0	-4.955296299e-15	0	0	-5.689076378e-17	0	-0.139591925	0	-0.1395919031	-13.41766882	-2.059616272	-13.55187866	6	3.85	0.08562898162	0.01914216465	0.4	-0.3837636743	-0.04867066724	-0.06702103959	-0.04737233535	-0.007396113257	-0.03702710491	a248bdd	altNR	model_8p2_twist	0.95	0.9119188213	1	0.9641005712	0.9999999999073932	0.5000000000000001	-1.749521434	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8715889799	-1.262092636	2024-11-01@18:09	-0.3	-0.08003054804	0.1990308103	v2.7.1	
0.19849492609014321	0	0.3765805938	-0.7320362591	-0.2783821249	0	0	-7.892739085e-15	0	0	1.930045405e-16	0	-0.1391910883	0	-0.1391910743	-13.36180273	-2.049616272	-13.54894472	6	3.85	0.08525743814	0.01914216465	0.4	-0.3837636743	-0.04858343407	-0.06726777988	-0.04724752376	-0.00744250581	-0.03704064944	a248bdd	altNR	model_8p2_twist	0.945	0.9113624571	1	0.9636908712	0.9999999999067359	0.49999999999999967	-1.745362651	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8713627203	-1.261983331	2024-11-01@18:09	-0.3	-0.08050356834	0.1986112825	v2.7.1	
0.20413928627172037	0	0.3732641164	-0.7304656176	-0.2775620283	0	0	-5.335122811e-15	0	0	8.259010048e-17	0	-0.1387810292	0	-0.1387810446	-13.30595789	-2.039616272	-13.54606013	6	3.85	0.0848877656	0.01914216465	0.4	-0.3837636743	-0.04849515962	-0.06751866062	-0.0471212327	-0.007489329304	-0.03705450672	a248bdd	altNR	model_8p2_twist	0.94	0.910808153	1	0.9632827109	0.9999999999060492	0.49999999999999967	-1.7412125	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8711360206	-1.261877848	2024-11-01@18:10	-0.3	-0.08097368658	0.198197713	v2.7.1	
0.20880839349603297	0	0.3699348571	-0.7288807652	-0.2767226384	0	0	-9.586966579e-15	0	0	-2.321406413e-16	0	-0.1383613853	0	-0.1383613487	-13.25010242	-2.029616272	-13.54321289	6	3.85	0.08451967595	0.01914216465	0.4	-0.3837636743	-0.04840585622	-0.06777407205	-0.04699338372	-0.007536697518	-0.03706851583	a248bdd	altNR	model_8p2_twist	0.935	0.910256455	1	0.962876344	0.9999999999054994	0.49999999999999967	-1.737071084	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8709082533	-1.261775046	2024-11-01@18:10	-0.3	-0.08144034765	0.1977900069	v2.7.1	
0.2141430606680056	0	0.366598692	-0.7272852078	-0.2758644486	0	0	-5.611146033e-15	0	0	-1.335534262e-16	0	-0.1379322615	0	-0.1379322217	-13.1942711	-2.019616272	-13.5404154	6	3.85	0.0841535141	0.01914216465	0.4	-0.3837636743	-0.04831547536	-0.06803384796	-0.04686390643	-0.007584503732	-0.03708284614	a248bdd	altNR	model_8p2_twist	0.93	0.9097068206	1	0.9624713375	0.999999999904679	0.49999999999999967	-1.732938513	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8706800789	-1.261676122	2024-11-01@18:10	-0.3	-0.08190407102	0.197388352	v2.7.1	
0.21920135059721768	0	0.3632541424	-0.7256779083	-0.2749871547	0	0	-9.528458553e-15	0	0	-1.205010485e-16	0	-0.1374936261	0	-0.1374936428	-13.13845574	-2.009616272	-13.53766529	6	3.85	0.08378921583	0.01914216465	0.4	-0.3837636743	-0.04822406944	-0.06829818717	-0.04673302013	-0.007632783326	-0.03709740751	a248bdd	altNR	model_8p2_twist	0.925	0.9091594035	1	0.9620679075	0.9999999999040045	0.5000000000000001	-1.728814897	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8704513285	-1.261580903	2024-11-01@18:10	-0.3	-0.08236468803	0.1969923482	v2.7.1	
0.22554745437350918	0	0.3598953733	-0.7240550121	-0.274089385	0	0	-4.487757652e-15	0	0	-4.394446312e-16	0	-0.137044716	0	-0.1370447718	-13.08262297	-1.999616272	-13.53494974	6	3.85	0.08342648677	0.01914216465	0.4	-0.3837636743	-0.04813158406	-0.06856751688	-0.04660049703	-0.007681660301	-0.03711211186	a248bdd	altNR	model_8p2_twist	0.92	0.9086148211	1	0.9616660278	0.9999999999032694	0.5000000000000001	-1.724700359	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8702213302	-1.261488149	2024-11-01@18:10	-0.3	-0.08282157303	0.1966021287	v2.7.1	
0.22908051250783462	0	0.3565138331	-0.7224107839	-0.2731698755	0	0	-4.991464011e-15	0	0	-8.438829421e-17	0	-0.136584944	0	-0.1365849991	-13.02672405	-1.989616272	-13.53225086	6	3.85	0.08306490102	0.01914216465	0.4	-0.3837636743	-0.04803798395	-0.06884241881	-0.04646622066	-0.00773131822	-0.03712682129	a248bdd	altNR	model_8p2_twist	0.915	0.9080740309	1	0.9612657469	0.9999999999027029	0.5000000000000002	-1.72059501	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8699890877	-1.261396109	2024-11-01@18:11	-0.3	-0.08327376714	0.1962177373	v2.7.1	
0.23760353281520863	0	0.3531438913	-0.7207671765	-0.2722333421	0	0	-1.199264516e-15	0	0	1.165850335e-16	0	-0.1361166746	0	-0.1361166666	-12.97095819	-1.979616272	-13.5296403	6	3.85	0.08270630027	0.01914216465	0.4	-0.3837636743	-0.04794328647	-0.06912127656	-0.04633073764	-0.007781070589	-0.03714208761	a248bdd	altNR	model_8p2_twist	0.91	0.9075334153	1	0.9608663363	0.9999999999019447	0.5000000000000001	-1.716498986	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.869758556	-1.261311921	2024-11-01@18:11	-0.3	-0.08372481128	0.195838654	v2.7.1	
0.24304996710978213	0	0.3497574466	-0.7191059631	-0.2712751406	0	0	7.936419399e-17	0	0	-1.084932263e-17	0	-0.1356375677	0	-0.1356375651	-12.91516339	-1.969616272	-13.52705983	6	3.85	0.08234921208	0.01914216465	0.4	-0.3837636743	-0.04784744542	-0.06940567475	-0.04619335239	-0.0078314932	-0.03715754166	a248bdd	altNR	model_8p2_twist	0.905	0.9069959564	1	0.9604680013	0.9999999999012692	0.49999999999999983	-1.712412392	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8695264954	-1.261229798	2024-11-01@18:11	-0.3	-0.08417175176	0.1954654375	v2.7.1	
0.24877472911077878	0	0.3463524487	-0.7174255034	-0.2702947934	0	0	-2.440760684e-15	0	0	-1.39768332e-16	0	-0.1351474126	0	-0.1351473936	-12.85932867	-1.959616272	-13.52450432	6	3.85	0.08199356182	0.01914216465	0.4	-0.3837636743	-0.04775033543	-0.06969588473	-0.04605418713	-0.007882641385	-0.03717295988	a248bdd	altNR	model_8p2_twist	0.9	0.90646195	1	0.9600710025	0.9999999999005624	0.5000000000000001	-1.708335367	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.869292652	-1.261149423	2024-11-01@18:11	-0.3	-0.08461427959	0.1950976052	v2.7.1	
0.25560631141200474	0	0.3429382955	-0.7157317295	-0.2692934841	0	0	-6.267366435e-15	0	0	3.598927854e-17	0	-0.1346467669	0	-0.1346467289	-12.80350874	-1.949616272	-13.52199395	6	3.85	0.08163986015	0.01914216465	0.4	-0.3837636743	-0.0476521371	-0.06999157965	-0.04591342145	-0.00793433193	-0.03718864347	a248bdd	altNR	model_8p2_twist	0.895	0.905930389	1	0.9596750202	0.9999999999000664	0.4999999999999998	-1.704268049	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8690581101	-1.261072616	2024-11-01@18:12	-0.3	-0.08505336419	0.1947353429	v2.7.1	
0.26136725727381893	0	0.3395073813	-0.7140193481	-0.2682694019	0	0	-8.31467385e-15	0	0	4.331910454e-18	0	-0.1341347133	0	-0.1341347137	-12.74766066	-1.939616272	-13.51951206	6	3.85	0.08128774398	0.01914216465	0.4	-0.3837636743	-0.04755276076	-0.07029333314	-0.0457708065	-0.007986735267	-0.03720435124	a248bdd	altNR	model_8p2_twist	0.89	0.9054021816	1	0.9592801396	0.9999999999211684	0.4999999999999997	-1.700210571	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8688219696	-1.260997915	2024-11-01@18:12	-0.3	-0.0854880934	0.1943783432	v2.7.1	
0.26878525430748995	0	0.3360676808	-0.7122934463	-0.2672241161	0	0	-4.893294052e-15	0	0	-3.052672651e-18	0	-0.1336121325	0	-0.1336121342	-12.69183072	-1.929616272	-13.51707496	6	3.85	0.08093763953	0.01914216465	0.4	-0.3837636743	-0.04745217306	-0.07060089662	-0.04562660433	-0.008039694608	-0.03722027063	a248bdd	altNR	model_8p2_twist	0.885	0.9048764316	1	0.9588862445	0.999999999921189	0.49999999999999967	-1.696163079	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8685851586	-1.260926862	2024-11-01@18:12	-0.3	-0.08591932445	0.1940267054	v2.7.1	
0.2750541756263258	0	0.3326086113	-0.7105465912	-0.2661547301	0	0	-7.99454252e-15	0	0	6.373431607e-17	0	-0.1330774402	0	-0.1330774423	-12.63595928	-1.919616272	-13.51465925	6	3.85	0.08058904621	0.01914216465	0.4	-0.3837636743	-0.04734980825	-0.07091502796	-0.04548034262	-0.008093448402	-0.03723607669	a248bdd	altNR	model_8p2_twist	0.88	0.9043544479	1	0.9584927015	0.9999999999210492	0.49999999999999956	-1.692125717	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8683464153	-1.260857598	2024-11-01@18:12	-0.3	-0.08634575268	0.1936800217	v2.7.1	
0.28217588255066717	0	0.3291400132	-0.7087851838	-0.2650630829	0	0	-3.925186755e-15	0	0	8.274679752e-17	0	-0.1325314519	0	-0.1325314681	-12.58010311	-1.909616272	-13.51229151	6	3.85	0.08024247543	0.01914216465	0.4	-0.3837636743	-0.04724695165	-0.0712353859	-0.04533237189	-0.008147798317	-0.0372521717	a248bdd	altNR	model_8p2_twist	0.875	0.903835077	1	0.9581002015	0.9999999999209411	0.4999999999999998	-1.688098638	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8681068944	-1.260792041	2024-11-01@18:12	-0.3	-0.0867684843	0.1933386494	v2.7.1	
0.28817683219569334	0	0.3256502714	-0.7070009058	-0.2639452623	0	0	-4.08295042e-15	0	0	-1.30387107e-16	0	-0.1319726281	0	-0.1319726212	-12.52419709	-1.899616272	-13.50994266	6	3.85	0.07989739166	0.01914216465	0.4	-0.3837636743	-0.04714239858	-0.07156281441	-0.04518257754	-0.008203011397	-0.03726794424	a248bdd	altNR	model_8p2_twist	0.87	0.9033198201	1	0.9577083004	0.9999999998965132	0.5000000000000001	-1.684081995	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.867865197	-1.260728051	2024-11-01@18:13	-0.3	-0.08718602676	0.1930019563	v2.7.1	
0.29602192048618675	0	0.3221510972	-0.7052015354	-0.2628051595	0	0	-3.449883011e-15	0	0	6.268080367e-17	0	-0.1314026094	0	-0.1314024902	-12.46830836	-1.889616272	-13.50763215	6	3.85	0.07955438536	0.01914216465	0.4	-0.3837636743	-0.04703688946	-0.07189687513	-0.04503093398	-0.008258845619	-0.03728414235	a248bdd	altNR	model_8p2_twist	0.865	0.9028072388	1	0.9573171547	0.999999999885187	0.5000000000000001	-1.680075953	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8676227107	-1.260667003	2024-11-01@18:13	-0.3	-0.08759976163	0.1926705744	v2.7.1	
0.3045244471226484	0	0.3186413706	-0.7033860306	-0.2616413158	0	0	1.017048211e-14	0	0	6.316426292e-17	0	-0.1308206672	0	-0.1308206648	-12.41243122	-1.879616272	-13.50536473	6	3.85	0.07921342189	0.01914216465	0.4	-0.3837636743	-0.04692904575	-0.07223784347	-0.04487695571	-0.008315337915	-0.03730010859	a248bdd	altNR	model_8p2_twist	0.86	0.9022974858	1	0.9569250229	0.9999999998864679	0.49999999999999956	-1.676080678	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8673792946	-1.260610612	2024-11-01@18:13	-0.3	-0.08800951211	0.1923427953	v2.7.1	
0.31101623242083126	0	0.3151076729	-0.7015444968	-0.2604507869	0	0	1.039975848e-15	0	0	7.70745866e-17	0	-0.1302253996	0	-0.1302254021	-12.35649101	-1.869616272	-13.50310677	6	3.85	0.07887390733	0.01914216465	0.4	-0.3837636743	-0.04681995294	-0.07258671636	-0.04472106275	-0.008372806226	-0.03731589716	a248bdd	altNR	model_8p2_twist	0.855	0.9017924104	1	0.9565335021	0.9999999998871097	0.4999999999999999	-1.672096339	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8671333081	-1.260554684	2024-11-01@18:13	-0.3	-0.088413446	0.1920196404	v2.7.1	
0.3193736821110588	0	0.3115652048	-0.6996873609	-0.2592360601	0	0	3.558250684e-15	0	0	-2.818879355e-16	0	-0.1296180196	0	-0.1296180182	-12.30057406	-1.859616272	-13.50089405	6	3.85	0.07853657167	0.01914216465	0.4	-0.3837636743	-0.04670879686	-0.07294286432	-0.04456284266	-0.008430924329	-0.0373315224	a248bdd	altNR	model_8p2_twist	0.85	0.9012900079	1	0.9561409072	0.9999999998869854	0.49999999999999967	-1.66812312	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8668865799	-1.260503532	2024-11-01@18:14	-0.3	-0.08881349091	0.1917000119	v2.7.1	
0.32750169617523434	0	0.3080034086	-0.6978066378	-0.2579946663	0	0	1.908068134e-15	0	0	-1.222267051e-16	0	-0.1289973463	0	-0.1289973274	-12.24462206	-1.849616272	-13.49870107	6	3.85	0.078200962	0.01914216465	0.4	-0.3837636743	-0.0465962072	-0.07330714948	-0.04440263741	-0.008489950053	-0.03734680932	a248bdd	altNR	model_8p2_twist	0.845	0.9007917781	1	0.9557484465	0.9999999998856021	0.49999999999999967	-1.664161202	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8666378075	-1.260454231	2024-11-01@18:14	-0.3	-0.08920815428	0.191384162	v2.7.1	
0.3361107802067568	0	0.3044270068	-0.6959052963	-0.2567272731	0	0	-7.488358477e-16	0	0	8.006845026e-17	0	-0.1283636444	0	-0.1283636482	-12.18866236	-1.839616272	-13.49659655	6	3.85	0.07786732074	0.01914216465	0.4	-0.3837636743	-0.04646670439	-0.07367956073	-0.04423342567	-0.008549793803	-0.03735513432	a248bdd	altNR	model_8p2_twist	0.84	0.900297113	1	0.9553334626	0.999999999882559	0.49999999999999967	-1.660210796	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8663875508	-1.260428093	2024-11-01@18:14	-0.3	-0.08959799763	0.1910519311	v2.7.1	
0.345895448971413	0	0.3008574564	-0.6939988808	-0.2554393867	0	0	-4.29685648e-16	0	0	1.856810255e-16	0	-0.1277197147	0	-0.1277197031	-12.13281501	-1.829616272	-13.49480213	6	3.85	0.07753659427	0.01914216465	0.4	-0.3837636743	-0.04627304994	-0.07405907534	-0.04403443596	-0.008609965916	-0.0373354927	a248bdd	altNR	model_8p2_twist	0.835	0.8998028456	1	0.9548263502	0.9999999998890017	0.5000000000000002	-1.656272598	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8661384595	-1.260492237	2024-11-01@18:14	-0.3	-0.08998606743	0.1906386982	v2.7.1	
0.35315631529744135	0	0.2972596263	-0.6920609929	-0.2541236227	0	0	9.193508174e-15	0	0	-3.624875664e-17	0	-0.1270618832	0	-0.1270618867	-12.07688542	-1.819616272	-13.49297974	6	3.85	0.07720728085	0.01914216465	0.4	-0.3837636743	-0.04608176486	-0.07444807937	-0.04383536278	-0.008671310351	-0.03731699243	a248bdd	altNR	model_8p2_twist	0.83	0.8993141622	1	0.9543249633	0.9999999999017957	0.5000000000000001	-1.652347024	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8658861733	-1.26055021	2024-11-01@18:15	-0.3	-0.090367282	0.1902331556	v2.7.1	
0.36266467580624623	0	0.2936467263	-0.6901008905	-0.2527815677	0	0	3.327127433e-15	0	0	6.032651775e-17	0	-0.126390783	0	-0.1263908356	-12.02094808	-1.809616272	-13.49116436	6	3.85	0.07687998264	0.01914216465	0.4	-0.3837636743	-0.04589186091	-0.07484608309	-0.0436355601	-0.008733537872	-0.03729936576	a248bdd	altNR	model_8p2_twist	0.825	0.8988291658	1	0.9538265163	0.9999999999072836	0.5000000000000001	-1.648434269	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8656323081	-1.260606458	2024-11-01@18:15	-0.3	-0.09074345068	0.1898339922	v2.7.1	
0.37117576984347367	0	0.2900136452	-0.6881141447	-0.2514099011	0	0	3.534375161e-15	0	0	1.783051596e-16	0	-0.1257049467	0	-0.1257049444	-11.96497583	-1.799616272	-13.48935686	6	3.85	0.0765545177	0.01914216465	0.4	-0.3837636743	-0.04569998616	-0.07525371906	-0.04343351953	-0.0087967947	-0.03728057911	a248bdd	altNR	model_8p2_twist	0.82	0.8983487	1	0.9533265331	0.9999999999086632	0.5000000000000001	-1.64453452	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8653762022	-1.260664795	2024-11-01@18:15	-0.3	-0.09111371568	0.1894350776	v2.7.1	
0.38055961850547554	0	0.2863623088	-0.6861015946	-0.2500114011	0	0	5.915049468e-15	0	0	-4.102658257e-16	0	-0.1250057406	0	-0.1250057011	-11.90898049	-1.789616272	-13.48754412	6	3.85	0.07623099988	0.01914216465	0.4	-0.3837636743	-0.04550857588	-0.07567120431	-0.04323088206	-0.008861059579	-0.03726271439	a248bdd	altNR	model_8p2_twist	0.815	0.8978725306	1	0.9528283331	0.9999999999085385	0.5000000000000002	-1.640647983	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8651180725	-1.26072084	2024-11-01@18:16	-0.3	-0.09147826457	0.1890414647	v2.7.1	
0.39128388889907734	0	0.2826929038	-0.6840627468	-0.2485824233	0	0	7.116263052e-15	0	0	-1.030561423e-16	0	-0.12429131	0	-0.1242912953	-11.85296424	-1.779616272	-13.48573297	6	3.85	0.07590946877	0.01914216465	0.4	-0.3837636743	-0.04531813628	-0.07609887739	-0.04302752464	-0.008926353832	-0.03724547602	a248bdd	altNR	model_8p2_twist	0.81	0.8974006831	1	0.9523326033	0.9999999999078806	0.5000000000000001	-1.636774876	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8648579188	-1.260775292	2024-11-01@18:16	-0.3	-0.0918370303	0.1886526256	v2.7.1	
0.4021197748975822	0	0.2790032298	-0.6819951904	-0.2471224691	0	0	5.588833456e-15	0	0	3.092303268e-17	0	-0.1235612	0	-0.1235612548	-11.7969163	-1.769616272	-13.48392635	6	3.85	0.07558987152	0.01914216465	0.4	-0.3837636743	-0.04512389795	-0.0765372482	-0.0428221505	-0.008992760124	-0.03722628384	a248bdd	altNR	model_8p2_twist	0.805	0.8969335815	1	0.951832114	0.9999999999322366	0.49999999999999983	-1.63291542	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8645954349	-1.260833269	2024-11-01@18:16	-0.3	-0.0921895572	0.1882607437	v2.7.1	
0.4132985910943688	0	0.2753029287	-0.6799058854	-0.2456322203	0	0	1.640721157e-14	0	0	5.911421624e-18	0	-0.1228162674	0	-0.1228160068	-11.74089043	-1.759616272	-13.48213755	6	3.85	0.07527260542	0.01914216465	0.4	-0.3837636743	-0.0449295985	-0.07698607219	-0.04261514752	-0.009060062449	-0.03720746685	a248bdd	altNR	model_8p2_twist	0.8	0.8964696252	1	0.9513333548	0.9999999999323725	0.49999999999999967	-1.629069823	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8643318349	-1.260891889	2024-11-01@18:16	-0.3	-0.0925373472	0.1878736712	v2.7.1	
0.42100019774973463	0	0.2715600277	-0.6777684058	-0.2441029125	0	0	-2.035777562e-15	0	0	1.78627502e-17	0	-0.1220515597	0	-0.122051299	-11.68471415	-1.749616272	-13.4802928	6	3.85	0.07495651116	0.01914216465	0.4	-0.3837636743	-0.04473795427	-0.07744786645	-0.04240789805	-0.009129110205	-0.03718835139	a248bdd	altNR	model_8p2_twist	0.795	0.8960144326	1	0.9508393201	0.9999999999320541	0.49999999999999967	-1.62523833	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8640629634	-1.260942433	2024-11-01@18:17	-0.3	-0.09287491261	0.1874916117	v2.7.1	
0.432841560708554	0	0.2678113901	-0.6756114815	-0.2425433113	0	0	4.191025498e-15	0	0	1.354489914e-16	0	-0.121271711	0	-0.1212717111	-11.62858928	-1.739616272	-13.47847596	6	3.85	0.07464299878	0.01914216465	0.4	-0.3837636743	-0.04454382732	-0.07792062804	-0.04219774482	-0.009198993247	-0.03717006298	a248bdd	altNR	model_8p2_twist	0.79	0.895561652	1	0.9503397428	0.9999999999321181	0.49999999999999956	-1.621421199	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8637935491	-1.2609973	2024-11-01@18:17	-0.3	-0.09320834727	0.1871093615	v2.7.1	
0.44263249636371876	0	0.264035241	-0.6734165912	-0.2409446456	0	0	8.564323739e-16	0	0	-1.29647282e-16	0	-0.1204723904	0	-0.1204723848	-11.57239918	-1.729616272	-13.47663466	6	3.85	0.07433130533	0.01914216465	0.4	-0.3837636743	-0.04435079518	-0.0784062612	-0.04198724939	-0.009270309436	-0.03715127065	a248bdd	altNR	model_8p2_twist	0.785	0.8951151954	1	0.949843437	0.9999999998912685	0.49999999999999983	-1.617618671	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8635207363	-1.261048148	2024-11-01@18:17	-0.3	-0.09353381035	0.1867313245	v2.7.1	
0.4551561357158529	0	0.2602405977	-0.6711901403	-0.2393094177	0	0	-4.2008426e-15	0	0	1.727152311e-18	0	-0.1196547265	0	-0.1196547308	-11.51619416	-1.719616272	-13.47479739	6	3.85	0.07402178986	0.01914216465	0.4	-0.3837636743	-0.04415635935	-0.07890463468	-0.04177531281	-0.009342861397	-0.03713160802	a248bdd	altNR	model_8p2_twist	0.78	0.8946734957	1	0.9493458651	0.9999999998909885	0.5000000000000001	-1.613831013	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.863245667	-1.261100386	2024-11-01@18:18	-0.3	-0.09385275635	0.1863531789	v2.7.1	
0.4666976570997583	0	0.256427452	-0.6689311768	-0.2376341403	0	0	6.33329408e-16	0	0	-1.110059214e-16	0	-0.1188173145	0	-0.1188173364	-11.4599756	-1.709616272	-13.47295952	6	3.85	0.07371447961	0.01914216465	0.4	-0.3837636743	-0.04396386182	-0.07941624359	-0.04156322444	-0.00941668691	-0.03711210786	a248bdd	altNR	model_8p2_twist	0.775	0.8942365749	1	0.9488515471	0.9999999998901524	0.5000000000000002	-1.610058492	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8629683124	-1.261150529	2024-11-01@18:18	-0.3	-0.09416509839	0.18597927	v2.7.1	
0.4792388585817179	0	0.252591732	-0.6666352072	-0.2359212994	0	0	-6.356902446e-16	0	0	-7.073807054e-17	0	-0.1179606694	0	-0.1179606749	-11.40372329	-1.699616272	-13.47111234	6	3.85	0.0734092695	0.01914216465	0.4	-0.3837636743	-0.0437668571	-0.07994189905	-0.04134910573	-0.00949193727	-0.03709019039	a248bdd	altNR	model_8p2_twist	0.77	0.8938052459	1	0.9483504209	0.9999999998893067	0.49999999999999956	-1.606301408	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8626881001	-1.261203966	2024-11-01@18:18	-0.3	-0.09446998213	0.1855996042	v2.7.1	
0.4903165214908877	0	0.2487243537	-0.6642931519	-0.2341602735	0	0	-3.853696682e-15	0	0	-8.073498666e-17	0	-0.1170801654	0	-0.1170801806	-11.3473907	-1.689616272	-13.46923113	6	3.85	0.07310591118	0.01914216465	0.4	-0.3837636743	-0.04357116823	-0.08048281907	-0.04113454787	-0.00956891068	-0.03706768718	a248bdd	altNR	model_8p2_twist	0.765	0.8933813904	1	0.9478510308	0.9999999998878623	0.49999999999999967	-1.602560051	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8624037695	-1.261252931	2024-11-01@18:19	-0.3	-0.09476552035	0.1852222758	v2.7.1	
0.5040124639161719	0	0.2448398328	-0.6619162214	-0.2323556683	0	0	-8.016408299e-15	0	0	-1.269934033e-16	0	-0.1161778465	0	-0.1161778811	-11.29105702	-1.679616272	-13.46735536	6	3.85	0.07280490452	0.01914216465	0.4	-0.3837636743	-0.04337503196	-0.08103855722	-0.04091986319	-0.00964725773	-0.03704386575	a248bdd	altNR	model_8p2_twist	0.76	0.8929621788	1	0.9473512332	0.9999999999399133	0.49999999999999967	-1.598834733	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8621172233	-1.261303096	2024-11-01@18:19	-0.3	-0.09505436086	0.1848439684	v2.7.1	
0.5177342394446836	0	0.2409291517	-0.6594952194	-0.2304985919	0	0	-1.062218354e-15	0	0	-7.153872249e-17	0	-0.1152492911	0	-0.1152493065	-11.23467626	-1.669616272	-13.46546894	6	3.85	0.07250600168	0.01914216465	0.4	-0.3837636743	-0.04317805336	-0.08161039167	-0.04070492281	-0.009727281295	-0.03701746893	a248bdd	altNR	model_8p2_twist	0.755	0.8925494647	1	0.9468503764	0.9999999999390777	0.4999999999999998	-1.595125786	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8618272071	-1.261353399	2024-11-01@18:19	-0.3	-0.09533463181	0.1844639746	v2.7.1	
0.5301353251656428	0	0.2369849304	-0.6570219332	-0.228586115	0	0	1.33716152e-15	0	0	2.331589986e-17	0	-0.1142930665	0	-0.1142930886	-11.17821178	-1.659616272	-13.46355523	6	3.85	0.07220903411	0.01914216465	0.4	-0.3837636743	-0.04298116548	-0.08219954973	-0.0404912846	-0.009809253318	-0.03698880069	a248bdd	altNR	model_8p2_twist	0.75	0.8921448981	1	0.9463508371	0.999999999938284	0.49999999999999956	-1.591433559	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8615326588	-1.261401419	2024-11-01@18:20	-0.3	-0.09560465425	0.1840824177	v2.7.1	
0.5431542916436186	0	0.233004421	-0.6544919288	-0.2266076893	0	0	-3.441102785e-15	0	0	1.918674405e-16	0	-0.1133039285	0	-0.1133038977	-11.12165186	-1.649616272	-13.46162265	6	3.85	0.07191398746	0.01914216465	0.4	-0.3837636743	-0.042783491	-0.0828069739	-0.04028043817	-0.009893325525	-0.03695531703	a248bdd	altNR	model_8p2_twist	0.745	0.8917492358	1	0.945852213	0.9999999999035685	0.5000000000000001	-1.587758426	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8612331279	-1.261449235	2024-11-01@18:20	-0.3	-0.09586360368	0.1836963616	v2.7.1	
0.5550961784022063	0	0.2289825552	-0.651898352	-0.2245451168	0	0	3.995325241e-15	0	0	-3.894746566e-17	0	-0.1122727444	0	-0.1122727505	-11.06497303	-1.639616272	-13.45969236	6	3.85	0.07162079598	0.01914216465	0.4	-0.3837636743	-0.04258615491	-0.08343384078	-0.04007696596	-0.009979727393	-0.03691453358	a248bdd	altNR	model_8p2_twist	0.74	0.8913637979	1	0.9453602001	0.9999999999128095	0.5000000000000001	-1.584100786	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8609278288	-1.261498067	2024-11-01@18:20	-0.3	-0.09611010744	0.1833052312	v2.7.1	
0.5524379555238292	0	0.2248197289	-0.6491449218	-0.2222198272	0	0	9.012146383e-15	0	0	-2.342307983e-16	0	-0.1111099946	0	-0.1111099783	-11.00766137	-1.629616272	-13.45791797	6	3.85	0.07132703151	0.01914216465	0.4	-0.3837636743	-0.04237538428	-0.08408884578	-0.0399164881	-0.01007154113	-0.0368204159	a248bdd	altNR	model_8p2_twist	0.735	0.8910117535	1	0.9448859929	0.9999999998967699	0.5000000000000002	-1.58046118	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8606027074	-1.261579207	2024-11-01@18:21	-0.3	-0.09632181179	0.1828689649	v2.7.1	
0.5641771542392854	0	0.2204480776	-0.6461596724	-0.2194938319	0	0	6.350528003e-15	0	0	2.006414474e-16	0	-0.1097469059	0	-0.1097468943	-10.94937633	-1.619616272	-13.45637631	6	3.85	0.07103147632	0.01914216465	0.4	-0.3837636743	-0.04215595834	-0.0847786208	-0.03982748322	-0.01017106613	-0.03664318051	a248bdd	altNR	model_8p2_twist	0.73	0.8907109708	1	0.9444726749	0.999999999927945	0.5000000000000001	-1.576840899	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.860247756	-1.261692786	2024-11-01@18:21	-0.3	-0.09648149652	0.1823992782	v2.7.1	
0.5837507968297717	0	0.2160858405	-0.6431439374	-0.216789767	0	0	-9.23514521e-16	0	0	3.47609122e-16	0	-0.1083948711	0	-0.1083948932	-10.89125678	-1.609616272	-13.45465935	6	3.85	0.07073979273	0.01914216465	0.4	-0.3837636743	-0.04193786518	-0.08548698847	-0.039716302	-0.01027189041	-0.03648426157	a248bdd	altNR	model_8p2_twist	0.725	0.8904118654	1	0.9440403432	0.9999999999272303	0.5000000000000001	-1.573240533	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8598933649	-1.261787441	2024-11-01@18:21	-0.3	-0.09663663564	0.1819399216	v2.7.1	
0.6027255584787647	0	0.2117172534	-0.6400809989	-0.2140865049	0	0	3.860052772e-15	0	0	9.963361787e-17	0	-0.1070432951	0	-0.1070433069	-10.83322256	-1.599616272	-13.45276624	6	3.85	0.07045155194	0.01914216465	0.4	-0.3837636743	-0.0417252408	-0.08621608462	-0.03959076387	-0.01037456129	-0.03634229964	a248bdd	altNR	model_8p2_twist	0.72	0.8901177569	1	0.9435975819	0.9999999999267035	0.5000000000000001	-1.569660413	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8595373178	-1.261859959	2024-11-01@18:22	-0.3	-0.09678387857	0.1814911308	v2.7.1	
0.6174706627456413	0	0.2073304938	-0.6369569568	-0.2113630222	0	0	-3.013838336e-15	0	0	-6.710908314e-17	0	-0.1056815038	0	-0.1056814439	-10.77521522	-1.589616272	-13.4507089	6	3.85	0.07016647156	0.01914216465	0.4	-0.3837636743	-0.04151018235	-0.08696783846	-0.03945302482	-0.01047953635	-0.03620863549	a248bdd	altNR	model_8p2_twist	0.715	0.8898312783	1	0.9431364935	0.9999999999257021	0.49999999999999956	-1.56610092	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8591778993	-1.261919231	2024-11-01@18:22	-0.3	-0.09692052509	0.1810398162	v2.7.1	
0.6395919021601566	0	0.2029445776	-0.633788523	-0.2086105222	0	0	3.502519875e-15	0	0	1.301304652e-16	0	-0.1043050473	0	-0.1043054264	-10.71733399	-1.579616272	-13.44856462	6	3.85	0.0698849095	0.01914216465	0.4	-0.3837636743	-0.04129893176	-0.08774170221	-0.03931067784	-0.01058630205	-0.03608416223	a248bdd	altNR	model_8p2_twist	0.71	0.8895472693	1	0.9426694744	0.9999999999181128	0.4999999999999998	-1.562562512	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8588178442	-1.261966648	2024-11-01@18:23	-0.3	-0.09705131911	0.1805933519	v2.7.1	
0.6559533904391078	0	0.1985220104	-0.6305346901	-0.2058106847	0	0	7.560807667e-15	0	0	1.098499704e-16	0	-0.102905361	0	-0.1029054371	-10.65939119	-1.569616272	-13.44625	6	3.85	0.0696061039	0.01914216465	0.4	-0.3837636743	-0.04108795322	-0.08854191493	-0.0391621318	-0.01069617914	-0.03596514566	a248bdd	altNR	model_8p2_twist	0.705	0.8892750757	1	0.9421926411	0.9999999999206061	0.4999999999999999	-1.559045667	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.858451662	-1.26199752	2024-11-01@18:23	-0.3	-0.09716710245	0.1801468501	v2.7.1	
0.677525995200013	0	0.1940868877	-0.6272168441	-0.2029708993	0	0	8.851987488e-15	0	0	-1.581945311e-16	0	-0.1014853246	0	-0.1014853301	-10.60151224	-1.559616272	-13.44382098	6	3.85	0.06933049669	0.01914216465	0.4	-0.3837636743	-0.04087848255	-0.08936764953	-0.03900861928	-0.01080850993	-0.03585272208	a248bdd	altNR	model_8p2_twist	0.7	0.8890081128	1	0.9417050797	0.9999999999099345	0.4999999999999998	-1.555550874	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8580828289	-1.262016715	2024-11-01@18:24	-0.3	-0.0972739375	0.1796997956	v2.7.1	
0.698376091892182	0	0.1896191853	-0.623810249	-0.200076854	0	0	2.778002268e-15	0	0	7.606875937e-17	0	-0.1000381657	0	-0.1000381431	-10.54360002	-1.549616272	-13.44123119	6	3.85	0.06905771532	0.01914216465	0.4	-0.3837636743	-0.04066937509	-0.09022189635	-0.03884987913	-0.01092410134	-0.03574590749	a248bdd	altNR	model_8p2_twist	0.695	0.8887514146	1	0.9412061369	0.9999999999180074	0.49999999999999956	-1.552078719	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8577083358	-1.262020516	2024-11-01@18:24	-0.3	-0.09736674867	0.1792512277	v2.7.1	
0.7181532507287095	0	0.1851147293	-0.6203057486	-0.1971218269	0	0	4.506578506e-15	0	0	6.300003874e-18	0	-0.09856090967	0	-0.09856091459	-10.48563844	-1.539616272	-13.43848207	6	3.85	0.06878769891	0.01914216465	0.4	-0.3837636743	-0.04046143786	-0.09110641891	-0.03869011048	-0.011043268	-0.03564246644	a248bdd	altNR	model_8p2_twist	0.69	0.8885059068	1	0.9406988867	0.9999999999258585	0.49999999999999956	-1.548629788	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8573274712	-1.262009091	2024-11-01@18:24	-0.3	-0.09744436108	0.1787980763	v2.7.1	
0.7404894017580289	0	0.1805777432	-0.6167029066	-0.1941040951	0	0	8.68546088e-15	0	0	-5.707252722e-17	0	-0.09705216645	0	-0.09705206378	-10.42765356	-1.529616272	-13.43557972	6	3.85	0.06852049858	0.01914216465	0.4	-0.3837636743	-0.04025282669	-0.0920223439	-0.03852617748	-0.01116605237	-0.03554200848	a248bdd	altNR	model_8p2_twist	0.685	0.8882700528	1	0.9401794064	0.9999999999277343	0.4999999999999997	-1.545204729	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8569407884	-1.261984602	2024-11-01@18:25	-0.3	-0.09750791533	0.1783398782	v2.7.1	
0.7625461363037126	0	0.1759963709	-0.6129828028	-0.1910116298	0	0	1.173103308e-14	0	0	1.05203593e-16	0	-0.09550573684	0	-0.09550582929	-10.36959241	-1.519616272	-13.43249299	6	3.85	0.06825594093	0.01914216465	0.4	-0.3837636743	-0.04004576138	-0.09297232834	-0.03835888691	-0.01129308349	-0.03544587503	a248bdd	altNR	model_8p2_twist	0.68	0.8880468943	1	0.9396494076	0.9999999999445596	0.49999999999999956	-1.541804241	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8565463932	-1.261942329	2024-11-01@18:25	-0.3	-0.09755413997	0.1778779447	v2.7.1	
0.7829699546942434	0	0.1713664211	-0.6091339207	-0.1878418478	0	0	5.318384418e-15	0	0	1.573543637e-16	0	-0.09392087522	0	-0.09392087655	-10.31144113	-1.509616272	-13.42921361	6	3.85	0.06799397056	0.01914216465	0.4	-0.3837636743	-0.03984111215	-0.09395848768	-0.0381929491	-0.01142475993	-0.03535309679	a248bdd	altNR	model_8p2_twist	0.675	0.8878372939	1	0.9391137228	0.9999999999431863	0.4999999999999999	-1.538429081	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8561435249	-1.261880286	2024-11-01@18:26	-0.3	-0.09758179717	0.1774122276	v2.7.1	
0.8088308761737324	0	0.1666861991	-0.6051467463	-0.1845863295	0	0	9.170988267e-15	0	0	-1.747996854e-16	0	-0.09229317429	0	-0.09229306318	-10.25319888	-1.499616272	-13.42573232	6	3.85	0.06773454953	0.01914216465	0.4	-0.3837636743	-0.03963621544	-0.09498284236	-0.03802316878	-0.01156142208	-0.03526249798	a248bdd	altNR	model_8p2_twist	0.67	0.8876412625	1	0.9385647299	0.9999999999417208	0.5000000000000001	-1.535080076	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8557318009	-1.261800839	2024-11-01@18:26	-0.3	-0.09759040413	0.1769392444	v2.7.1	
0.8336713777826514	0	0.1619436237	-0.6009982085	-0.181238332	0	0	1.265993207e-14	0	0	1.702017986e-16	0	-0.09061923294	0	-0.09061906267	-10.19481558	-1.489616272	-13.42200305	6	3.85	0.06747754451	0.01914216465	0.4	-0.3837636743	-0.03943120061	-0.09604850288	-0.03785131517	-0.01170384073	-0.03517469374	a248bdd	altNR	model_8p2_twist	0.665	0.8874619933	1	0.937999964	0.9999999999415279	0.5000000000000001	-1.531758152	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8553091924	-1.261700279	2024-11-01@18:27	-0.3	-0.09757637628	0.1764543995	v2.7.1	
0.8540163649847339	0	0.1571184567	-0.5966528815	-0.1777818188	0	0	1.737513897e-14	0	0	1.150434361e-16	0	-0.08889080548	0	-0.08889079852	-10.13620443	-1.479616272	-13.41797432	6	3.85	0.06722280968	0.01914216465	0.4	-0.3837636743	-0.03922777565	-0.09715949961	-0.0376817561	-0.01185317686	-0.0350871712	a248bdd	altNR	model_8p2_twist	0.66	0.8873054857	1	0.9374265924	0.9999999999411935	0.49999999999999956	-1.528464311	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8548723015	-1.261572261	2024-11-01@18:27	-0.3	-0.09753337442	0.175957497	v2.7.1	
0.8817364111155188	0	0.1522308217	-0.5921237954	-0.174212938	0	0	1.259086985e-14	0	0	1.470185338e-16	0	-0.08710643847	0	-0.08710643103	-10.07747343	-1.469616272	-13.41371304	6	3.85	0.06697043331	0.01914216465	0.4	-0.3837636743	-0.03902583585	-0.0983162966	-0.03750884029	-0.01200908479	-0.03500244134	a248bdd	altNR	model_8p2_twist	0.655	0.8871643628	1	0.9368409272	0.9999999999400684	0.4999999999999999	-1.525199696	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8544241612	-1.261423098	2024-11-01@18:28	-0.3	-0.0974677127	0.175452704	v2.7.1	
0.9117191157656986	0	0.1472544775	-0.5873642561	-0.1705192911	0	0	3.252780997e-15	0	0	5.415676297e-17	0	-0.08525961419	0	-0.0852595756	-10.01851062	-1.459616272	-13.40911772	6	3.85	0.06672021244	0.01914216465	0.4	-0.3837636743	-0.03882304268	-0.09952379021	-0.03733291969	-0.01217309352	-0.03491900051	a248bdd	altNR	model_8p2_twist	0.65	0.8870463067	1	0.9362356244	0.9999999999388156	0.49999999999999956	-1.521965599	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8539603698	-1.261244827	2024-11-01@18:28	-0.3	-0.09737123041	0.1749362103	v2.7.1	
0.9333739784306103	0	0.1421479335	-0.5823020894	-0.1666657556	0	0	-8.463163586e-15	0	0	-3.723958493e-18	0	-0.08333292618	0	-0.0833329332	-9.959138085	-1.449616272	-13.40407467	6	3.85	0.06647202521	0.01914216465	0.4	-0.3837636743	-0.03862188287	-0.1007884366	-0.03715562154	-0.01234752658	-0.03483528782	a248bdd	altNR	model_8p2_twist	0.645	0.8869648122	1	0.9356175809	0.9999999998815645	0.5000000000000001	-1.518763485	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.853473848	-1.261025358	2024-11-01@18:29	-0.3	-0.09723007797	0.1744066579	v2.7.1	
0.9578665501761159	0	0.1369202099	-0.5769274961	-0.1626544667	0	0	-1.071029552e-14	0	0	-1.041175472e-16	0	-0.0813272635	0	-0.08132727242	-9.899419357	-1.439616272	-13.39858958	6	3.85	0.06622588566	0.01914216465	0.4	-0.3837636743	-0.03842145929	-0.1021121119	-0.03697560986	-0.01253277849	-0.03475300991	a248bdd	altNR	model_8p2_twist	0.64	0.8869157427	1	0.934980398	0.9999999998891618	0.5000000000000001	-1.515595056	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8529657225	-1.260768261	2024-11-01@18:29	-0.3	-0.09704702673	0.1738554319	v2.7.1	
0.985583308102776	0	0.1315506968	-0.5711871838	-0.1584604128	0	0	-8.848613785e-15	0	0	-9.212222656e-17	0	-0.07923024381	0	-0.07923032811	-9.839282984	-1.429616272	-13.39259114	6	3.85	0.06598171566	0.01914216465	0.4	-0.3837636743	-0.03822173041	-0.1034994692	-0.03679851446	-0.0127306089	-0.03467083415	a248bdd	altNR	model_8p2_twist	0.635	0.8869049567	1	0.9343214213	0.999999999899178	0.5000000000000002	-1.512462321	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8524322177	-1.260466518	2024-11-01@18:29	-0.3	-0.09681508631	0.1732790056	v2.7.1	
1.0130959498886425	0	0.1260045763	-0.5650005072	-0.1540421765	0	0	-1.89365334e-15	0	0	9.277725317e-17	0	-0.0770212048	0	-0.07702117132	-9.778599452	-1.419616272	-13.38599448	6	3.85	0.06573949597	0.01914216465	0.4	-0.3837636743	-0.03802274513	-0.1049563227	-0.03661828118	-0.01294363399	-0.03458503438	a248bdd	altNR	model_8p2_twist	0.63	0.8869435077	1	0.9336451704	0.9999999998969444	0.5000000000000001	-1.509367685	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8518670337	-1.260111911	2024-11-01@18:30	-0.3	-0.09652200917	0.1726819309	v2.7.1	
1.1308245137002568	0	0.1202761694	-0.5583212229	-0.1493932307	0	0	1.867608466e-15	0	0	1.612061313e-16	0	-0.07469691431	0	-0.07469692274	-9.717379596	-1.409616272	-13.37873012	7	3.85	0.06549908656	0.01914216465	0.4	-0.3837636743	-0.03782435026	-0.1064856035	-0.03643334293	-0.01317343049	-0.03450163607	a248bdd	altNR	model_8p2_twist	0.625	0.8870309435	1	0.9329390668	0.9999999998943164	0.4999999999999997	-1.506314076	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8512687642	-1.259699852	2024-11-01@18:30	-0.3	-0.09616613837	0.1720551851	v2.7.1	
1.1306786273329277	0	0.1142739862	-0.5509611662	-0.1444352928	0	0	-6.188212186e-15	0	0	1.353374009e-17	0	-0.07221780944	0	-0.07221782399	-9.655261275	-1.399616272	-13.37049974	7	3.85	0.06526083408	0.01914216465	0.4	-0.3837636743	-0.03762676128	-0.1080967376	-0.03624761701	-0.01342594218	-0.03441503092	a248bdd	altNR	model_8p2_twist	0.62	0.8871999896	1	0.9322023336	0.9999999998924605	0.5000000000000001	-1.503305133	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8506209755	-1.259204875	2024-11-01@18:31	-0.3	-0.09571362592	0.1713835585	v2.7.1	
1.1579347127875943	0	0.1079795755	-0.5428250887	-0.1391218956	0	0	-9.858548659e-15	0	0	7.926410197e-18	0	-0.06956096948	0	-0.0695609637	-9.592227677	-1.389616272	-13.36124453	7	3.85	0.06502472305	0.01914216465	0.4	-0.3837636743	-0.03742975187	-0.1097911716	-0.03605606468	-0.01370427814	-0.03432460307	a248bdd	altNR	model_8p2_twist	0.615	0.8874544251	1	0.931431445	0.9999999998957738	0.49999999999999956	-1.500345501	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8499196717	-1.258621976	2024-11-01@18:32	-0.3	-0.0951575669	0.1706680353	v2.7.1	
1.218450038874351	0	0.1013372015	-0.5337397227	-0.1333965298	0	0	-3.225932448e-15	0	0	-5.338674401e-17	0	-0.06669824354	0	-0.06669829209	-9.528116595	-1.379616272	-13.35073133	7	3.85	0.06479090286	0.01914216465	0.4	-0.3837636743	-0.03723334597	-0.1115705479	-0.03586575662	-0.01401395494	-0.03423101463	a248bdd	altNR	model_8p2_twist	0.61	0.887811511	1	0.9306162052	0.9999999999106155	0.4999999999999997	-1.497441258	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8491542355	-1.257931597	2024-11-01@18:32	-0.3	-0.09447726926	0.1698910803	v2.7.1	
1.2924858964988497	0	0.09427614101	-0.5234771563	-0.1271651272	0	0	-1.376903182e-14	0	0	-2.891726536e-17	0	-0.06358260724	0	-0.06358260235	-9.462731636	-1.369616272	-13.33872311	7	3.85	0.06455960449	0.01914216465	0.4	-0.3837636743	-0.03703830711	-0.1134322095	-0.035667789	-0.01436216442	-0.03413460024	a248bdd	altNR	model_8p2_twist	0.605	0.8882931121	1	0.9297517268	0.9999999999021822	0.5000000000000001	-1.494600558	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8483112137	-1.257113001	2024-11-01@18:33	-0.3	-0.0936464084	0.1690475888	v2.7.1	
1.3822010870549604	0	0.08672842217	-0.5117760394	-0.1203328834	0	0	-2.1975889e-14	0	0	3.485976296e-18	0	-0.06016649371	0	-0.06016648256	-9.39592883	-1.359616272	-13.32495775	7	3.85	0.06433082302	0.01914216465	0.4	-0.3837636743	-0.03684460769	-0.1153642704	-0.03546772949	-0.01475712964	-0.03403460806	a248bdd	altNR	model_8p2_twist	0.6	0.8889169495	1	0.9288269205	0.9999999998998416	0.49999999999999956	-1.491834641	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8473776658	-1.256145036	2024-11-01@18:33	-0.3	-0.09264100388	0.1681173243	v2.7.1	
1.546221806633273	0	0.07867380563	-0.4984251759	-0.1128341301	0	0	-3.746551147e-15	0	0	-1.120551963e-16	0	-0.05641699044	0	-0.05641718888	-9.327805436	-1.349616272	-13.30934739	7	3.85	0.06410314176	0.01914216465	0.4	-0.3837636743	-0.03665277473	-0.1173402437	-0.03526754557	-0.01520566112	-0.0339377545	a248bdd	altNR	model_8p2_twist	0.595	0.8896728733	1	0.9278273967	0.9999999999006877	0.49999999999999983	-1.489159385	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8463501911	-1.255019705	2024-11-01@18:34	-0.3	-0.09146169612	0.1670929489	v2.7.1	
1.8171180130182139	0	0.07013815595	-0.4832811698	-0.1046126745	0	0	-2.422158905e-14	0	0	5.100491746e-17	0	-0.05230633061	0	-0.05230624086	-9.258677949	-1.339616272	-13.2921486	7	3.85	0.06387267829	0.01914216465	0.4	-0.3837636743	-0.03646678691	-0.1193194564	-0.03506499201	-0.01571282614	-0.03384875365	a248bdd	altNR	model_8p2_twist	0.59	0.8905160571	1	0.926770925	0.9999999999251611	0.49999999999999956	-1.486597568	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8452361078	-1.253751485	2024-11-01@18:35	-0.3	-0.09013968996	0.1660060399	v2.7.1	
2.301000101894779	0	0.06124561534	-0.4664177817	-0.09571414653	0	0	1.042249632e-14	0	0	1.630359683e-18	0	-0.04785679283	0	-0.04785680273	-9.189253207	-1.329616272	-13.27407138	7	3.85	0.06363013716	0.01914216465	0.4	-0.3837636743	-0.03628951156	-0.1212571031	-0.03487194783	-0.01627799409	-0.03377894646	a248bdd	altNR	model_8p2_twist	0.585	0.8913291757	1	0.9256746777	0.9999999999339015	0.5000000000000001	-1.484182282	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8440658493	-1.252394777	2024-11-01@18:35	-0.3	-0.08877187358	0.1648956444	v2.7.1	
3.170074401655853	0	0.0521836937	-0.4481244958	-0.08624894793	0	0	1.64294212e-14	0	0	-5.319655105e-17	0	-0.04312450782	0	-0.04312446074	-9.120430495	-1.319616272	-13.25645368	7	3.85	0.0633581574	0.01914216465	0.4	-0.3837636743	-0.03612409233	-0.1231334537	-0.03468451362	-0.01689577113	-0.03374614846	a248bdd	altNR	model_8p2_twist	0.58	0.8919156772	1	0.9245883805	0.9999999999350271	0.49999999999999967	-1.481962372	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8428899734	-1.25104254	2024-11-01@18:36	-0.3	-0.0875244101	0.1638891678	v2.7.1	
4.798084463063894	0	0.04312037406	-0.4287703217	-0.07635872922	0	0	-3.173222597e-14	0	0	-1.167905245e-17	0	-0.03817940813	0	-0.03817939063	-9.052953457	-1.309616272	-13.24100633	7	3.85	0.06302812549	0.01914216465	0.4	-0.3837636743	-0.03597326746	-0.124993475	-0.03452360332	-0.01756130215	-0.03376130688	a248bdd	altNR	model_8p2_twist	0.575	0.8920028401	1	0.9235887415	0.9999999999401851	0.5000000000000002	-1.480013747	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8417678972	-1.249814817	2024-11-01@18:36	-0.3	-0.0866228428	0.1631347729	v2.7.1	
7.243662377550327	0	0.03358423056	-0.4071873018	-0.06554496915	0	0	-5.046637236e-14	0	0	-8.693966333e-17	0	-0.03277229773	0	-0.03277227504	-8.985385339	-1.299616272	-13.22739562	9	3.85	0.06261516296	0.01914216465	0.4	-0.3837636743	-0.03584080804	-0.1268289885	-0.03437225502	-0.01831742102	-0.03383956412	a248bdd	altNR	model_8p2_twist	0.57	0.8915332922	1	0.9227123248	0.9999999999207501	0.5000000000000001	-1.478469599	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.84064761	-1.248654368	2024-11-01@18:37	-0.3	-0.08606334068	0.1627122421	v2.7.1	
13.966567940145945	0	0.02429814911	-0.3853875222	-0.05448582634	0	0	3.089210833e-14	0	0	4.512959502e-18	0	-0.02724286374	0	-0.02724285883	-8.920316912	-1.289616272	-13.22342439	9	3.85	0.06198921824	0.01914216465	0.4	-0.3837636743	-0.03573561921	-0.1292469679	-0.03424342003	-0.01913117982	-0.03402063652	a248bdd	altNR	model_8p2_twist	0.565	0.889303491	1	0.9223365102	0.999999999964749	0.49999999999999967	-1.477616029	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8397851443	-1.24809896	2024-11-01@18:38	-0.3	-0.08684283692	0.1633935671	v2.7.1	


==> anc/data/vca_B2_U385.tsv <==
2der_B2_1	B1	B1_1	B1_ave	B2	B2_1	B2_1_ave	B2_ave	B2i	B2i_1	B2i_ave	D1	D1_ave	D2	D2_ave	E0_1	E0_2	E_kin	SEF_eval	U	U_1_ave	U_2_ave	V1	V1_2_ave	V1_ave	V2_1_ave	V2_ave	V3_1_ave	V3_ave	githash	method	model	mu	mu_1_ave	mu_2_ave	mu_ave	n_1	n_2	omega	script	sector_1	sector_2	t	t_1_ave	t_ave	time	tp	tp_1_ave	tp_ave	version	
0.015204997057916978	0	0	-1.811284949e-14	0	1.021920172	-0.9128716164	-0.2349745203	0	0	-2.569769942e-16	0	-0.1174874248	0	0.1174874092	-21.88597151	-3.159616272	-14.56362528	5	3.85	0.1513953409	0.01914216465	0.4	-0.3837636743	-0.05365318515	-0.00408058377	-0.05488911193	-0.02506499258	-0.03637345897	a248bdd	altNR	model_8p2_twist	1.5	0.9825906898	1	1.035882193	0.9999999999123748	0.5000000000000001	-2.248941049	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9127548719	-1.330223667	2024-11-01@18:44	-0.3	-0.01576080277	0.2977831665	v2.7.1	
0.015398443974956294	0	0	-1.708462968e-14	0	1.02829145	-0.9136508343	-0.2340475284	0	0	-1.877891412e-16	0	-0.1170240905	0	0.1170238598	-21.97183779	-3.169616272	-14.57250356	5	3.85	0.1519880765	0.01914216465	0.4	-0.3837636743	-0.05366926243	-0.004046161927	-0.0550029108	-0.02496174835	-0.03639551847	a248bdd	altNR	model_8p2_twist	1.505	0.9832642887	1	1.036773541	0.9999999999136762	0.49999999999999994	-2.25384609	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9130534188	-1.330739832	2024-11-01@18:44	-0.3	-0.01512112708	0.2989159123	v2.7.1	
0.015376263784799926	0	0	-2.769633577e-15	0	1.034652368	-0.9144176645	-0.2331226352	0	0	8.542579198e-17	0	-0.1165614772	0	0.1165613837	-22.05769462	-3.179616272	-14.58136911	6	3.85	0.1525780662	0.01914216465	0.4	-0.3837636743	-0.05368446895	-0.004012294343	-0.05512023228	-0.02485924647	-0.03641628384	a248bdd	altNR	model_8p2_twist	1.51	0.983935737	1	1.037673729	0.9999999999149899	0.49999999999999994	-2.258757143	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9133494151	-1.331252013	2024-11-01@18:44	-0.3	-0.01448321969	0.3000570314	v2.7.1	
0.015252182351166694	0	0	-1.934406825e-14	0	1.041042809	-0.9151768664	-0.2321970845	0	0	-2.281146343e-16	0	-0.1160986576	0	0.1160983843	-22.14383316	-3.189616272	-14.59025127	5	3.85	0.1531670887	0.01914216465	0.4	-0.3837636743	-0.05369836854	-0.003978758893	-0.0552430531	-0.02475683482	-0.03643110858	a248bdd	altNR	model_8p2_twist	1.515	0.9846052109	1	1.038580388	0.999999999988542	0.49999999999999994	-2.263674222	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9136447605	-1.331764227	2024-11-01@18:45	-0.3	-0.01384695547	0.3012040312	v2.7.1	
0.015284837333069777	0	0	6.766986196e-15	0	1.047318052	-0.9159121909	-0.231290667	0	0	1.582848266e-16	0	-0.1156453882	0	0.115645165	-22.22919287	-3.199616272	-14.59899693	6	3.85	0.1537487125	0.01914216465	0.4	-0.3837636743	-0.05371130781	-0.003946305348	-0.05536576759	-0.02465685151	-0.03644192089	a248bdd	altNR	model_8p2_twist	1.52	0.9852719581	1	1.039492	0.999999999988767	0.49999999999999994	-2.268597334	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9139326966	-1.332263772	2024-11-01@18:45	-0.3	-0.01321292032	0.3023507113	v2.7.1	
0.010723347061230395	0	0	1.756385317e-16	0	1.053804398	-0.9166605105	-0.2303600742	0	0	4.406110189e-16	0	-0.1151799671	0	0.1151800006	-22.31616391	-3.209616272	-14.60793558	7	3.85	0.1543373389	0.01914216465	0.4	-0.3837636743	-0.0537235756	-0.003913228782	-0.05549070054	-0.02455403477	-0.03645636366	a248bdd	altNR	model_8p2_twist	1.525	0.9859375561	1	1.040416731	0.9999999999888538	0.5	-2.27352651	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9142284391	-1.33277713	2024-11-01@18:46	-0.3	-0.01257991837	0.3035136474	v2.7.1	
0.014906790840583637	0	0	-8.960997528e-15	0	1.059838063	-0.9173484163	-0.2294897363	0	0	2.517070214e-16	0	-0.1147448118	0	0.1147448411	-22.39987787	-3.219616272	-14.61643372	5	3.85	0.1549039349	0.01914216465	0.4	-0.3837636743	-0.05373433124	-0.003882913319	-0.05561584063	-0.02445900899	-0.03646062488	a248bdd	altNR	model_8p2_twist	1.53	0.9865988278	1	1.041339715	0.9999999999643112	0.5000000000000001	-2.278461741	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9145013579	-1.333252302	2024-11-01@18:46	-0.3	-0.01195037869	0.3046629788	v2.7.1	
0.014906297847349873	0	0	-2.022302913e-14	0	1.066030936	-0.9180440984	-0.2286053117	0	0	-3.53713508e-16	0	-0.1143027333	0	0.1143025869	-22.48482048	-3.229616272	-14.62505896	5	3.85	0.1554753113	0.01914216465	0.4	-0.3837636743	-0.05374389756	-0.003852211693	-0.05574433275	-0.02436196029	-0.03646194932	a248bdd	altNR	model_8p2_twist	1.535	0.9872586809	1	1.042269954	0.9999999999648366	0.5000000000000001	-2.283403054	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9147797741	-1.333738215	2024-11-01@18:46	-0.3	-0.01132209346	0.3058194053	v2.7.1	
0.015498167484954457	0	0	-6.71624819e-15	0	1.072017019	-0.9187080068	-0.2277480887	0	0	-1.728829091e-17	0	-0.1138739523	0	0.113873961	-22.5683038	-3.239616272	-14.6335171	6	3.85	0.1560356871	0.01914216465	0.4	-0.3837636743	-0.05375252971	-0.003822942306	-0.05587465154	-0.0242686885	-0.0364607991	a248bdd	altNR	model_8p2_twist	1.54	0.9879154529	1	1.043211659	0.9999999999654339	0.5000000000000001	-2.288350471	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9150470227	-1.334205342	2024-11-01@18:46	-0.3	-0.01069632894	0.3069837644	v2.7.1	
0.014738578628514047	0	0	-9.519714626e-15	0	1.07833635	-0.919397938	-0.2268556786	0	0	-1.056417232e-16	0	-0.1134278217	0	0.1134278755	-22.65429599	-3.249616272	-14.64224413	5	3.85	0.1566080932	0.01914216465	0.4	-0.3837636743	-0.05375989525	-0.003792449799	-0.05600965393	-0.02417068912	-0.0364579377	a248bdd	altNR	model_8p2_twist	1.545	0.9885714427	1	1.044159605	0.9999999999659003	0.5000000000000001	-2.293304019	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.915327499	-1.334696644	2024-11-01@18:47	-0.3	-0.0100713633	0.3081564265	v2.7.1	
0.014206235225615583	0	0	-6.632496101e-15	0	1.084606947	-0.9200729871	-0.2259747162	0	0	-4.508218677e-16	0	-0.1129873402	0	0.1129872918	-22.73999029	-3.259616272	-14.6509132	6	3.85	0.1571761598	0.01914216465	0.4	-0.3837636743	-0.05376613506	-0.00376261298	-0.05614556323	-0.02407399084	-0.03645225891	a248bdd	altNR	model_8p2_twist	1.55	0.9892249592	1	1.04511474	0.9999999999665156	0.5000000000000001	-2.298263719	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9156039041	-1.335182017	2024-11-01@18:47	-0.3	-0.009448480428	0.3093315495	v2.7.1	
0.014289716892247806	0	0	1.956205606e-14	0	1.090660811	-0.9207162917	-0.2251227642	0	0	1.386385996e-16	0	-0.1125613539	0	0.1125613629	-22.8241479	-3.269616272	-14.65940904	5	3.85	0.1577329726	0.01914216465	0.4	-0.3837636743	-0.0537711575	-0.003734200504	-0.05628462962	-0.02398117198	-0.03644190419	a248bdd	altNR	model_8p2_twist	1.555	0.9898753763	1	1.046078829	0.9999999999544564	0.5000000000000001	-2.303229596	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9158689073	-1.335648952	2024-11-01@18:47	-0.3	-0.008828147834	0.3105117813	v2.7.1	
0.014586174183552096	0	0	3.933432442e-15	0	1.096659002	-0.921345127	-0.2242786617	0	0	-4.144866294e-17	0	-0.1121393044	0	0.1121393116	-22.90795206	-3.279616272	-14.66787463	6	3.85	0.1582853874	0.01914216465	0.4	-0.3837636743	-0.05377447783	-0.003706418461	-0.05643154183	-0.02388969715	-0.0364242855	a248bdd	altNR	model_8p2_twist	1.56	0.9905233666	1	1.047049712	0.9999999999550334	0.5000000000000001	-2.308201677	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9161297817	-1.336111466	2024-11-01@18:48	-0.3	-0.008209866448	0.3116966129	v2.7.1	
0.014254117179213075	0	0	-9.353193992e-15	0	1.102799209	-0.921979564	-0.2234264424	0	0	-3.085543309e-16	0	-0.1117131222	0	0.1117131311	-22.99285954	-3.289616272	-14.67642809	5	3.85	0.1588415112	0.01914216465	0.4	-0.3837636743	-0.05377658164	-0.003678350109	-0.05657831361	-0.02379653165	-0.03640546674	a248bdd	altNR	model_8p2_twist	1.565	0.9911696167	1	1.048025837	0.9999999999555301	0.5000000000000001	-2.313179991	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9163951656	-1.336582967	2024-11-01@18:48	-0.3	-0.007593142208	0.3128829712	v2.7.1	
0.059668432042320266	0	0	-7.779363739e-15	0	1.108739961	-0.922585517	-0.2226031812	0	0	-6.267717124e-17	0	-0.1113015102	0	0.1113015567	-23.07635165	-3.299616272	-14.68483315	8	3.85	0.1593874025	0.01914216465	0.4	-0.3837636743	-0.05377749712	-0.003651548892	-0.05672661688	-0.02370689285	-0.03638282168	a248bdd	altNR	model_8p2_twist	1.57	0.9918129338	1	1.04901365	0.9999999999562385	0.5000000000000001	-2.318164571	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9166502368	-1.337038027	2024-11-01@18:49	-0.3	-0.00697884864	0.3140767574	v2.7.1	
0.014906904850036502	0	0	-9.569345638e-15	0	1.114764165	-0.9231913875	-0.2217735802	0	0	2.472304669e-16	0	-0.110886748	0	0.1108867704	-23.16051438	-3.309616272	-14.69331154	6	3.85	0.1599345893	0.01914216465	0.4	-0.3837636743	-0.0537766408	-0.003624719374	-0.05688234771	-0.02361645779	-0.03635447294	a248bdd	altNR	model_8p2_twist	1.575	0.9924542724	1	1.050007095	0.9999999999566718	0.5	-2.323155447	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9169072823	-1.337499199	2024-11-01@18:49	-0.3	-0.006366300465	0.3152743094	v2.7.1	
0.013863779725199442	0	0	-9.478726715e-15	0	1.121062717	-0.9238153249	-0.2209224896	0	0	-2.00798339e-16	0	-0.1104612751	0	0.1104611497	-23.24675926	-3.319616272	-14.70199199	6	3.85	0.1604905388	0.01914216465	0.4	-0.3837636743	-0.05377476881	-0.003597038792	-0.0570368943	-0.02352238575	-0.03632825004	a248bdd	altNR	model_8p2_twist	1.58	0.9930941182	1	1.051010437	0.9999999999571386	0.49999999999999967	-2.328152654	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9171743157	-1.337978344	2024-11-01@18:49	-0.3	-0.00575517469	0.3164805975	v2.7.1	
0.014062555659999766	0	0	3.842470597e-15	0	1.126994871	-0.9243956397	-0.2201152148	0	0	-2.399291447e-16	0	-0.1100577648	0	0.1100575145	-23.33035128	-3.329616272	-14.71041307	5	3.85	0.1610297958	0.01914216465	0.4	-0.3837636743	-0.0537710059	-0.003571307438	-0.05719917274	-0.02343429529	-0.03629198047	a248bdd	altNR	model_8p2_twist	1.585	0.9937305941	1	1.052022315	0.9999999999576161	0.49999999999999994	-2.333156229	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9174241483	-1.338431349	2024-11-01@18:50	-0.3	-0.005146791135	0.3176889458	v2.7.1	
-1.0619438359261721	0	0	-1.103505707e-15	0	1.133204454	-0.9249940957	-0.2192859966	0	0	3.016901419e-17	0	-0.1096431777	0	0.1096429713	-23.416049	-3.339616272	-14.71904943	9	3.85	0.1615777947	0.01914216465	0.4	-0.3837636743	-0.05376584226	-0.003544722678	-0.05736314137	-0.02334255117	-0.03625566927	a248bdd	altNR	model_8p2_twist	1.59	0.9943654911	1	1.053043969	0.9999999999581808	0.5	-2.338166222	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9176839994	-1.33890344	2024-11-01@18:50	-0.3	-0.004539916338	0.3189061938	v2.7.1	
0.013448113217154653	0	0	2.378725694e-15	0	1.139239947	-0.9255680399	-0.2184802771	0	0	-4.309798765e-16	0	-0.1092402734	0	0.1092398274	-23.50051252	-3.349616272	-14.7275816	6	3.85	0.1621168367	0.01914216465	0.4	-0.3837636743	-0.05375880556	-0.00351921658	-0.05753384358	-0.02325387153	-0.03621145579	a248bdd	altNR	model_8p2_twist	1.595	0.9949976054	1	1.054076022	0.9999999999586049	0.5000000000000001	-2.343182655	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.917934927	-1.339363498	2024-11-01@18:51	-0.3	-0.003935377223	0.3201299855	v2.7.1	
0.013543761802280653	0	0	-3.451584858e-15	0	1.145277026	-0.9261342443	-0.217679771	0	0	1.672760196e-16	0	-0.1088398488	0	0.1088399361	-23.58504056	-3.359616272	-14.73612623	6	3.85	0.1626538128	0.01914216465	0.4	-0.3837636743	-0.05374984604	-0.003494028557	-0.0577105186	-0.02316563755	-0.03616134832	a248bdd	altNR	model_8p2_twist	1.6	0.9956273943	1	1.055114082	0.9999999999589958	0.5000000000000001	-2.348205591	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9181843232	-1.339824646	2024-11-01@18:51	-0.3	-0.003332867805	0.3213552405	v2.7.1	
0.013801762802647801	0	0	1.119313366e-14	0	1.151351295	-0.9266960236	-0.2168823835	0	0	1.302328904e-16	0	-0.1084412929	0	0.1084411998	-23.6698966	-3.369616272	-14.74470771	5	3.85	0.163190065	0.01914216465	0.4	-0.3837636743	-0.05373881222	-0.003469008773	-0.05789376435	-0.02307732992	-0.03610338973	a248bdd	altNR	model_8p2_twist	1.605	0.9962549144	1	1.056157274	0.9999999999595015	0.5000000000000001	-2.353235075	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9184336479	-1.340289749	2024-11-01@18:51	-0.3	-0.002732360988	0.322581127	v2.7.1	
0.013550964991337682	0	0	-1.209353351e-14	0	1.157522782	-0.9272587104	-0.2160842497	0	0	-1.49835234e-16	0	-0.1080421514	0	0.1080421662	-23.75552598	-3.379616272	-14.75337649	5	3.85	0.1637277991	0.01914216465	0.4	-0.3837636743	-0.05372721106	-0.003443917449	-0.05807273427	-0.02298808905	-0.03605347915	a248bdd	altNR	model_8p2_twist	1.61	0.9968802374	1	1.057221635	0.9999999999599161	0.5000000000000001	-2.358271152	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9186853039	-1.340757753	2024-11-01@18:52	-0.3	-0.002133829595	0.3238268253	v2.7.1	
0.013564046031038819	0	0	2.949975054e-15	0	1.1636517	-0.9278097803	-0.2152954638	0	0	2.635196072e-16	0	-0.1076477429	0	0.1076480099	-23.84089193	-3.389616272	-14.76204925	5	3.85	0.1642617258	0.01914216465	0.4	-0.3837636743	-0.05371279625	-0.003419318588	-0.05826395101	-0.02289994623	-0.0359895054	a248bdd	altNR	model_8p2_twist	1.615	0.9975030852	1	1.058290759	0.9999999999603376	0.5	-2.363313873	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9189336026	-1.341226644	2024-11-01@18:52	-0.3	-0.001537448998	0.3250721064	v2.7.1	
0.013417967086081216	0	0	-6.187813355e-15	0	1.169822375	-0.928356814	-0.2145105178	0	0	1.824554312e-16	0	-0.1072554116	0	0.1072553765	-23.9266197	-3.399616272	-14.77077812	5	3.85	0.1647949869	0.01914216465	0.4	-0.3837636743	-0.05369653033	-0.003394870861	-0.05845864739	-0.02281168442	-0.03592278	a248bdd	altNR	model_8p2_twist	1.62	0.9981235854	1	1.0593715	0.9999999999607138	0.5	-2.368363295	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9191819522	-1.34169908	2024-11-01@18:52	-0.3	-0.0009431552904	0.326325522	v2.7.1	
0.013705905403427667	0	0	-1.006391864e-14	0	1.175952688	-0.9288927297	-0.2137334464	0	0	1.480060744e-16	0	-0.1068667938	0	0.1068667377	-24.01209914	-3.409616272	-14.77951969	6	3.85	0.1653245515	0.01914216465	0.4	-0.3837636743	-0.05367801397	-0.003370891863	-0.05866405659	-0.02272447714	-0.03584782376	a248bdd	altNR	model_8p2_twist	1.625	0.9987416131	1	1.060463056	0.9999999999611765	0.5	-2.373419477	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9194270817	-1.34217035	2024-11-01@18:53	-0.3	-0.0003510188407	0.3275862093	v2.7.1	
0.013454471940113807	0	0	1.978364809e-15	0	1.182296631	-0.9294393065	-0.2129428377	0	0	-3.434492046e-16	0	-0.1064712682	0	0.106471283	-24.09921776	-3.419616272	-14.78843766	5	3.85	0.1658596075	0.01914216465	0.4	-0.3837636743	-0.05365818617	-0.00334640611	-0.05886931324	-0.0226347321	-0.03577649393	a248bdd	altNR	model_8p2_twist	1.63	0.9993574195	1	1.061570616	0.9999999999615956	0.49999999999999994	-2.378482481	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9196789934	-1.342655381	2024-11-01@18:53	-0.3	0.0002390420895	0.3288602306	v2.7.1	
0.013302158706829086	0	0	-1.368808635e-14	0	1.188602983	-0.9299749295	-0.2121711163	0	0	2.328051327e-16	0	-0.1060854411	0	0.1060848897	-24.18610885	-3.429616272	-14.79734223	5	3.85	0.1663909715	0.01914216465	0.4	-0.3837636743	-0.05363495741	-0.003322382445	-0.05908270986	-0.022546022	-0.03568897185	a248bdd	altNR	model_8p2_twist	1.635	0.999970688	1	1.062678944	0.9999999999619764	0.49999999999999994	-2.383552366	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9199277341	-1.343143413	2024-11-01@18:53	-0.3	0.0008268784336	0.330125363	v2.7.1	
0.012977989474938275	0	0	3.473325106e-15	0	1.195067315	-0.9305160022	-0.211390795	0	0	2.33791116e-16	0	-0.1056951339	0	0.1056951562	-24.27422726	-3.439616272	-14.80640782	5	3.85	0.1669255852	0.01914216465	0.4	-0.3837636743	-0.05360988445	-0.00329808811	-0.05930084615	-0.02245561384	-0.03559992954	a248bdd	altNR	model_8p2_twist	1.64	1.000581537	1	1.063805769	0.9999999999623393	0.5000000000000001	-2.3886292	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9201808934	-1.343642243	2024-11-01@18:54	-0.3	0.001412485117	0.3314080798	v2.7.1	
0.012722698796112462	0	0	1.329944848e-14	0	1.201458133	-0.9310432393	-0.2106274901	0	0	1.368003471e-16	0	-0.1053131609	0	0.1053131382	-24.36185028	-3.449616272	-14.81544309	6	3.85	0.1674551973	0.01914216465	0.4	-0.3837636743	-0.05358247948	-0.003274384314	-0.05952557765	-0.02236674704	-0.03550424423	a248bdd	altNR	model_8p2_twist	1.645	1.00118979	1	1.064939885	0.9999999999626907	0.5000000000000001	-2.393713035	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9204294824	-1.344138774	2024-11-01@18:54	-0.3	0.001995827997	0.3326897267	v2.7.1	
0.012794163824571141	0	0	2.481562745e-14	0	1.207945515	-0.9315706941	-0.2098651707	0	0	1.70892291e-17	0	-0.1049322644	0	0.10493225	-24.45024398	-3.459616272	-14.82460502	5	3.85	0.167985767	0.01914216465	0.4	-0.3837636743	-0.05355270363	-0.003250644459	-0.05975460098	-0.02227706425	-0.03540450664	a248bdd	altNR	model_8p2_twist	1.65	1.001795507	1	1.066093052	0.999999999938457	0.5000000000000001	-2.398803969	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9206800358	-1.344643689	2024-11-01@18:54	-0.3	0.002576863209	0.3339875683	v2.7.1	
0.012695728690162751	0	0	-8.042775127e-15	0	1.214523776	-0.9320977298	-0.2091065512	0	0	1.017083193e-16	0	-0.1045532257	0	0.1045531301	-24.53936669	-3.469616272	-14.83386291	5	3.85	0.1685169988	0.01914216465	0.4	-0.3837636743	-0.05352034793	-0.003226898051	-0.05998762805	-0.02218666672	-0.0352983843	a248bdd	altNR	model_8p2_twist	1.655	1.002398625	1	1.067258201	0.999999999939521	0.5000000000000001	-2.403902066	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9209322639	-1.345157439	2024-11-01@18:55	-0.3	0.003155533653	0.3352912706	v2.7.1	
0.012803475485287753	0	0	-2.33008799e-15	0	1.221133146	-0.9326194877	-0.2083531444	0	0	1.786539413e-16	0	-0.1041764651	0	0.1041764445	-24.62877312	-3.479616272	-14.84318908	5	3.85	0.1690467766	0.01914216465	0.4	-0.3837636743	-0.05348549664	-0.003203361623	-0.06022872209	-0.02209638622	-0.03518620689	a248bdd	altNR	model_8p2_twist	1.66	1.0029991	1	1.068435582	0.9999999999404273	0.5000000000000001	-2.409007403	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.921183866	-1.345676084	2024-11-01@18:55	-0.3	0.003731830264	0.3366017871	v2.7.1	
0.01285330197365691	0	0	-4.024570481e-16	0	1.227832755	-0.9331405774	-0.2076013186	0	0	-2.84706502e-17	0	-0.1038005401	0	0.103800531	-24.71890453	-3.489616272	-14.85262739	5	3.85	0.1695770502	0.01914216465	0.4	-0.3837636743	-0.05344794554	-0.003179831276	-0.0604773049	-0.0220054331	-0.03506683494	a248bdd	altNR	model_8p2_twist	1.665	1.003596881	1	1.069627031	0.9999999999413267	0.5000000000000001	-2.414120056	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9214370166	-1.34620387	2024-11-01@18:55	-0.3	0.004305670318	0.3379206993	v2.7.1	
0.012380790061194575	0	0	1.031674656e-14	0	1.234832034	-0.9336768765	-0.2068315117	0	0	8.733703642e-17	0	-0.1034161499	0	0.1034151994	-24.81132585	-3.499616272	-14.8623134	5	3.85	0.1701146583	0.01914216465	0.4	-0.3837636743	-0.05340750337	-0.003155606504	-0.06073298333	-0.02191103242	-0.03494135751	a248bdd	altNR	model_8p2_twist	1.67	1.004191765	1	1.070832349	0.9999999999422917	0.5000000000000001	-2.419240111	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9216993322	-1.346753916	2024-11-01@18:56	-0.3	0.004876751298	0.3392495413	v2.7.1	
0.012190274572546522	0	0	7.274641079e-15	0	1.241823089	-0.9342043459	-0.2060779055	0	0	2.629275506e-17	0	-0.1030388772	0	0.1030389699	-24.90373925	-3.509616272	-14.87201724	6	3.85	0.1706492015	0.01914216465	0.4	-0.3837636743	-0.05336420041	-0.003131752435	-0.0609921809	-0.02181734874	-0.03480749464	a248bdd	altNR	model_8p2_twist	1.675	1.00478384	1	1.07204511	0.9999999999432178	0.5000000000000001	-2.424367649	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9219593462	-1.34730821	2024-11-01@18:56	-0.3	0.005445320043	0.3405749931	v2.7.1	
0.011857698761888831	0	0	-4.926145238e-15	0	1.249016027	-0.9347387969	-0.2053163319	0	0	2.247614167e-16	0	-0.1026580326	0	0.1026580526	-24.99771521	-3.519616272	-14.88190725	6	3.85	0.1711874947	0.01914216465	0.4	-0.3837636743	-0.05331796573	-0.003107572142	-0.06125933324	-0.02172161075	-0.03466637638	a248bdd	altNR	model_8p2_twist	1.68	1.005372878	1	1.073273291	0.9999999999545608	0.5000000000000001	-2.429502753	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9222246601	-1.347878442	2024-11-01@18:56	-0.3	0.006011050636	0.3419108828	v2.7.1	
0.01197362647705759	0	0	-4.125631695e-15	0	1.256228791	-0.9352663752	-0.2045653202	0	0	6.698943517e-17	0	-0.1022826546	0	0.1022826276	-25.09189352	-3.529616272	-14.89186323	5	3.85	0.1717235012	0.01914216465	0.4	-0.3837636743	-0.05326967403	-0.003083677663	-0.0615271526	-0.02162625177	-0.03452735203	a248bdd	altNR	model_8p2_twist	1.685	1.005958991	1	1.074522818	0.9999999999551005	0.5	-2.434645511	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9224885944	-1.348450533	2024-11-01@18:57	-0.3	0.006574141049	0.343264028	v2.7.1	
0.011877482985030816	0	0	2.262976544e-14	0	1.263591503	-0.9357965923	-0.203811422	0	0	-1.927576249e-16	0	-0.1019056541	0	0.1019056481	-25.18724798	-3.539616272	-14.90197495	6	3.85	0.1722613217	0.01914216465	0.4	-0.3837636743	-0.05321768679	-0.003059651412	-0.0618080551	-0.02152958657	-0.0343730192	a248bdd	altNR	model_8p2_twist	1.69	1.006541968	1	1.075782957	0.9999999999556735	0.4999999999999999	-2.439796009	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9227557582	-1.349037887	2024-11-01@18:57	-0.3	0.007134326242	0.3446205314	v2.7.1	
0.012174214572585699	0	0	-4.896133395e-15	0	1.271023351	-0.9363233655	-0.2030661406	0	0	-4.446893189e-17	0	-0.1015330163	0	0.1015328594	-25.28317455	-3.549616272	-14.91214643	6	3.85	0.172798277	0.01914216465	0.4	-0.3837636743	-0.05316297897	-0.003035761919	-0.06209045553	-0.02143269496	-0.03421362442	a248bdd	altNR	model_8p2_twist	1.695	1.007121858	1	1.077050427	0.9999999999561527	0.4999999999999998	-2.444954331	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9230231924	-1.34963376	2024-11-01@18:57	-0.3	0.007691688898	0.3459732179	v2.7.1	
0.011722502625154962	0	0	1.909926861e-14	0	1.278870118	-0.9368709992	-0.202297554	0	0	-4.144959932e-16	0	-0.1011488165	0	0.1011488438	-25.38226509	-3.559616272	-14.92262935	5	3.85	0.1733449681	0.01914216465	0.4	-0.3837636743	-0.05310550505	-0.003010947083	-0.06237734531	-0.02133117945	-0.03405005196	a248bdd	altNR	model_8p2_twist	1.7	1.007697951	1	1.078338988	0.9999999999566337	0.5	-2.450120571	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9233028721	-1.350255932	2024-11-01@18:58	-0.3	0.008245394906	0.347344417	v2.7.1	
0.011613633189955898	0	0	3.530823453e-15	0	1.286752775	-0.9374120746	-0.2015402595	0	0	3.907829607e-16	0	-0.1007700278	0	0.1007700144	-25.48168184	-3.569616272	-14.93316332	6	3.85	0.1738893918	0.01914216465	0.4	-0.3837636743	-0.05304524569	-0.002986410211	-0.06266766726	-0.02122996076	-0.03388017772	a248bdd	altNR	model_8p2_twist	1.705	1.008270801	1	1.079638929	0.9999999999571705	0.5000000000000001	-2.455294805	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9235813633	-1.350883461	2024-11-01@18:58	-0.3	0.008796149172	0.3487187266	v2.7.1	
0.011588120054275142	0	0	1.353462623e-14	0	1.294835456	-0.9379578799	-0.200778764	0	0	-1.652802304e-16	0	-0.1003893323	0	0.1003893057	-25.58265619	-3.579616272	-14.94384372	5	3.85	0.1744364606	0.01914216465	0.4	-0.3837636743	-0.05298193832	-0.002961659573	-0.0629636786	-0.021126984	-0.03370106218	a248bdd	altNR	model_8p2_twist	1.71	1.008840004	1	1.080947709	0.9999999999576837	0.5000000000000001	-2.460477121	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9238642521	-1.351526983	2024-11-01@18:58	-0.3	0.009343492735	0.3500925016	v2.7.1	
0.011525647073112334	0	0	1.539907364e-14	0	1.303112502	-0.9385075995	-0.2000102992	0	0	2.669689759e-16	0	-0.1000056004	0	0.1000045654	-25.68514753	-3.589616272	-14.95468907	5	3.85	0.1749857948	0.01914216465	0.4	-0.3837636743	-0.05291573128	-0.002936733469	-0.06326752351	-0.02102237682	-0.03351496377	a248bdd	altNR	model_8p2_twist	1.715	1.009405457	1	1.08227276	0.9999999999581604	0.5000000000000001	-2.465667596	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9241511745	-1.352183483	2024-11-01@18:59	-0.3	0.009887329263	0.3514794354	v2.7.1	
0.011303186741142703	0	0	-1.68682366e-14	0	1.311708921	-0.939069118	-0.1992376203	0	0	1.772615419e-16	0	-0.09961871742	0	0.09961870569	-25.79009678	-3.599616272	-14.96568544	5	3.85	0.1755408504	0.01914216465	0.4	-0.3837636743	-0.05284744489	-0.002911292576	-0.0635616702	-0.02091465284	-0.03332970101	a248bdd	altNR	model_8p2_twist	1.72	1.009966701	1	1.083604825	0.9999999999586618	0.5000000000000001	-2.470866312	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9244461383	-1.352859005	2024-11-01@18:59	-0.3	0.01042717063	0.3528622093	v2.7.1	
0.011290774471126704	0	0	-1.334219814e-14	0	1.320435562	-0.9396292936	-0.1984565163	0	0	-5.161111288e-17	0	-0.09922830363	0	0.09922823372	-25.89608557	-3.609616272	-14.97683058	5	3.85	0.1760958118	0.01914216465	0.4	-0.3837636743	-0.05277615376	-0.002885910762	-0.06387149215	-0.02080622236	-0.03313295297	a248bdd	altNR	model_8p2_twist	1.725	1.010524104	1	1.084955704	0.9999999999591175	0.5	-2.476073336	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9247425949	-1.353543183	2024-11-01@18:59	-0.3	0.01096345009	0.3542638691	v2.7.1	
0.010997629005212898	0	0	-1.338960717e-14	0	1.329492699	-0.9402008046	-0.1976670051	0	0	-2.301317734e-17	0	-0.09883337176	0	0.09883345016	-26.00462119	-3.619616272	-14.9881246	6	3.85	0.1766562572	0.01914216465	0.4	-0.3837636743	-0.05270276438	-0.002860041829	-0.06417552585	-0.02069469494	-0.03293527612	a248bdd	altNR	model_8p2_twist	1.73	1.011076962	1	1.086312786	0.9999999999596647	0.5	-2.481288737	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9250469925	-1.354245246	2024-11-01@19:00	-0.3	0.01149541478	0.3556625655	v2.7.1	
0.008301529191095208	0	0	4.548485693e-15	0	1.339517442	-0.9408230878	-0.1968053901	0	0	8.802765821e-18	0	-0.09840259851	0	0.09840261694	-26.1205024	-3.629616272	-14.99998431	7	3.85	0.1772396981	0.01914216465	0.4	-0.3837636743	-0.05262660925	-0.002831991375	-0.06448497937	-0.02057253496	-0.03273450413	a248bdd	altNR	model_8p2_twist	1.735	1.011622948	1	1.087687553	0.9999999999600898	0.5	-2.486512582	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9253796072	-1.354998109	2024-11-01@19:00	-0.3	0.01202059374	0.3570818052	v2.7.1	
0.010752268828874163	0	0	3.619163816e-14	0	1.348242885	-0.9413524996	-0.1960743302	0	0	4.512196221e-16	0	-0.09803713654	0	0.09803714308	-26.22666958	-3.639616272	-15.01102036	5	3.85	0.177782298	0.01914216465	0.4	-0.3837636743	-0.05254942336	-0.002807952607	-0.06478707133	-0.0204669908	-0.03252477113	a248bdd	altNR	model_8p2_twist	1.74	1.012169543	1	1.089052916	0.9999999999605607	0.5	-2.491744901	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9256669917	-1.355680899	2024-11-01@19:01	-0.3	0.01254702814	0.3584699355	v2.7.1	
0.010594645129563787	0	0	1.192452116e-14	0	1.3580003	-0.9419357737	-0.1952631912	0	0	-1.681708067e-16	0	-0.09763154785	0	0.09763155725	-26.34067133	-3.649616272	-15.02263212	5	3.85	0.1783492075	0.01914216465	0.4	-0.3837636743	-0.05246975214	-0.002781605452	-0.06509543437	-0.02035018495	-0.03231220501	a248bdd	altNR	model_8p2_twist	1.745	1.012708791	1	1.090432509	0.999999999961018	0.5	-2.496985763	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9259842583	-1.356415848	2024-11-01@19:01	-0.3	0.01306620017	0.35987637	v2.7.1	
0.010488609779166772	0	0	1.821521934e-14	0	1.368020688	-0.9425237609	-0.1944454631	0	0	1.247419503e-17	0	-0.0972227465	0	0.0972227615	-26.45672253	-3.659616272	-15.0343333	5	3.85	0.1789185664	0.01914216465	0.4	-0.3837636743	-0.05238866981	-0.002755071555	-0.06539839593	-0.02023142186	-0.03209978933	a248bdd	altNR	model_8p2_twist	1.75	1.013243126	1	1.091822309	0.9999999999614224	0.5000000000000001	-2.502235207	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.926306315	-1.357159091	2024-11-01@19:01	-0.3	0.01358074006	0.3612903927	v2.7.1	
0.010289311550627199	0	0	9.561238502e-15	0	1.378308367	-0.9431161627	-0.1936203615	0	0	-3.36670623e-17	0	-0.09681016758	0	0.09681029266	-26.57485837	-3.669616272	-15.04609747	5	3.85	0.179490211	0.01914216465	0.4	-0.3837636743	-0.05230623982	-0.0027283673	-0.06569717263	-0.02011073485	-0.03188639044	a248bdd	altNR	model_8p2_twist	1.755	1.013772389	1	1.093213871	0.9999999999618494	0.5000000000000001	-2.507493259	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.926633056	-1.357911036	2024-11-01@19:02	-0.3	0.0140904963	0.3627013812	v2.7.1	
0.010172457776516581	0	0	3.007666552e-14	0	1.38885735	-0.9437120776	-0.1927846452	0	0	7.917166038e-17	0	-0.09639238005	0	0.09639236837	-26.69503631	-3.679616272	-15.05792409	5	3.85	0.1800637049	0.01914216465	0.4	-0.3837636743	-0.05222250131	-0.002701534718	-0.0659949248	-0.01998827719	-0.03167068808	a248bdd	altNR	model_8p2_twist	1.76	1.014296467	1	1.09460874	0.9999999999622216	0.5000000000000001	-2.512759949	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9269640561	-1.358669796	2024-11-01@19:02	-0.3	0.01459536366	0.3641138173	v2.7.1	
0.009990241822595041	0	0	2.063687399e-14	0	1.399668258	-0.9443110195	-0.1919393154	0	0	-2.107179113e-16	0	-0.09596956005	0	0.09596968942	-26.81726363	-3.689616272	-15.06979616	6	3.85	0.1806387937	0.01914216465	0.4	-0.3837636743	-0.05213793189	-0.002674597907	-0.06628869984	-0.01986412488	-0.0314552567	a248bdd	altNR	model_8p2_twist	1.765	1.014815225	1	1.096008494	0.9999999999626574	0.5000000000000001	-2.518035283	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9272990993	-1.359432888	2024-11-01@19:02	-0.3	0.01509521333	0.3655306167	v2.7.1	
0.009839256932579537	0	0	1.53306428e-14	0	1.410757276	-0.9449133834	-0.1910838808	0	0	-5.205686207e-17	0	-0.09554206282	0	0.09554197862	-26.94166518	-3.699616272	-15.08170687	5	3.85	0.1812156171	0.01914216465	0.4	-0.3837636743	-0.05205228831	-0.002647543509	-0.06658003032	-0.01973818097	-0.03123640194	a248bdd	altNR	model_8p2_twist	1.77	1.015328456	1	1.097408636	0.9999999999630723	0.5000000000000001	-2.523319284	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9276384329	-1.360201566	2024-11-01@19:03	-0.3	0.01558984369	0.3669461046	v2.7.1	
0.00968970788942886	0	0	2.263169251e-14	0	1.422098962	-0.945517229	-0.1902238418	0	0	-2.123226715e-16	0	-0.09511191273	0	0.0951119236	-27.06805127	-3.709616272	-15.09361128	5	3.85	0.1817932609	0.01914216465	0.4	-0.3837636743	-0.05196632749	-0.002620457093	-0.06686247878	-0.01961081514	-0.03101978827	a248bdd	altNR	model_8p2_twist	1.775	1.015836151	1	1.098809231	0.9999999999633247	0.5000000000000001	-2.528611945	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.92798106	-1.360971526	2024-11-01@19:03	-0.3	0.01607925505	0.3683606705	v2.7.1	
0.5304579978400664	0	0	-8.434953232e-16	0	1.433566612	-0.9461152864	-0.1893611815	0	0	-2.28902003e-16	0	-0.09468054533	0	0.0946804209	-27.1954652	-3.719616272	-15.10547217	8	3.85	0.1823683929	0.01914216465	0.4	-0.3837636743	-0.05187990602	-0.002593647907	-0.06714443826	-0.01948348586	-0.03080126673	a248bdd	altNR	model_8p2_twist	1.78	1.016338841	1	1.100213158	0.9999999999636269	0.5000000000000001	-2.53391326	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9283230929	-1.361735823	2024-11-01@19:04	-0.3	0.01656399716	0.3697813073	v2.7.1	
0.016036675919626098	0	0	-1.408169715e-14	0	1.445655142	-0.9467336403	-0.1884584693	0	0	-2.378284269e-17	0	-0.09422927736	0	0.09422921558	-27.32765582	-3.729616272	-15.11750429	7	3.85	0.1829527658	0.01914216465	0.4	-0.3837636743	-0.0517930082	-0.002566020742	-0.06742227451	-0.01935090143	-0.03058669717	a248bdd	altNR	model_8p2_twist	1.785	1.016833865	1	1.101617045	0.9999999999638949	0.5000000000000001	-2.539223229	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9286786002	-1.362516967	2024-11-01@19:04	-0.3	0.01704136342	0.3712046685	v2.7.1	
0.009357272170818567	0	0	-5.537267731e-16	0	1.457565797	-0.9473293882	-0.187580687	0	0	-7.096571506e-17	0	-0.09379031489	0	0.09379027156	-27.45857725	-3.739616272	-15.12927588	6	3.85	0.183526908	0.01914216465	0.4	-0.3837636743	-0.0517064046	-0.002539382415	-0.06769183867	-0.01922176835	-0.03037235212	a248bdd	altNR	model_8p2_twist	1.79	1.017325288	1	1.103014125	0.9999999999641737	0.5000000000000001	-2.544541828	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9290244331	-1.363276278	2024-11-01@19:04	-0.3	0.01751549893	0.3726189936	v2.7.1	
0.009133555267041994	0	0	3.745255128e-14	0	1.469896227	-0.9479337762	-0.1866817756	0	0	4.081482821e-16	0	-0.09334085681	0	0.09334083475	-27.59275771	-3.749616272	-15.14110119	5	3.85	0.1841049189	0.01914216465	0.4	-0.3837636743	-0.05161977985	-0.002512422482	-0.06795653032	-0.01908972665	-0.03016140273	a248bdd	altNR	model_8p2_twist	1.795	1.01780986	1	1.104412293	0.9999999999644109	0.5	-2.549869041	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9293774901	-1.364039728	2024-11-01@19:05	-0.3	0.01798310323	0.3740393495	v2.7.1	
0.008980011360040004	0	0	-1.242371489e-14	0	1.482465133	-0.9485368885	-0.1857753473	0	0	-3.299578733e-16	0	-0.09288763731	0	0.0928876432	-27.72882605	-3.759616272	-15.15287164	5	3.85	0.1846822509	0.01914216465	0.4	-0.3837636743	-0.05153335426	-0.00248555965	-0.06821460726	-0.01895679736	-0.02995278859	a248bdd	altNR	model_8p2_twist	1.8	1.01828845	1	1.1058081	0.9999999999645179	0.4999999999999999	-2.555204842	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9297324016	-1.364798467	2024-11-01@19:05	-0.3	0.01844506474	0.3754603294	v2.7.1	
0.00864609739627743	0	0	4.734690023e-15	0	1.495503123	-0.949149644	-0.1848465944	0	0	3.691001806e-18	0	-0.09242328946	0	0.0924231504	-27.86853522	-3.769616272	-15.16469241	6	3.85	0.1852638286	0.01914216465	0.4	-0.3837636743	-0.05144686633	-0.002458342999	-0.06846730627	-0.0188206943	-0.02974422684	a248bdd	altNR	model_8p2_twist	1.805	1.018759586	1	1.107200726	0.9999999999647287	0.4999999999999998	-2.560549211	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9300952101	-1.36556349	2024-11-01@19:05	-0.3	0.01889990559	0.3768807876	v2.7.1	
0.008657406797938147	0	0	-3.244599529e-15	0	1.508374307	-0.9497406565	-0.1839328138	0	0	4.175485033e-17	0	-0.09196627396	0	0.09196622514	-28.00705895	-3.779616272	-15.17626483	5	3.85	0.1858352788	0.01914216465	0.4	-0.3837636743	-0.05136113119	-0.002432077564	-0.06871785823	-0.01868799495	-0.02953846402	a248bdd	altNR	model_8p2_twist	1.81	1.019226998	1	1.10859156	0.9999999999649194	0.5	-2.565902093	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.930448531	-1.366302326	2024-11-01@19:06	-0.3	0.01935138205	0.3783050587	v2.7.1	
0.008481032508982005	0	0	9.127206351e-15	0	1.521624516	-0.9503363716	-0.1830086477	0	0	-1.514237182e-16	0	-0.09150399679	0	0.09150395928	-28.14854304	-3.789616272	-15.18779609	5	3.85	0.1864086017	0.01914216465	0.4	-0.3837636743	-0.05127588456	-0.002405666992	-0.06895539383	-0.01855317273	-0.02933692246	a248bdd	altNR	model_8p2_twist	1.815	1.019687351	1	1.109973823	0.9999999999650442	0.5	-2.571263477	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9308069775	-1.367041652	2024-11-01@19:06	-0.3	0.01979613882	0.3797203128	v2.7.1	
0.008664803521897028	0	0	2.014223952e-14	0	1.534843566	-0.9509172705	-0.1820921486	0	0	2.564982227e-17	0	-0.091045755	0	0.09104563505	-28.28987085	-3.799616272	-15.19913189	6	3.85	0.1869748096	0.01914216465	0.4	-0.3837636743	-0.05119141618	-0.002379918287	-0.06918887183	-0.0184203811	-0.02913823159	a248bdd	altNR	model_8p2_twist	1.82	1.020143173	1	1.111351858	0.9999999999651776	0.5000000000000001	-2.57663333	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9311596014	-1.36776131	2024-11-01@19:07	-0.3	0.02023671128	0.3811365005	v2.7.1	
0.3043263899534462	0	0	6.005887937e-15	0	1.548979496	-0.9515264691	-0.1811218297	0	0	-8.230542277e-17	0	-0.09056095437	0	0.09056071027	-28.43825688	-3.809616272	-15.2107092	8	3.85	0.1875535976	0.01914216465	0.4	-0.3837636743	-0.05110694087	-0.002353061767	-0.06941921544	-0.01828039291	-0.02894435151	a248bdd	altNR	model_8p2_twist	1.825	1.020588198	1	1.112738021	0.999999999965345	0.5000000000000001	-2.582011575	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9315306995	-1.36849941	2024-11-01@19:07	-0.3	0.02066683578	0.3825718924	v2.7.1	
-0.5102627600599222	0	0	-1.776332142e-14	0	1.562540616	-0.9520961262	-0.1802035147	0	0	-2.545796555e-16	0	-0.09010179706	0	0.09010173383	-28.58235044	-3.819616272	-15.22178925	10	3.85	0.1881138007	0.01914216465	0.4	-0.3837636743	-0.05102384228	-0.002327882048	-0.06963733693	-0.01814780015	-0.02875224707	a248bdd	altNR	model_8p2_twist	1.83	1.021032232	1	1.114102555	0.9999999999653812	0.5000000000000001	-2.58739822	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.93188188	-1.369197557	2024-11-01@19:08	-0.3	0.02109630978	0.3839803135	v2.7.1	
0.12229300673724477	0	0	1.574655759e-15	0	1.576757112	-0.9526812926	-0.1792431165	0	0	1.300384661e-16	0	-0.08962149469	0	0.08962142475	-28.73151761	-3.829616272	-15.2330026	8	3.85	0.1886806099	0.01914216465	0.4	-0.3837636743	-0.05094085399	-0.002302125389	-0.06985922659	-0.01801075071	-0.02856144377	a248bdd	altNR	model_8p2_twist	1.835	1.021467002	1	1.115473859	0.9999999999655109	0.5	-2.592793197	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9322443203	-1.36990222	2024-11-01@19:08	-0.3	0.02151687366	0.3854082659	v2.7.1	
0.0077523988661303885	0	0	-5.593556594e-14	0	1.591259928	-0.9532650158	-0.1782809573	0	0	-2.172993559e-16	0	-0.08914041567	0	0.08914039348	-28.88295135	-3.839616272	-15.24411303	5	3.85	0.1892461896	0.01914216465	0.4	-0.3837636743	-0.05085888772	-0.002276488614	-0.07006733025	-0.01787290298	-0.02837869031	a248bdd	altNR	model_8p2_twist	1.84	1.021894896	1	1.116842601	0.9999999999451767	0.5	-2.598196479	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9326084004	-1.370597488	2024-11-01@19:09	-0.3	0.02193091359	0.3868378361	v2.7.1	
0.007573861499131559	0	0	-1.084652995e-14	0	1.605880263	-0.9538399735	-0.1773169978	0	0	-3.490521988e-16	0	-0.08865852363	0	0.0886584857	-29.0353658	-3.849616272	-15.25507236	5	3.85	0.1898071072	0.01914216465	0.4	-0.3837636743	-0.05077741166	-0.002251269889	-0.07027431044	-0.01773588387	-0.02819362167	a248bdd	altNR	model_8p2_twist	1.845	1.022317075	1	1.118202728	0.9999999999456715	0.5	-2.603608019	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9329698621	-1.371279706	2024-11-01@19:09	-0.3	0.02233958268	0.3882615611	v2.7.1	
0.007478870169075359	0	0	-4.489551842e-14	0	1.620520589	-0.9544023316	-0.1763643611	0	0	-1.829338329e-16	0	-0.08818220537	0	0.08818221938	-29.18801613	-3.859616272	-15.26581849	6	3.85	0.190361527	0.01914216465	0.4	-0.3837636743	-0.05069714804	-0.002226622708	-0.07047028159	-0.01760058646	-0.02801633172	a248bdd	altNR	model_8p2_twist	1.85	1.022734273	1	1.119554672	0.9999999999462095	0.5	-2.609027757	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9333263853	-1.371942951	2024-11-01@19:09	-0.3	0.02274360493	0.3896800764	v2.7.1	
0.007310236149287205	0	0	1.573291529e-14	0	1.63544767	-0.954963031	-0.1754001817	0	0	9.884257552e-17	0	-0.08770003658	0	0.08769999838	-29.34293886	-3.869616272	-15.27648576	5	3.85	0.1909144261	0.01914216465	0.4	-0.3837636743	-0.05061759593	-0.002202105522	-0.07066419524	-0.01746461132	-0.02784055287	a248bdd	altNR	model_8p2_twist	1.855	1.023144523	1	1.120903898	0.9999999999467373	0.5	-2.61445567	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9336842619	-1.372597101	2024-11-01@19:10	-0.3	0.02314102551	0.3911024356	v2.7.1	
0.007213213575723291	0	0	2.175949042e-14	0	1.650550354	-0.955517448	-0.1744363951	0	0	-6.19005946e-17	0	-0.08721812422	0	0.08721808684	-29.4992864	-3.879616272	-15.28701753	5	3.85	0.1914636119	0.01914216465	0.4	-0.3837636743	-0.05053872014	-0.002177905251	-0.07085298416	-0.01732900998	-0.02766590428	a248bdd	altNR	model_8p2_twist	1.86	1.023548625	1	1.122247392	0.9999999999350833	0.5000000000000001	-2.619891719	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9340407495	-1.373238931	2024-11-01@19:10	-0.3	0.02353263598	0.3925227624	v2.7.1	
-0.42247450015926635	0	0	-1.884523184e-14	0	1.666069226	-0.9560747075	-0.1734516045	0	0	1.8461825e-16	0	-0.08672570895	0	0.08672574681	-29.65889944	-3.889616272	-15.29752087	11	3.85	0.1920132357	0.01914216465	0.4	-0.3837636743	-0.05046058547	-0.002153658575	-0.0710397871	-0.01719173678	-0.02749626351	a248bdd	altNR	model_8p2_twist	1.865	1.023944685	1	1.123592204	0.999999999936009	0.5000000000000001	-2.625335876	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9344011935	-1.373874471	2024-11-01@19:11	-0.3	0.02391656212	0.3939529076	v2.7.1	
0.004780630534426289	0	0	2.562430231e-14	0	1.681798383	-0.9566265556	-0.1724713545	0	0	1.144744736e-16	0	-0.08623562043	0	0.08623560425	-29.82020589	-3.899616272	-15.30787197	7	3.85	0.1925594293	0.01914216465	0.4	-0.3837636743	-0.05038336626	-0.00212969706	-0.07121538911	-0.0170546679	-0.02733112518	a248bdd	altNR	model_8p2_twist	1.87	1.024334249	1	1.124925973	0.9999999999369436	0.5000000000000001	-2.630788062	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9347607006	-1.374499085	2024-11-01@19:11	-0.3	0.02429433154	0.3953731758	v2.7.1	
-0.2094812451230058	0	0	-4.285854776e-14	0	1.696896631	-0.9571422748	-0.1715333207	0	0	-2.38914114e-17	0	-0.08576665203	0	0.08576668424	-29.97676542	-3.909616272	-15.31777888	9	3.85	0.193087945	0.01914216465	0.4	-0.3837636743	-0.0503076201	-0.002107235012	-0.07138843186	-0.01692489667	-0.02716624431	a248bdd	altNR	model_8p2_twist	1.875	1.024724116	1	1.126249421	0.9999999999378484	0.5000000000000001	-2.636248248	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9351008172	-1.375081798	2024-11-01@19:12	-0.3	0.02467265101	0.3967846876	v2.7.1	
0.016987046799956506	0	0	2.159086231e-15	0	1.713467381	-0.9576987405	-0.1705200212	0	0	1.732371444e-16	0	-0.0852600228	0	0.08526000395	-30.14468342	-3.919616272	-15.32805306	8	3.85	0.1936342286	0.01914216465	0.4	-0.3837636743	-0.05023168099	-0.002083232367	-0.07155885594	-0.01678477999	-0.02700777877	a248bdd	altNR	model_8p2_twist	1.88	1.025097301	1	1.127583868	0.9999999999388334	0.5000000000000001	-2.641716397	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9354674826	-1.3756939	2024-11-01@19:13	-0.3	0.02503475598	0.3982200976	v2.7.1	
0.006422607759626702	0	0	1.491975455e-15	0	1.729426186	-0.958220241	-0.169555324	0	0	2.146968646e-16	0	-0.08477770221	0	0.08477770607	-30.30799804	-3.929616272	-15.33787128	6	3.85	0.1941632558	0.01914216465	0.4	-0.3837636743	-0.05015723919	-0.002060679467	-0.07171935354	-0.01665178278	-0.02685125472	a248bdd	altNR	model_8p2_twist	1.885	1.025470721	1	1.128901974	0.9999999999398947	0.5000000000000001	-2.647192471	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9358152545	-1.376267104	2024-11-01@19:13	-0.3	0.02539733286	0.3996370222	v2.7.1	
0.006413486974796833	0	0	-2.193062778e-14	0	1.745673605	-0.9587393309	-0.1685869181	0	0	1.101387232e-16	0	-0.08429337739	0	0.08429338165	-30.47360693	-3.939616272	-15.34758686	5	3.85	0.1946900074	0.01914216465	0.4	-0.3837636743	-0.05008366744	-0.002038291383	-0.07187362329	-0.01651842598	-0.02669862276	a248bdd	altNR	model_8p2_twist	1.89	1.025837054	1	1.130217706	0.9999999999408851	0.5000000000000001	-2.652676424	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9361636031	-1.376829816	2024-11-01@19:13	-0.3	0.02575315574	0.4010561462	v2.7.1	
0.006301411760135686	0	0	-2.558478402e-15	0	1.762207754	-0.9592557147	-0.1676059713	0	0	-1.559830733e-16	0	-0.0838029289	0	0.08380297329	-30.64149741	-3.949616272	-15.35721237	5	3.85	0.1952142922	0.01914216465	0.4	-0.3837636743	-0.05001074254	-0.002016081154	-0.07202883086	-0.01638479167	-0.0265475584	a248bdd	altNR	model_8p2_twist	1.895	1.02619629	1	1.131529017	0.9999999999418279	0.5	-2.658168227	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9365123188	-1.377382606	2024-11-01@19:14	-0.3	0.0261022136	0.4024762031	v2.7.1	
0.006250421042811933	0	0	-1.1059664e-14	0	1.778920345	-0.9597656329	-0.1666253786	0	0	-1.759446203e-16	0	-0.08331243443	0	0.08331248501	-30.81083975	-3.959616272	-15.36670406	7	3.85	0.1957343214	0.01914216465	0.4	-0.3837636743	-0.0499386798	-0.00199419582	-0.07218043742	-0.01625178513	-0.02639981267	a248bdd	altNR	model_8p2_twist	1.9	1.026549348	1	1.132840141	0.9999999999306408	0.5	-2.66366783	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9368590597	-1.377920274	2024-11-01@19:14	-0.3	0.02644540783	0.4039019851	v2.7.1	
0.0060482563493446774	0	0	6.681679482e-15	0	1.795861015	-0.9602706999	-0.1656495525	0	0	-2.013722752e-16	0	-0.08282457952	0	0.08282468224	-30.98201562	-3.969616272	-15.37604944	5	3.85	0.1962507886	0.01914216465	0.4	-0.3837636743	-0.04986745102	-0.00197257265	-0.07232146199	-0.01611905089	-0.02625525328	a248bdd	altNR	model_8p2_twist	1.905	1.026895811	1	1.134140139	0.9999999999320597	0.4999999999999998	-2.669175194	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9372047556	-1.378448056	2024-11-01@19:15	-0.3	0.02678232571	0.4053166155	v2.7.1	
-0.25488321723241025	0	0	1.824417684e-14	0	1.813238645	-0.9607773923	-0.1646627468	0	0	1.389661525e-16	0	-0.0823312591	0	0.08233191379	-31.15663142	-3.979616272	-15.38534944	10	3.85	0.1967666272	0.01914216465	0.4	-0.3837636743	-0.04979692619	-0.001950963135	-0.0724594312	-0.01598505886	-0.02611449191	a248bdd	altNR	model_8p2_twist	1.91	1.027233837	1	1.135445621	0.9999999999334319	0.49999999999999994	-2.674690285	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9375533717	-1.37896726	2024-11-01@19:15	-0.3	0.0271111526	0.4067442947	v2.7.1	
0.010389605444795351	0	0	2.924128061e-14	0	1.830709596	-0.9612746803	-0.1636821208	0	0	-2.755751751e-16	0	-0.08184116383	0	0.08184117929	-31.33204789	-3.989616272	-15.39446882	9	3.85	0.1972767025	0.01914216465	0.4	-0.3837636743	-0.04972734706	-0.001929792585	-0.0725926816	-0.0158524657	-0.02597355152	a248bdd	altNR	model_8p2_twist	1.915	1.027566454	1	1.136741315	0.9999999999348284	0.4999999999999998	-2.680213083	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9378980376	-1.379471563	2024-11-01@19:16	-0.3	0.02743486269	0.4081633938	v2.7.1	
0.005886123974653745	0	0	6.473400398e-15	0	1.847710462	-0.9617458574	-0.1627291646	0	0	-1.931117358e-16	0	-0.08136466557	0	0.08136461875	-31.5039294	-3.999616272	-15.403241	6	3.85	0.1977732871	0.01914216465	0.4	-0.3837636743	-0.04965886609	-0.00190969529	-0.07272574342	-0.01572536371	-0.02583331105	a248bdd	altNR	model_8p2_twist	1.92	1.027898811	1	1.138025324	0.9999999999361321	0.49999999999999967	-2.685743532	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.938228196	-1.379944102	2024-11-01@19:16	-0.3	0.02775850506	0.4095710176	v2.7.1	
0.0056025734236239515	0	0	7.069189786e-15	0	1.865640114	-0.9622333393	-0.1617365746	0	0	-1.872105748e-16	0	-0.08086823127	0	0.08086829519	-31.68303701	-4.009616272	-15.41212907	5	3.85	0.1982758526	0.01914216465	0.4	-0.3837636743	-0.04959072729	-0.001889052286	-0.07285845533	-0.01559351989	-0.02569768784	a248bdd	altNR	model_8p2_twist	1.925	1.028218335	1	1.139316972	0.9999999999375453	0.5000000000000002	-2.691281603	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9385702955	-1.380422715	2024-11-01@19:17	-0.3	0.02806973158	0.4109949609	v2.7.1	
0.007026595901034334	0	0	-7.399803821e-15	0	1.883897294	-0.9627184394	-0.1607520803	0	0	5.190765281e-17	0	-0.08037612509	0	0.08037616715	-31.86474891	-4.019616272	-15.42089053	7	3.85	0.198775747	0.01914216465	0.4	-0.3837636743	-0.04952348297	-0.001868579716	-0.07297655103	-0.01546145359	-0.02556761023	a248bdd	altNR	model_8p2_twist	1.93	1.028530406	1	1.140599796	0.9999999999389529	0.5	-2.696827259	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.938912656	-1.380892939	2024-11-01@19:17	-0.3	0.02837382424	0.4124109929	v2.7.1	
-0.2740109759152422	0	0	1.062534707e-14	0	1.901730968	-0.9631797941	-0.1597965698	0	0	8.75044236e-17	0	-0.07989819813	0	0.07989821122	-32.04327987	-4.029616272	-15.42932017	9	3.85	0.1992631311	0.01914216465	0.4	-0.3837636743	-0.04945749346	-0.001849081867	-0.0730911845	-0.01533444183	-0.02543951531	a248bdd	altNR	model_8p2_twist	1.935	1.028842005	1	1.141870592	0.999999999940211	0.5	-2.702380467	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9392416805	-1.381333849	2024-11-01@19:18	-0.3	0.02867762405	0.4138139736	v2.7.1	
0.040438827554634155	0	0	8.300141249e-15	0	1.920126516	-0.9636457083	-0.158817983	0	0	4.782347559e-17	0	-0.07940892228	0	0.07940899148	-32.22621979	-4.039616272	-15.43775625	9	3.85	0.1997509511	0.01914216465	0.4	-0.3837636743	-0.04939177165	-0.001829489982	-0.07321063405	-0.01520557073	-0.02530925698	a248bdd	altNR	model_8p2_twist	1.94	1.029144078	1	1.143151875	0.9999999999416075	0.5	-2.707941196	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9395752058	-1.381768637	2024-11-01@19:18	-0.3	0.02897224836	0.4152368054	v2.7.1	
0.023435070549022198	0	0	-6.436038399e-15	0	1.938640333	-0.9641035854	-0.1578433448	0	0	-4.80096117e-18	0	-0.07892149565	0	0.07892191603	-32.41015163	-4.049616272	-15.44602336	9	3.85	0.2002333929	0.01914216465	0.4	-0.3837636743	-0.04932695581	-0.001810277946	-0.07332573451	-0.01507796249	-0.02518247151	a248bdd	altNR	model_8p2_twist	1.945	1.029440768	1	1.144419722	0.9999999999428624	0.5	-2.713509411	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9399051898	-1.382190917	2024-11-01@19:19	-0.3	0.02926175411	0.4166453113	v2.7.1	
0.06793402793494102	0	0	-4.158045462e-15	0	1.957515155	-0.9645599992	-0.1568636715	0	0	2.491027139e-16	0	-0.07843117814	0	0.07843168171	-32.59694792	-4.059616272	-15.4542064	9	3.85	0.2007134229	0.01914216465	0.4	-0.3837636743	-0.04926274487	-0.001791200199	-0.07343893751	-0.01495000752	-0.0250560576	a248bdd	altNR	model_8p2_twist	1.95	1.029729821	1	1.145687869	0.9999999999441358	0.5	-2.719085085	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9402357812	-1.382603672	2024-11-01@19:20	-0.3	0.02954393057	0.4180578515	v2.7.1	
0.004908822374531102	0	0	1.615006245e-15	0	1.976684628	-0.9650129871	-0.1558875905	0	0	2.363701026e-16	0	-0.0779436348	0	0.07794389144	-32.78609851	-4.069616272	-15.46226454	6	3.85	0.2011901021	0.01914216465	0.4	-0.3837636743	-0.04919955019	-0.001772330698	-0.07354189841	-0.01482220923	-0.0249368377	a248bdd	altNR	model_8p2_twist	1.955	1.030011882	1	1.146953863	0.9999999999455318	0.5	-2.724668186	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9405656866	-1.383004507	2024-11-01@19:20	-0.3	0.02981940574	0.4194710888	v2.7.1	
0.004910761676450096	0	0	7.540157706e-14	0	1.995696976	-0.9654510017	-0.1549278546	0	0	5.551090273e-17	0	-0.07746397929	0	0.07746398939	-32.97411533	-4.079616272	-15.47008638	6	3.85	0.201658145	0.01914216465	0.4	-0.3837636743	-0.04913720055	-0.001754094082	-0.07364211544	-0.01469750193	-0.02481787419	a248bdd	altNR	model_8p2_twist	1.96	1.030291326	1	1.148209177	0.9999999999467829	0.5	-2.730258666	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9408873743	-1.383385382	2024-11-01@19:20	-0.3	0.03009246037	0.4208726933	v2.7.1	
-0.06881118723087877	0	0	-1.317182166e-14	0	2.015569286	-0.9658998308	-0.1539448381	0	0	7.716307071e-17	0	-0.07697240123	0	0.07697242421	-33.1688541	-4.089616272	-15.47795504	9	3.85	0.2021292358	0.01914216465	0.4	-0.3837636743	-0.04907522767	-0.001735541945	-0.0737384015	-0.01456939987	-0.02470093766	a248bdd	altNR	model_8p2_twist	1.965	1.030558412	1	1.14946962	0.9999999999480955	0.5	-2.735856516	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.941217505	-1.383768101	2024-11-01@19:21	-0.3	0.03035355347	0.4222850656	v2.7.1	
0.004622557175222387	0	0	2.197996142e-14	0	2.035007421	-0.9663271168	-0.1529858155	0	0	4.056384096e-16	0	-0.0764929839	0	0.07649288929	-33.36031748	-4.099616272	-15.48552288	5	3.85	0.20258866	0.01914216465	0.4	-0.3837636743	-0.04901440032	-0.001717859384	-0.07383462411	-0.01444612036	-0.02458581918	a248bdd	altNR	model_8p2_twist	1.97	1.030825679	1	1.150722323	0.9999999999492748	0.5	-2.741461702	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9415349912	-1.384122261	2024-11-01@19:21	-0.3	0.03061495571	0.4236901458	v2.7.1	
0.004519954828578235	0	0	-9.31738055e-15	0	2.054897818	-0.9667549063	-0.1520245938	0	0	-8.471161387e-17	0	-0.07601218611	0	0.07601220277	-33.55535492	-4.109616272	-15.49301347	6	3.85	0.203046387	0.01914216465	0.4	-0.3837636743	-0.04895407673	-0.001700238899	-0.07392459705	-0.01432209709	-0.02447034532	a248bdd	altNR	model_8p2_twist	1.975	1.031084602	1	1.151967357	0.9999999999505951	0.5	-2.74707419	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9418541228	-1.384472462	2024-11-01@19:22	-0.3	0.03086831817	0.4250863124	v2.7.1	
0.004399102291958895	0	0	-2.116158986e-14	0	2.075073757	-0.9671789855	-0.1510555923	0	0	4.856372832e-17	0	-0.0755276059	0	0.07552765258	-33.75267923	-4.119616272	-15.50040533	6	3.85	0.2035004738	0.01914216465	0.4	-0.3837636743	-0.04889446784	-0.001682834611	-0.07401607116	-0.01419841755	-0.02435732602	a248bdd	altNR	model_8p2_twist	1.98	1.031336834	1	1.153213826	0.999999999951878	0.5	-2.752693954	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9421721121	-1.384810021	2024-11-01@19:22	-0.3	0.03111525541	0.4264887716	v2.7.1	
0.004343256634988634	0	0	4.063297722e-14	0	2.095364103	-0.9675953884	-0.1501045003	0	0	3.612545425e-16	0	-0.07505223997	0	0.07505194429	-33.95096676	-4.129616272	-15.50761761	5	3.85	0.2039491086	0.01914216465	0.4	-0.3837636743	-0.04883570913	-0.00166578874	-0.07409523258	-0.01407612497	-0.02424744121	a248bdd	altNR	model_8p2_twist	1.985	1.031584105	1	1.154450872	0.9999999999530973	0.5	-2.758320962	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9424862917	-1.385135044	2024-11-01@19:23	-0.3	0.03135745739	0.4278789807	v2.7.1	
0.09447659059549408	0	0	2.823373459e-14	0	2.115952701	-0.9680083745	-0.1491510774	0	0	5.75917178e-17	0	-0.07457577989	0	0.07457544267	-34.15164056	-4.139616272	-15.51472609	10	3.85	0.2043941828	0.01914216465	0.4	-0.3837636743	-0.04877759142	-0.001648947172	-0.07417203815	-0.01395414473	-0.02414019037	a248bdd	altNR	model_8p2_twist	1.99	1.03182466	1	1.155693413	0.9999999999542732	0.5	-2.763955194	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9427994174	-1.385446272	2024-11-01@19:23	-0.3	0.03159320244	0.4292802334	v2.7.1	
0.004040379830829949	0	0	-2.71876346e-15	0	2.136839757	-0.9684178583	-0.1481860175	0	0	-2.627224575e-16	0	-0.07409305943	0	0.07409306273	-34.35470335	-4.149616272	-15.52173934	7	3.85	0.204835629	0.01914216465	0.4	-0.3837636743	-0.0487201339	-0.00163231301	-0.0742554279	-0.01383251571	-0.02403217483	a248bdd	altNR	model_8p2_twist	1.995	1.032058544	1	1.156929322	0.9999999999554151	0.5	-2.769596631	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9431113912	-1.385748152	2024-11-01@19:24	-0.3	0.0318225299	0.4306759386	v2.7.1	
0.001584633462266336	0	0	-1.46927798e-14	0	2.157913329	-0.9688213747	-0.1472321274	0	0	-4.486364337e-17	0	-0.07361614275	0	0.07361622303	-34.55928861	-4.159616272	-15.52859977	7	3.85	0.2052723221	0.01914216465	0.4	-0.3837636743	-0.04866345415	-0.001615973271	-0.07432776192	-0.01371190032	-0.0239282689	a248bdd	altNR	model_8p2_twist	2	1.03228692	1	1.158156898	0.9999999999562931	0.5	-2.775245248	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9434205231	-1.386039225	2024-11-01@19:24	-0.3	0.03204657587	0.4320614199	v2.7.1	
0.003998673919273192	0	0	-3.582730276e-15	0	2.179091363	-0.9692172919	-0.1462852529	0	0	-2.090529921e-16	0	-0.07314272937	0	0.0731427398	-34.76476011	-4.169616272	-15.53530908	5	3.85	0.2057035218	0.01914216465	0.4	-0.3837636743	-0.04860753893	-0.001599983865	-0.07440073906	-0.01359275266	-0.02382301038	a248bdd	altNR	model_8p2_twist	2.005	1.032510672	1	1.159385183	0.9999999999809859	0.5	-2.780900962	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9437256592	-1.386313864	2024-11-01@19:25	-0.3	0.03226619902	0.4334503989	v2.7.1	
-0.010012154729754384	0	0	6.082228599e-16	0	2.200474959	-0.9696078567	-0.1453444592	0	0	-4.754831324e-16	0	-0.07267223979	0	0.07267217406	-34.97190126	-4.179616272	-15.54188153	8	3.85	0.2061302145	0.01914216465	0.4	-0.3837636743	-0.04855234288	-0.001584263891	-0.07446754237	-0.01347450922	-0.02372054708	a248bdd	altNR	model_8p2_twist	2.01	1.032728854	1	1.160608893	0.9999999999813058	0.5	-2.78656382	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9440282434	-1.386577031	2024-11-01@19:25	-0.3	0.03248047163	0.4348340375	v2.7.1	
0.0038576270398264357	0	0	1.470631039e-14	0	2.222333164	-0.969998487	-0.144396659	0	0	-2.787166366e-16	0	-0.07219853737	0	0.07219853132	-35.18280002	-4.189616272	-15.54838905	5	3.85	0.2065547737	0.01914216465	0.4	-0.3837636743	-0.04849771474	-0.001568623756	-0.07453205267	-0.01335575537	-0.02362024265	a248bdd	altNR	model_8p2_twist	2.015	1.032938825	1	1.1618346	0.9999999999815841	0.5	-2.792233762	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9443318841	-1.386831905	2024-11-01@19:26	-0.3	0.03268680756	0.4362235833	v2.7.1	
0.003732656279001839	0	0	6.646882502e-15	0	2.244250162	-0.9703807724	-0.1434536154	0	0	-1.078283158e-16	0	-0.07172699052	0	0.07172681365	-35.39423099	-4.199616272	-15.55473325	6	3.85	0.206973467	0.01914216465	0.4	-0.3837636743	-0.04844389513	-0.001553356043	-0.07459578058	-0.01323873505	-0.02352104236	a248bdd	altNR	model_8p2_twist	2.02	1.033144818	1	1.163048411	0.9999999999818008	0.5	-2.797910775	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9446308631	-1.387074591	2024-11-01@19:26	-0.3	0.03288934105	0.437598315	v2.7.1	
0.0036636820147464056	0	0	7.880683668e-15	0	2.266703071	-0.9707640729	-0.142498691	0	0	-4.756905498e-17	0	-0.07124932544	0	0.07124931536	-35.60989828	-4.209616272	-15.56101862	6	3.85	0.2073903937	0.01914216465	0.4	-0.3837636743	-0.04839046062	-0.001538135785	-0.07466137186	-0.01312097744	-0.02341995394	a248bdd	altNR	model_8p2_twist	2.025	1.033342096	1	1.164265184	0.9999999999820016	0.5	-2.803594833	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9449314756	-1.3873094	2024-11-01@19:27	-0.3	0.03308343828	0.4389786969	v2.7.1	
0.01007032475051777	0	0	-1.507115939e-14	0	2.288770035	-0.9711308028	-0.1415864043	0	0	-9.945918003e-17	0	-0.07079288996	0	0.0707934091	-35.82264296	-4.219616272	-15.56701697	8	3.85	0.2077978439	0.01914216465	0.4	-0.3837636743	-0.04833825755	-0.001523566856	-0.07470874829	-0.01300720353	-0.02332651871	a248bdd	altNR	model_8p2_twist	2.03	1.033540013	1	1.165471425	0.9999999999821472	0.5	-2.809285909	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9452217108	-1.387522501	2024-11-01@19:27	-0.3	0.03327824098	0.4403432029	v2.7.1	
0.003522362482094172	0	0	-3.609189517e-14	0	2.311925409	-0.9715087199	-0.1406338398	0	0	1.30271039e-16	0	-0.07031690799	0	0.07031693301	-36.04391857	-4.229616272	-15.57309587	5	3.85	0.2082079239	0.01914216465	0.4	-0.3837636743	-0.04828612254	-0.001508696936	-0.07476619136	-0.0128899914	-0.02322957127	a248bdd	altNR	model_8p2_twist	2.035	1.033723767	1	1.166689032	0.9999999999823668	0.5	-2.814983982	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9455204478	-1.387736173	2024-11-01@19:28	-0.3	0.03345927275	0.4417272612	v2.7.1	
0.0034593927203191155	0	0	-7.566066561e-15	0	2.334950805	-0.9718750183	-0.1396997039	0	0	-2.650635049e-16	0	-0.0698498644	0	0.0698498561	-36.26426003	-4.239616272	-15.57896862	5	3.85	0.2086106746	0.01914216465	0.4	-0.3837636743	-0.04823493514	-0.001494305635	-0.07481707008	-0.0127754783	-0.02313562605	a248bdd	altNR	model_8p2_twist	2.04	1.033905716	1	1.167892089	0.9999999999824098	0.5	-2.82068903	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9458120816	-1.387935543	2024-11-01@19:28	-0.3	0.03363861319	0.4430921869	v2.7.1	
0.0033626005913540945	0	0	1.697196434e-14	0	2.358253165	-0.9722372912	-0.1387804927	0	0	-2.678694059e-17	0	-0.06939010563	0	0.06939010469	-36.48682955	-4.249616272	-15.5847043	5	3.85	0.2090093956	0.01914216465	0.4	-0.3837636743	-0.04818448328	-0.00148013234	-0.07485497895	-0.01266164318	-0.02304442933	a248bdd	altNR	model_8p2_twist	2.045	1.034081823	1	1.169095582	0.999999999982504	0.5	-2.826401022	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9461017526	-1.388123165	2024-11-01@19:28	-0.3	0.03381231161	0.4444571481	v2.7.1	
0.004920206954446189	0	0	-1.593790389e-14	0	2.382704778	-0.9726104773	-0.1378047184	0	0	-1.989763054e-16	0	-0.06890243646	0	0.06890237644	-36.71841488	-4.259616272	-15.59053109	8	3.85	0.2094104896	0.01914216465	0.4	-0.3837636743	-0.04813414814	-0.001465676161	-0.07491454951	-0.01254443147	-0.02295056011	a248bdd	altNR	model_8p2_twist	2.05	1.034243346	1	1.170300793	0.9999999999826195	0.5	-2.83211996	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.946399742	-1.388313396	2024-11-01@19:29	-0.3	0.03397181722	0.4458302549	v2.7.1	
0.003253366006207686	0	0	-2.051836035e-14	0	2.405450152	-0.9729457046	-0.1369183779	0	0	8.58287668e-17	0	-0.06845916094	0	0.06845914627	-36.93679787	-4.269616272	-15.59583136	5	3.85	0.2097929747	0.01914216465	0.4	-0.3837636743	-0.04808534479	-0.001452571298	-0.07495264163	-0.01243718144	-0.0228605138	a248bdd	altNR	model_8p2_twist	2.055	1.034419203	1	1.171487491	0.999999999982737	0.5	-2.837845771	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9466722344	-1.388463011	2024-11-01@19:29	-0.3	0.03414540066	0.4471739897	v2.7.1	
0.0031466397374853173	0	0	2.039089784e-14	0	2.429682356	-0.9732975451	-0.1359940585	0	0	-1.958137104e-16	0	-0.06799699376	0	0.06799701589	-37.16682501	-4.279616272	-15.6012461	5	3.85	0.2101802567	0.01914216465	0.4	-0.3837636743	-0.04803680789	-0.001438991512	-0.07498977063	-0.01232503067	-0.0227722614	a248bdd	altNR	model_8p2_twist	2.06	1.03457721	1	1.172680557	0.9999999999827995	0.5	-2.84357849	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9469569097	-1.388620572	2024-11-01@19:30	-0.3	0.03430159057	0.4485289631	v2.7.1	
0.003116511823935023	0	0	3.794098518e-14	0	2.453894662	-0.9736404843	-0.135071073	0	0	-3.214677965e-16	0	-0.0675355405	0	0.06753544441	-37.39677079	-4.289616272	-15.60650618	5	3.85	0.210561404	0.01914216465	0.4	-0.3837636743	-0.047988769	-0.001425787122	-0.07503277713	-0.012214962	-0.02268100476	a248bdd	altNR	model_8p2_twist	2.065	1.034732659	1	1.173873106	0.9999999999829086	0.5	-2.84931807	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9472360719	-1.388761917	2024-11-01@19:30	-0.3	0.0344553362	0.4498830572	v2.7.1	
0.009070025766029825	0	0	5.553448025e-14	0	2.478634832	-0.9739834469	-0.134155053	0	0	-3.445769982e-16	0	-0.06707760182	0	0.0670775489	-37.63090137	-4.299616272	-15.6116754	8	3.85	0.2109402034	0.01914216465	0.4	-0.3837636743	-0.04794153081	-0.001412662271	-0.07506354947	-0.01210453834	-0.02259518034	a248bdd	altNR	model_8p2_twist	2.07	1.034880097	1	1.175058239	0.999999999941559	0.5	-2.855064493	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9475158898	-1.388898709	2024-11-01@19:31	-0.3	0.03460130182	0.4512269569	v2.7.1	
0.0029897842446480033	0	0	1.798785753e-14	0	2.503268513	-0.9743164134	-0.1332479091	0	0	-3.502420472e-16	0	-0.06662399087	0	0.06662402571	-37.86427483	-4.309616272	-15.61666698	5	3.85	0.2113124227	0.01914216465	0.4	-0.3837636743	-0.0478949644	-0.001399944168	-0.07509514461	-0.01199654227	-0.02250855688	a248bdd	altNR	model_8p2_twist	2.075	1.035025993	1	1.17624314	0.9999999999423564	0.5	-2.860817735	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9477893295	-1.389017194	2024-11-01@19:31	-0.3	0.03474580999	0.4525715425	v2.7.1	
0.0029443294423635294	0	0	3.427670246e-14	0	2.528396087	-0.9746488138	-0.1323357967	0	0	-1.145356557e-16	0	-0.06616806223	0	0.06616804109	-38.10156986	-4.319616272	-15.62158194	5	3.85	0.2116820344	0.01914216465	0.4	-0.3837636743	-0.0478488892	-0.001387323242	-0.07512625733	-0.01188838137	-0.02242096786	a248bdd	altNR	model_8p2_twist	2.08	1.035164374	1	1.177424742	0.9999999999434019	0.5	-2.866577779	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9480629441	-1.389129304	2024-11-01@19:32	-0.3	0.03488301644	0.4539118901	v2.7.1	
0.0028677627565593905	0	0	-5.788571396e-15	0	2.553951059	-0.9749794598	-0.1314200491	0	0	2.542234479e-16	0	-0.06571007676	0	0.06571003795	-38.34227	-4.329616272	-15.62640958	6	3.85	0.2120485229	0.01914216465	0.4	-0.3837636743	-0.047803488	-0.001374838489	-0.07515498461	-0.01178039244	-0.02233643292	a248bdd	altNR	model_8p2_twist	2.085	1.035295994	1	1.178604145	0.9999999999202039	0.5	-2.872344598	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9483358793	-1.389233142	2024-11-01@19:32	-0.3	0.0350136556	0.4552501745	v2.7.1	
-0.05511728523299088	0	0	3.881361982e-14	0	2.579611287	-0.9753035697	-0.1305172077	0	0	-3.923588749e-16	0	-0.06525855448	0	0.06525855818	-38.58386337	-4.339616272	-15.63108325	10	3.85	0.2124098977	0.01914216465	0.4	-0.3837636743	-0.04775875448	-0.00136264286	-0.07517848049	-0.01167392334	-0.02225288078	a248bdd	altNR	model_8p2_twist	2.09	1.035424166	1	1.17977578	0.9999999999222672	0.5	-2.87811819	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9486047356	-1.389325737	2024-11-01@19:33	-0.3	0.0351409635	0.4565768168	v2.7.1	
0.002615516794524901	0	0	9.596317573e-15	0	2.606308653	-0.9756344696	-0.1295927538	0	0	1.168691022e-16	0	-0.06479633769	0	0.06479633306	-38.83362243	-4.349616272	-15.63576472	6	3.85	0.2127716582	0.01914216465	0.4	-0.3837636743	-0.0477144568	-0.001350310096	-0.07520189054	-0.01156524913	-0.02216942308	a248bdd	altNR	model_8p2_twist	2.095	1.035539651	1	1.180953958	0.9999999999242932	0.5	-2.883898525	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9488788953	-1.389415919	2024-11-01@19:33	-0.3	0.03525590179	0.4579135373	v2.7.1	
0.002652882237165901	0	0	1.37618459e-15	0	2.632160638	-0.9759454839	-0.128716316	0	0	-2.148711686e-17	0	-0.06435838433	0	0.06435831443	-39.07685545	-4.359616272	-15.64013783	5	3.85	0.2131228224	0.01914216465	0.4	-0.3837636743	-0.04767120978	-0.001338687884	-0.07521045739	-0.01146187785	-0.02209184965	a248bdd	altNR	model_8p2_twist	2.1	1.035661338	1	1.182119246	0.9999999999261636	0.5	-2.889685589	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9491394551	-1.389483026	2024-11-01@19:34	-0.3	0.03537694081	0.4592305313	v2.7.1	
0.0025358718188127644	0	0	-3.971516439e-14	0	2.659031136	-0.9762628269	-0.1277976887	0	0	-9.03466984e-17	0	-0.06389899947	0	0.06389888582	-39.32811148	-4.369616272	-15.64453863	6	3.85	0.2134741673	0.01914216465	0.4	-0.3837636743	-0.04762814636	-0.001326942558	-0.07523759761	-0.01135644919	-0.02200724382	a248bdd	altNR	model_8p2_twist	2.105	1.035770704	1	1.183290587	0.9999999999280409	0.5	-2.895479352	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9494049412	-1.389546833	2024-11-01@19:34	-0.3	0.0354859617	0.4605579447	v2.7.1	
0.0025482380529839232	0	0	5.225378859e-14	0	2.685687791	-0.9765695678	-0.1269073404	0	0	1.844201597e-16	0	-0.0634537792	0	0.06345373005	-39.57776855	-4.379616272	-15.6487339	6	3.85	0.2138187771	0.01914216465	0.4	-0.3837636743	-0.04758592162	-0.001315607189	-0.07525317034	-0.01125375468	-0.02192678059	a248bdd	altNR	model_8p2_twist	2.11	1.035880098	1	1.184455198	0.9999999999297771	0.5	-2.901279805	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9496633047	-1.389594756	2024-11-01@19:35	-0.3	0.03559503979	0.4618747259	v2.7.1	
0.0009172454310371713	0	0	-8.346669123e-15	0	2.712394017	-0.9768695566	-0.1260221978	0	0	8.776732431e-17	0	-0.06301103452	0	0.06301099797	-39.82788198	-4.389616272	-15.65279065	8	3.85	0.2141582533	0.01914216465	0.4	-0.3837636743	-0.04754432237	-0.001304557176	-0.0752686025	-0.01115272892	-0.02184413255	a248bdd	altNR	model_8p2_twist	2.115	1.035986956	1	1.185611201	0.9999999999313457	0.5	-2.907086941	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9499172313	-1.389632545	2024-11-01@19:35	-0.3	0.03570166531	0.4631792484	v2.7.1	
0.0024112091492603112	0	0	3.026996048e-14	0	2.740533993	-0.9771805322	-0.1251122803	0	0	-2.070914408e-16	0	-0.06255595444	0	0.06255597903	-40.08927111	-4.399616272	-15.6568876	6	3.85	0.2144997203	0.01914216465	0.4	-0.3837636743	-0.04750318903	-0.001293242343	-0.07528137086	-0.01104832541	-0.02176577691	a248bdd	altNR	model_8p2_twist	2.12	1.036077715	1	1.186775731	0.9999999999329297	0.5	-2.912900687	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9501793747	-1.389670624	2024-11-01@19:36	-0.3	0.0357925643	0.4644956454	v2.7.1	
0.0023112109000238577	0	0	-8.684045764e-15	0	2.768384474	-0.977480211	-0.124221215	0	0	-7.325668492e-17	0	-0.06211071599	0	0.06211063707	-40.34846917	-4.409616272	-15.66078939	7	3.85	0.214834219	0.01914216465	0.4	-0.3837636743	-0.04746284403	-0.001282352859	-0.07528726523	-0.01094690188	-0.02168937702	a248bdd	altNR	model_8p2_twist	2.125	1.036169471	1	1.187929393	0.9999999999343386	0.5	-2.918721091	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9504337873	-1.389694728	2024-11-01@19:36	-0.3	0.03588446156	0.4657963153	v2.7.1	
0.00235956235838857	0	0	-6.77502751e-15	0	2.796275984	-0.9777730923	-0.1233340463	0	0	2.393301434e-16	0	-0.06166679304	0	0.06166679672	-40.60805774	-4.419616272	-15.66455137	6	3.85	0.2151635898	0.01914216465	0.4	-0.3837636743	-0.04742299108	-0.001271746011	-0.07529795256	-0.01084719728	-0.02160970715	a248bdd	altNR	model_8p2_twist	2.13	1.036259017	1	1.189080057	0.9999999999354657	0.5	-2.924548108	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9506836391	-1.389705534	2024-11-01@19:37	-0.3	0.03597421736	0.4670921707	v2.7.1	
0.002252577446923508	0	0	-4.722794663e-14	0	2.825001683	-0.978068797	-0.12243681	0	0	-1.515975979e-16	0	-0.06121852866	0	0.06121856963	-40.87424154	-4.429616272	-15.66827157	6	3.85	0.2154916455	0.01914216465	0.4	-0.3837636743	-0.0473837888	-0.001261127336	-0.07530476646	-0.01074645758	-0.02153383512	a248bdd	altNR	model_8p2_twist	2.135	1.036338694	1	1.190231466	0.9999999999365159	0.4999999999999999	-2.930381726	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9509358189	-1.389712085	2024-11-01@19:37	-0.3	0.03605433226	0.4683884759	v2.7.1	
0.002219410989707307	0	0	-2.942148872e-14	0	2.853659633	-0.9783564576	-0.12154876	0	0	-3.491558013e-16	0	-0.06077427359	0	0.06077429545	-41.13996536	-4.439616272	-15.67182951	5	3.85	0.2158141039	0.01914216465	0.4	-0.3837636743	-0.04734514768	-0.001250826177	-0.07531171792	-0.01064781973	-0.02145623988	a248bdd	altNR	model_8p2_twist	2.14	1.036417386	1	1.191382064	0.999999999937256	0.4999999999999999	-2.936221928	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9511824823	-1.389703101	2024-11-01@19:38	-0.3	0.03613349834	0.469682326	v2.7.1	
0.0022364616381095937	0	0	-1.630383235e-15	0	2.882612939	-0.9786404918	-0.1206616619	0	0	1.767188421e-16	0	-0.06033077518	0	0.06033083628	-41.4080698	-4.449616272	-15.67528283	6	3.85	0.2161327231	0.01914216465	0.4	-0.3837636743	-0.04730712318	-0.001240706535	-0.07531645429	-0.01055002485	-0.02137742454	a248bdd	altNR	model_8p2_twist	2.145	1.036491629	1	1.192523446	0.9999999999377712	0.5	-2.942068701	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9514267785	-1.389688164	2024-11-01@19:38	-0.3	0.03620832482	0.4709622909	v2.7.1	
-0.05196273590718789	0	0	1.841324603e-14	0	2.912519658	-0.9789282278	-0.1197539259	0	0	3.45877366e-17	0	-0.05987674276	0	0.0598766655	-41.68370873	-4.459616272	-15.67871001	10	3.85	0.2164503412	0.01914216465	0.4	-0.3837636743	-0.04726969444	-0.001230549195	-0.07532210927	-0.01045095194	-0.02129974627	a248bdd	altNR	model_8p2_twist	2.15	1.036555195	1	1.193664763	0.9999999999132053	0.5	-2.947922022	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9516739916	-1.389670265	2024-11-01@19:39	-0.3	0.03627270785	0.4722415544	v2.7.1	
-0.02169267312251338	0	0	-4.409055366e-15	0	2.943401442	-0.9792194379	-0.1188208894	0	0	2.953867461e-16	0	-0.05941033861	0	0.05941034574	-41.96705652	-4.469616272	-15.68210409	10	3.85	0.21676683	0.01914216465	0.4	-0.3837636743	-0.04723270995	-0.001220363566	-0.07533402456	-0.01035065849	-0.02121912163	a248bdd	altNR	model_8p2_twist	2.155	1.036608054	1	1.194817778	0.9999999999133805	0.5	-2.953781884	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9519239619	-1.389643354	2024-11-01@19:40	-0.3	0.03632661552	0.473536238	v2.7.1	
0.0019586503515797342	0	0	-3.302021604e-14	0	2.973092874	-0.9794906726	-0.1179393178	0	0	2.264249965e-16	0	-0.05896967356	0	0.05896959115	-42.24114986	-4.479616272	-15.68520811	6	3.85	0.2170732193	0.01914216465	0.4	-0.3837636743	-0.04719657427	-0.001210840294	-0.07534003885	-0.01025600006	-0.02114272048	a248bdd	altNR	model_8p2_twist	2.16	1.036670953	1	1.195951163	0.999999999913195	0.5	-2.959648272	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9521596325	-1.389596555	2024-11-01@19:40	-0.3	0.03639036285	0.4748016372	v2.7.1	
0.001978404100385473	0	0	-1.302126984e-14	0	3.00328505	-0.9797605757	-0.117065142	0	0	3.987270052e-17	0	-0.05853256803	0	0.05853265096	-42.51923421	-4.489616272	-15.68821378	5	3.85	0.2173766998	0.01914216465	0.4	-0.3837636743	-0.04716094481	-0.001201425104	-0.07533619877	-0.01016155624	-0.0210705924	a248bdd	altNR	model_8p2_twist	2.165	1.036727786	1	1.197084316	0.9999999999126177	0.49999999999999994	-2.965521172	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9523945011	-1.389541572	2024-11-01@19:41	-0.3	0.03644817447	0.4760657255	v2.7.1	
0.0019400969306395599	0	0	-4.311554058e-14	0	3.034132426	-0.9800306016	-0.1162002244	0	0	2.283978202e-16	0	-0.05810020887	0	0.05810017999	-42.80252212	-4.499616272	-15.69114851	5	3.85	0.2176778156	0.01914216465	0.4	-0.3837636743	-0.04712599028	-0.001192075611	-0.0753229504	-0.01006690307	-0.02100231204	a248bdd	altNR	model_8p2_twist	2.17	1.036777211	1	1.198210783	0.9999999999116653	0.49999999999999994	-2.971400576	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9526296148	-1.389483573	2024-11-01@19:41	-0.3	0.03649873532	0.4773200476	v2.7.1	
0.004216099053419626	0	0	2.013905649e-14	0	3.064490135	-0.9802891469	-0.1153447029	0	0	4.365031711e-16	0	-0.05767240215	0	0.05767247413	-43.08203766	-4.509616272	-15.69387988	7	3.85	0.217972226	0.01914216465	0.4	-0.3837636743	-0.04709157205	-0.001183126456	-0.07531484318	-0.009975466252	-0.02093179108	a248bdd	altNR	model_8p2_twist	2.175	1.036830068	1	1.199342083	0.9999999999103318	0.49999999999999994	-2.977286438	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9528564789	-1.389402677	2024-11-01@19:42	-0.3	0.03655266069	0.4785796619	v2.7.1	
0.0019614688131798595	0	0	5.501615313e-14	0	3.097090442	-0.9805633473	-0.1144587288	0	0	-1.945604674e-16	0	-0.05722935637	0	0.05722937246	-43.37920921	-4.519616272	-15.69671187	7	3.85	0.21827006	0.01914216465	0.4	-0.3837636743	-0.04705760063	-0.001173795399	-0.07529956508	-0.009879241811	-0.02086369252	a248bdd	altNR	model_8p2_twist	2.18	1.036860924	1	1.200472554	0.9999999999084342	0.49999999999999994	-2.983178749	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9530949193	-1.389332764	2024-11-01@19:42	-0.3	0.03658502923	0.4798394222	v2.7.1	
0.0017389189184806935	0	0	-3.013268891e-15	0	3.129180115	-0.9808257718	-0.1136069791	0	0	-1.916049058e-16	0	-0.05680351058	0	0.05680354719	-43.67244582	-4.529616272	-15.69933295	6	3.85	0.2185610963	0.01914216465	0.4	-0.3837636743	-0.04702437866	-0.001164871244	-0.07527313768	-0.009786334467	-0.02079848359	a248bdd	altNR	model_8p2_twist	2.185	1.036895611	1	1.201593676	0.9999999999191156	0.49999999999999994	-2.989077499	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.953324857	-1.389248011	2024-11-01@19:43	-0.3	0.03662114907	0.4810836226	v2.7.1	
-0.00466073666748723	0	0	1.465549038e-14	0	3.160123324	-0.9810710545	-0.1127817921	0	0	5.642455675e-17	0	-0.05639096922	0	0.05639097909	-43.95675219	-4.539616272	-15.70169869	7	3.85	0.218843459	0.01914216465	0.4	-0.3837636743	-0.04699170121	-0.001156499446	-0.0752487411	-0.009698372247	-0.0207319638	a248bdd	altNR	model_8p2_twist	2.19	1.036939914	1	1.202712408	0.9999999999180912	0.5	-2.994982664	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9535422966	-1.389138386	2024-11-01@19:43	-0.3	0.03666669078	0.4823240633	v2.7.1	
0.0017233379882451974	0	0	1.205333544e-14	0	3.193180056	-0.9813298064	-0.1119181888	0	0	1.825462817e-16	0	-0.05595924323	0	0.05595924452	-44.25771265	-4.549616272	-15.70414326	6	3.85	0.2191283692	0.01914216465	0.4	-0.3837636743	-0.04695946301	-0.001147812023	-0.07522656495	-0.009606258033	-0.02066206778	a248bdd	altNR	model_8p2_twist	2.195	1.036963926	1	1.203834951	0.9999999999166999	0.5	-3.000894232	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.953769703	-1.389035038	2024-11-01@19:44	-0.3	0.03669234074	0.4835691372	v2.7.1	
0.0016549916435991037	0	0	7.562360539e-15	0	3.226192938	-0.9815817401	-0.1110790621	0	0	-1.441300765e-16	0	-0.05553944135	0	0.05553945356	-44.5583973	-4.559616272	-15.70643024	6	3.85	0.2194084127	0.01914216465	0.4	-0.3837636743	-0.04692781776	-0.001139382285	-0.07519044939	-0.009516032392	-0.0205986554	a248bdd	altNR	model_8p2_twist	2.2	1.0369876	1	1.204953484	0.9999999999278307	0.5	-3.006812182	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9539921583	-1.388919588	2024-11-01@19:44	-0.3	0.03671765098	0.4848079355	v2.7.1	
0.001603097675199682	0	0	-2.367067027e-14	0	3.259397065	-0.9818291483	-0.1102423783	0	0	5.616180322e-17	0	-0.05512110032	0	0.05512112592	-44.86065074	-4.569616272	-15.70861011	6	3.85	0.2196844548	0.01914216465	0.4	-0.3837636743	-0.04689679391	-0.001131143325	-0.0751546411	-0.009427023809	-0.02052993467	a248bdd	altNR	model_8p2_twist	2.205	1.037008836	1	1.206062415	0.9999999999267318	0.5	-3.012736496	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9542113243	-1.388798395	2024-11-01@19:45	-0.3	0.03674056445	0.4860312605	v2.7.1	
-0.7984834370150093	0	0	7.782612115e-15	0	3.291982243	-0.9820652222	-0.1094360788	0	0	2.80003771e-16	0	-0.05471817315	0	0.05471817386	-45.15810714	-4.579616272	-15.71057335	11	3.85	0.219954114	0.01914216465	0.4	-0.3837636743	-0.04686645341	-0.001123280384	-0.07510898695	-0.00934129336	-0.02047283111	a248bdd	altNR	model_8p2_twist	2.21	1.037034945	1	1.207169738	0.9999999999253377	0.5	-3.018667157	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9544221446	-1.388656557	2024-11-01@19:46	-0.3	0.03676824738	0.4872522003	v2.7.1	
0.0015950251055898963	0	0	-3.251186519e-15	0	3.325991732	-0.9823075559	-0.1086107376	0	0	-6.206738237e-17	0	-0.05430539846	0	0.05430525185	-45.46681818	-4.589616272	-15.71254557	5	3.85	0.2202236578	0.01914216465	0.4	-0.3837636743	-0.04683654142	-0.001115306586	-0.07506302407	-0.00925355678	-0.0204116673	a248bdd	altNR	model_8p2_twist	2.215	1.037047681	1	1.2082765	0.9999999999235849	0.5	-3.024604149	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9546376034	-1.388516526	2024-11-01@19:46	-0.3	0.03678280609	0.4884713633	v2.7.1	
0.0015397369445785839	0	0	8.742505145e-15	0	3.360381043	-0.9825470391	-0.1077838178	0	0	1.235863342e-16	0	-0.05389160193	0	0.05389157005	-45.77858039	-4.599616272	-15.71441761	6	3.85	0.2204898521	0.01914216465	0.4	-0.3837636743	-0.04680719051	-0.001107473019	-0.07501515815	-0.009166555985	-0.0203478486	a248bdd	altNR	model_8p2_twist	2.22	1.037056544	1	1.209380747	0.9999999999215906	0.5	-3.030547456	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9548509588	-1.388368552	2024-11-01@19:47	-0.3	0.03679355432	0.4896851986	v2.7.1	
0.0015135028200531433	0	0	1.842563028e-14	0	3.394842434	-0.9827812133	-0.1069722086	0	0	4.077138732e-16	0	-0.05348618025	0	0.05348600522	-46.09097472	-4.609616272	-15.71615224	6	3.85	0.2207518645	0.01914216465	0.4	-0.3837636743	-0.0467784193	-0.001099844743	-0.07496095884	-0.009081043721	-0.02029227895	a248bdd	altNR	model_8p2_twist	2.225	1.037064324	1	1.210484192	0.9999999999325231	0.5	-3.036497069	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.95506037	-1.388207082	2024-11-01@19:47	-0.3	0.03680322587	0.4908983635	v2.7.1	
0.0014871504804657594	0	0	-8.216220232e-15	0	3.429593018	-0.9830119344	-0.106159561	0	0	-1.637485422e-17	0	-0.05307970991	0	0.05307972436	-46.40570737	-4.619616272	-15.71778498	6	3.85	0.2210103703	0.01914216465	0.4	-0.3837636743	-0.04675016725	-0.001092369392	-0.07490847199	-0.008996467384	-0.02023124792	a248bdd	altNR	model_8p2_twist	2.23	1.037069164	1	1.211582705	0.9999999999314058	0.5	-3.042452967	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.955267195	-1.388038519	2024-11-01@19:48	-0.3	0.03680999928	0.4921015616	v2.7.1	
0.0014500992646754663	0	0	3.313218486e-15	0	3.464866413	-0.9832410316	-0.1053521296	0	0	-2.808428518e-17	0	-0.05267605756	0	0.05267624232	-46.72461593	-4.629616272	-15.7193318	5	3.85	0.2212660147	0.01914216465	0.4	-0.3837636743	-0.04672245582	-0.00108499662	-0.07484876705	-0.008912276268	-0.02017146791	a248bdd	altNR	model_8p2_twist	2.235	1.037069119	1	1.212676297	0.9999999999301445	0.5	-3.048415131	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9554727793	-1.387864691	2024-11-01@19:48	-0.3	0.03681196461	0.4932972567	v2.7.1	
0.0013904148268214433	0	0	-4.465196184e-14	0	3.500837909	-0.9834697422	-0.104539238	0	0	3.879221084e-16	0	-0.05226949395	0	0.05226959122	-47.04908083	-4.639616272	-15.72079494	6	3.85	0.2215192232	0.01914216465	0.4	-0.3837636743	-0.04669533387	-0.001077693012	-0.07478939541	-0.008828094665	-0.02011398847	a248bdd	altNR	model_8p2_twist	2.24	1.037062805	1	1.213774848	0.9999999999422613	0.5	-3.054383559	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.955678035	-1.387680412	2024-11-01@19:48	-0.3	0.03680775994	0.494497972	v2.7.1	
-0.010041033860573624	0	0	4.332558295e-14	0	3.535796803	-0.9836854108	-0.1037583989	0	0	-1.492065816e-16	0	-0.05187921257	0	0.05187920906	-47.36564178	-4.649616272	-15.72204954	10	3.85	0.2217657678	0.01914216465	0.4	-0.3837636743	-0.04666880518	-0.001070791213	-0.0747206342	-0.008747806209	-0.02006029393	a248bdd	altNR	model_8p2_twist	2.245	1.037064921	1	1.21486064	0.9999999999427388	0.5	-3.060358229	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9558735119	-1.387481989	2024-11-01@19:49	-0.3	0.03681181311	0.4956802709	v2.7.1	
0.0013029532815686713	0	0	-4.603734836e-14	0	3.573470468	-0.9839153587	-0.1029425005	0	0	-1.190490453e-16	0	-0.05147123886	0	0.05147127958	-47.70363103	-4.659616272	-15.7233858	6	3.85	0.2220148013	0.01914216465	0.4	-0.3837636743	-0.04664272971	-0.001063571076	-0.07464937	-0.008663034753	-0.02000581191	a248bdd	altNR	model_8p2_twist	2.25	1.037043826	1	1.215953497	0.9999999999434264	0.5000000000000002	-3.066339126	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9560795813	-1.387289696	2024-11-01@19:50	-0.3	0.03679306023	0.4968707356	v2.7.1	
0.0013285369398964727	0	0	-1.199379236e-17	0	3.609613673	-0.9841288031	-0.102160341	0	0	5.58967428e-17	0	-0.0510801136	0	0.05108007292	-48.02963845	-4.669616272	-15.72446756	5	3.85	0.2222560955	0.01914216465	0.4	-0.3837636743	-0.0466172214	-0.001056838729	-0.0745773553	-0.008583241525	-0.01995251164	a248bdd	altNR	model_8p2_twist	2.255	1.03703561	1	1.217041432	0.9999999999771797	0.5	-3.072326235	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9562732516	-1.387074526	2024-11-01@19:50	-0.3	0.03678693292	0.4980518972	v2.7.1	
0.001276738669737233	0	0	3.430829851e-15	0	3.647057471	-0.9843460005	-0.1013663349	0	0	-1.262168198e-17	0	-0.05068318685	0	0.05068312257	-48.36594831	-4.679616272	-15.72554305	6	3.85	0.2224963774	0.01914216465	0.4	-0.3837636743	-0.0465922111	-0.001050063731	-0.07450084353	-0.008502198933	-0.01989675506	a248bdd	altNR	model_8p2_twist	2.26	1.037016469	1	1.218120321	0.9999999999762595	0.5	-3.07831955	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9564696442	-1.386863498	2024-11-01@19:50	-0.3	0.03677005551	0.4992204787	v2.7.1	
-0.11469953970816259	0	0	-1.366811463e-14	0	3.684711012	-0.9845592447	-0.100583071	0	0	-2.920108262e-17	0	-0.05029167595	0	0.05029157423	-48.7039737	-4.689616272	-15.72647781	11	3.85	0.2227331277	0.01914216465	0.4	-0.3837636743	-0.04656784974	-0.001043445401	-0.07441933975	-0.008422286804	-0.01984860232	a248bdd	altNR	model_8p2_twist	2.265	1.036995655	1	1.219204395	0.9999999999509677	0.5	-3.084319039	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9566629871	-1.386636767	2024-11-01@19:51	-0.3	0.03675151415	0.5003939135	v2.7.1	
0.0011904201728847842	0	0	2.082405703e-14	0	3.723228161	-0.9847728993	-0.0997850449	0	0	6.327710271e-17	0	-0.04989253663	0	0.0498925339	-49.04886535	-4.699616272	-15.72737863	6	3.85	0.2229677706	0.01914216465	0.4	-0.3837636743	-0.04654390798	-0.001036870827	-0.07434166856	-0.00834215581	-0.01979547808	a248bdd	altNR	model_8p2_twist	2.27	1.03696788	1	1.22028127	0.9999999999515379	0.5	-3.090324716	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9568565413	-1.386409387	2024-11-01@19:52	-0.3	0.03672611028	0.5015570746	v2.7.1	
0.001203817607257671	0	0	-3.828124134e-14	0	3.761034127	-0.9849766986	-0.0990219751	0	0	2.202944229e-16	0	-0.04951059387	0	0.04951059237	-49.3882169	-4.709616272	-15.72807604	5	3.85	0.2231970555	0.01914216465	0.4	-0.3837636743	-0.04652060147	-0.001030599645	-0.07424924844	-0.00826500555	-0.0197473019	a248bdd	altNR	model_8p2_twist	2.275	1.036946076	1	1.221355976	0.9999999999279645	0.5	-3.096336546	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9570425912	-1.386165711	2024-11-01@19:52	-0.3	0.03670654979	0.5027137545	v2.7.1	
0.0011743443179513039	0	0	-8.54909936e-15	0	3.799878475	-0.9851820632	-0.09824294627	0	0	-3.977235014e-17	0	-0.04912143896	0	0.04912144013	-49.73581241	-4.719616272	-15.72873543	5	3.85	0.2234246428	0.01914216465	0.4	-0.3837636743	-0.0464977679	-0.001024340321	-0.07416027202	-0.008187286722	-0.01969818923	a248bdd	altNR	model_8p2_twist	2.28	1.036916053	1	1.222428516	0.9999999999293812	0.5	-3.102354536	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9572296992	-1.385918536	2024-11-01@19:52	-0.3	0.0366788899	0.5038668783	v2.7.1	
-0.13161265349377382	0	0	-4.218664569e-15	0	3.837272073	-0.9853734997	-0.09749537081	0	0	-3.976129651e-16	0	-0.04874767051	0	0.04874767676	-50.07203345	-4.729616272	-15.72918854	10	3.85	0.2236457172	0.01914216465	0.4	-0.3837636743	-0.04647546937	-0.001018480015	-0.07406946403	-0.008113852422	-0.01965040933	a248bdd	altNR	model_8p2_twist	2.285	1.036897844	1	1.22348888	0.99999999993061	0.5	-3.108378648	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9574062022	-1.385655959	2024-11-01@19:53	-0.3	0.0366628187	0.5050025531	v2.7.1	
0.0011050343408590484	0	0	5.264286736e-14	0	3.87938627	-0.9855886986	-0.09668841811	0	0	9.457425248e-17	0	-0.04834414415	0	0.04834416973	-50.44553038	-4.739616272	-15.72979391	6	3.85	0.2238719603	0.01914216465	0.4	-0.3837636743	-0.04645365716	-0.001012078239	-0.07397354049	-0.00803288371	-0.01960556817	a248bdd	altNR	model_8p2_twist	2.29	1.036842446	1	1.224571843	0.9999999999445512	0.5	-3.114408912	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9576004676	-1.385400851	2024-11-01@19:54	-0.3	0.0366101622	0.5061656688	v2.7.1	
0.0010884002426628883	0	0	2.905043779e-14	0	3.919342735	-0.9857856901	-0.09592200493	0	0	-5.387537821e-17	0	-0.04796107722	0	0.04796111128	-50.80208005	-4.749616272	-15.73014678	6	3.85	0.2240904119	0.01914216465	0.4	-0.3837636743	-0.04643235767	-0.001006179468	-0.07387431999	-0.007957551869	-0.01955928757	a248bdd	altNR	model_8p2_twist	2.295	1.03680464	1	1.225639579	0.9999999999590975	0.5	-3.120445251	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9577808875	-1.38512794	2024-11-01@19:54	-0.3	0.03657477319	0.5073060534	v2.7.1	
0.0010574786099958973	0	0	1.278897976e-14	0	3.960146874	-0.9859826938	-0.09515136545	0	0	-5.476525132e-17	0	-0.04757566105	0	0.04757567158	-51.16537674	-4.759616272	-15.73043301	6	3.85	0.2243067124	0.01914216465	0.4	-0.3837636743	-0.0464116511	-0.001000329416	-0.07377173602	-0.007882140301	-0.01951760556	a248bdd	altNR	model_8p2_twist	2.3	1.036760679	1	1.22670634	0.9999999999612168	0.5	-3.126487706	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9579611759	-1.384848892	2024-11-01@19:54	-0.3	0.03653330492	0.5084442962	v2.7.1	
0.0010377600643251834	0	0	-4.235845956e-14	0	4.001187689	-0.9861761354	-0.09439046871	0	0	-1.483691768e-17	0	-0.04719521757	0	0.04719516636	-51.53060241	-4.769616272	-15.73062706	6	3.85	0.2245197973	0.01914216465	0.4	-0.3837636743	-0.04639143598	-0.0009946148731	-0.073664468	-0.007807780152	-0.01947449189	a248bdd	altNR	model_8p2_twist	2.305	1.036715428	1	1.22776455	0.9999999999631408	0.5	-3.132536267	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9581386288	-1.384565415	2024-11-01@19:55	-0.3	0.03649053922	0.5095696161	v2.7.1	
0.001756411555304388	0	0	1.812029288e-15	0	4.04537846	-0.9863820012	-0.09358734753	0	0	-2.0761381e-16	0	-0.04679345706	0	0.0467935227	-51.92074527	-4.779616272	-15.73086444	9	3.85	0.2247344012	0.01914216465	0.4	-0.3837636743	-0.04637170667	-0.000988648551	-0.07355980275	-0.00772939321	-0.01943171511	a248bdd	altNR	model_8p2_twist	2.31	1.036646793	1	1.228837185	0.999999999965032	0.5	-3.138590884	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9583253331	-1.38428033	2024-11-01@19:56	-0.3	0.03642473897	0.5107122181	v2.7.1	
0.0009727463471528065	0	0	-8.382962965e-15	0	4.084838221	-0.9865572296	-0.09286384097	0	0	2.591896709e-17	0	-0.04643198264	0	0.04643195748	-52.27361746	-4.789616272	-15.73073014	7	3.85	0.2249378736	0.01914216465	0.4	-0.3837636743	-0.04635252434	-0.0009834680325	-0.07344530885	-0.007660679766	-0.01939064045	a248bdd	altNR	model_8p2_twist	2.315	1.036614759	1	1.22988283	0.9999999999666571	0.5	-3.144651576	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9584886985	-1.383971143	2024-11-01@19:56	-0.3	0.03639491917	0.5118164081	v2.7.1	
0.0009019765089542377	0	0	8.010853381e-15	0	4.128589552	-0.9867507875	-0.09209332539	0	0	-3.931868052e-17	0	-0.04604668251	0	0.04604661896	-52.66042033	-4.799616272	-15.73069759	6	3.85	0.2251445979	0.01914216465	0.4	-0.3837636743	-0.04633390741	-0.0009778932857	-0.07332693863	-0.00758605572	-0.01935328406	a248bdd	altNR	model_8p2_twist	2.32	1.036551034	1	1.230945595	0.9999999999193518	0.5	-3.150718322	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9586657801	-1.383665925	2024-11-01@19:57	-0.3	0.03633388723	0.5129416302	v2.7.1	
0.0009321984755864802	0	0	-3.134554616e-14	0	4.170076654	-0.9869278541	-0.09135865517	0	0	-3.220327616e-18	0	-0.04567916424	0	0.04567913917	-53.02941039	-4.809616272	-15.73044217	7	3.85	0.2253444898	0.01914216465	0.4	-0.3837636743	-0.04631575907	-0.0009727562284	-0.07320740454	-0.007516638272	-0.01931756679	a248bdd	altNR	model_8p2_twist	2.325	1.03650494	1	1.231992521	0.9999999999238065	0.5	-3.156791113	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9588301949	-1.38334522	2024-11-01@19:57	-0.3	0.03629017576	0.5140436811	v2.7.1	
0.0009509683905762899	0	0	3.300038054e-14	0	4.214083609	-0.9871132464	-0.09059205594	0	0	1.134264387e-16	0	-0.04529576537	0	0.04529574932	-53.4183556	-4.819616272	-15.73021095	7	3.85	0.2255446871	0.01914216465	0.4	-0.3837636743	-0.04629809438	-0.0009674661694	-0.07308770259	-0.00744448682	-0.01927698367	a248bdd	altNR	model_8p2_twist	2.33	1.036440988	1	1.233042817	0.9999999999282154	0.5	-3.16286994	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9590007533	-1.383026478	2024-11-01@19:58	-0.3	0.0362288566	0.515148669	v2.7.1	
0.0008323343901963736	0	0	7.212778211e-15	0	4.258372946	-0.9872953477	-0.08984499165	0	0	-2.246262187e-17	0	-0.04492238679	0	0.0449223684	-53.80959306	-4.829616272	-15.72984403	8	3.85	0.225741879	0.01914216465	0.4	-0.3837636743	-0.04628096822	-0.0009622979991	-0.07295611554	-0.007373322856	-0.01924743279	a248bdd	altNR	model_8p2_twist	2.335	1.036375909	1	1.234098111	0.9999999999322624	0.5	-3.16895478	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9591686424	-1.382693738	2024-11-01@19:58	-0.3	0.03616639658	0.5162578744	v2.7.1	
0.0008897464656919361	0	0	1.189857181e-14	0	4.302639752	-0.9874727713	-0.08909611628	0	0	-3.771699153e-16	0	-0.04454773904	0	0.04454761179	-54.20071365	-4.839616272	-15.72938675	7	3.85	0.2259357162	0.01914216465	0.4	-0.3837636743	-0.04626433159	-0.0009572822632	-0.07282809732	-0.007303601091	-0.019212653	a248bdd	altNR	model_8p2_twist	2.34	1.036311935	1	1.235143288	0.999999999936033	0.5	-3.17504565	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9593327999	-1.38235633	2024-11-01@19:59	-0.3	0.03610499098	0.5173515814	v2.7.1	
0.0008122974329899586	0	0	-1.751609283e-14	0	4.348137427	-0.9876515206	-0.0883370992	0	0	-1.228659799e-17	0	-0.0441680588	0	0.0441680793	-54.60161908	-4.849616272	-15.72888421	8	3.85	0.226127873	0.01914216465	0.4	-0.3837636743	-0.04624814338	-0.0009522784989	-0.07269801925	-0.007233383702	-0.01917625912	a248bdd	altNR	model_8p2_twist	2.345	1.036240149	1	1.23618703	0.9999999999397209	0.5000000000000002	-3.181142513	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9594977867	-1.382015783	2024-11-01@19:59	-0.3	0.03603585905	0.5184420875	v2.7.1	
-1.5173258576233759e-05	0	0	8.000674708e-15	0	4.353484706	-0.9876408715	-0.08811730701	0	0	-2.700877532e-16	0	-0.04405826519	0	0.04405827546	-54.68532272	-4.859616272	-15.72658307	9	3.85	0.2262674936	0.01914216465	0.4	-0.3837636743	-0.04623180523	-0.0009516563395	-0.07253429987	-0.007224564821	-0.01916308404	a248bdd	altNR	model_8p2_twist	2.35	1.036453486	1	1.237048868	0.9999999999400839	0.5	-3.187244714	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9595185292	-1.381570828	2024-11-01@20:00	-0.3	0.03624753774	0.5192944203	v2.7.1	
0.0008020225417242219	0	0	-6.638053472e-15	0	4.440101647	-0.9879999335	-0.08684938245	0	0	-1.875005438e-16	0	-0.04342549818	0	0.04342548645	-55.41127045	-4.869616272	-15.72753811	5	3.85	0.2265036328	0.01914216465	0.4	-0.3837636743	-0.04621733162	-0.0009426058147	-0.07242089504	-0.007095697206	-0.01911945707	a248bdd	altNR	model_8p2_twist	2.355	1.036093058	1	1.238277344	0.9999999999461842	0.5000000000000002	-3.193354229	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9598202953	-1.381302623	2024-11-01@20:00	-0.3	0.03589402836	0.5206191402	v2.7.1	
0.0007841230567806408	0	0	5.95873311e-15	0	4.486778212	-0.9881706195	-0.086107438	0	0	-6.188303175e-17	0	-0.0430548885	0	0.04305493252	-55.82167619	-4.879616272	-15.7267383	7	3.85	0.2266875626	0.01914216465	0.4	-0.3837636743	-0.04620267104	-0.0009379108967	-0.07227809266	-0.00702790419	-0.01909239217	a248bdd	altNR	model_8p2_twist	2.36	1.036016406	1	1.239315981	0.9999999999491989	0.49999999999999956	-3.199469059	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9599785858	-1.380937029	2024-11-01@20:01	-0.3	0.03582000031	0.5216967578	v2.7.1	
0.000719430272909813	0	0	4.839456123e-14	0	4.533450295	-0.988336989	-0.08537562571	0	0	2.991958997e-17	0	-0.04269013405	0	0.04268990168	-56.23210637	-4.889616272	-15.72582314	5	3.85	0.226868382	0.01914216465	0.4	-0.3837636743	-0.04618847195	-0.0009333529097	-0.07213101256	-0.006961462538	-0.01906708445	a248bdd	altNR	model_8p2_twist	2.365	1.035940963	1	1.240352427	0.9999999999518725	0.5	-3.205589859	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9601333901	-1.380562023	2024-11-01@20:01	-0.3	0.03574713034	0.5227688328	v2.7.1	
0.000748304430341807	0	0	7.687074253e-14	0	4.582047705	-0.9885072011	-0.08462753357	0	0	4.538854156e-17	0	-0.04231630095	0	0.04231603885	-56.65782044	-4.899616272	-15.72488107	6	3.85	0.2270482121	0.01914216465	0.4	-0.3837636743	-0.0461748266	-0.0009287480476	-0.0719806826	-0.006893694682	-0.01904065972	a248bdd	altNR	model_8p2_twist	2.37	1.035853717	1	1.241389828	0.9999999999546048	0.5	-3.211716619	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9602909383	-1.38018502	2024-11-01@20:02	-0.3	0.03566259246	0.5238404673	v2.7.1	
0.00074021627392897	0	0	-2.587796756e-15	0	4.629957246	-0.9886702534	-0.08389116713	0	0	-1.377891781e-16	0	-0.04194766759	0	0.04194750404	-57.07815575	-4.909616272	-15.72378749	7	3.85	0.2272242495	0.01914216465	0.4	-0.3837636743	-0.04616163314	-0.0009243414335	-0.07182637988	-0.006828219751	-0.01901919902	a248bdd	altNR	model_8p2_twist	2.375	1.035772453	1	1.242425404	0.9999999999570457	0.5	-3.217849327	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.96044282	-1.379794627	2024-11-01@20:02	-0.3	0.03558391502	0.5249062976	v2.7.1	
0.0007022947572454811	0	0	-3.934064702e-15	0	4.679537205	-0.9888358307	-0.08314336898	0	0	4.007815377e-17	0	-0.04157358708	0	0.04157328552	-57.51176365	-4.919616272	-15.72266106	6	3.85	0.2273989675	0.01914216465	0.4	-0.3837636743	-0.04614895682	-0.0009199168539	-0.07167026296	-0.006761846903	-0.01899771253	a248bdd	altNR	model_8p2_twist	2.38	1.035681467	1	1.243460348	0.9999999999593681	0.5	-3.223987981	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9605964387	-1.379401741	2024-11-01@20:02	-0.3	0.03549561746	0.5259700164	v2.7.1	
0.003360178183334708	0	0	-4.602832229e-14	0	4.730791934	-0.9890036295	-0.08238292268	0	0	-9.374927222e-17	0	-0.0411914024	0	0.04119156231	-57.95868355	-4.929616272	-15.72148482	8	3.85	0.2275722666	0.01914216465	0.4	-0.3837636743	-0.04613669308	-0.0009154819194	-0.07151241288	-0.006694665309	-0.01897832924	a248bdd	altNR	model_8p2_twist	2.385	1.03558107	1	1.244497722	0.9999999999615699	0.5000000000000002	-3.230132573	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9607515677	-1.379003362	2024-11-01@20:03	-0.3	0.03539800144	0.5270352006	v2.7.1	
0.0006645027080368048	0	0	7.384326907e-15	0	4.779663342	-0.9891580224	-0.08165794583	0	0	3.200427605e-17	0	-0.04082906249	0	0.0408291073	-58.38680742	-4.939616272	-15.72013274	6	3.85	0.2277403568	0.01914216465	0.4	-0.3837636743	-0.04612490428	-0.000911376632	-0.07134978391	-0.00663187497	-0.01895970096	a248bdd	altNR	model_8p2_twist	2.39	1.035497697	1	1.24551879	0.9999999999635436	0.5	-3.236283096	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9608962252	-1.378595064	2024-11-01@20:03	-0.3	0.03531713794	0.5280770917	v2.7.1	
0.000643980680387664	0	0	-2.608391157e-15	0	4.830657453	-0.9893164117	-0.08092336169	0	0	-3.25603698e-18	0	-0.04046166258	0	0.04046184054	-58.83178773	-4.949616272	-15.71873279	6	3.85	0.2279075116	0.01914216465	0.4	-0.3837636743	-0.0461135685	-0.0009072199062	-0.07118199133	-0.006567693125	-0.0189451478	a248bdd	altNR	model_8p2_twist	2.395	1.035402134	1	1.246547322	0.9999999999654763	0.5000000000000002	-3.242439549	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.961043747	-1.378180093	2024-11-01@20:04	-0.3	0.03522421515	0.5291264743	v2.7.1	
0.0006422239459369076	0	0	8.137130563e-15	0	4.881798013	-0.9894712646	-0.08018909351	0	0	-2.47812996e-17	0	-0.04009453718	0	0.04009449183	-59.2779873	-4.959616272	-15.71723309	6	3.85	0.2280719264	0.01914216465	0.4	-0.3837636743	-0.04610279407	-0.0009031746931	-0.0710140219	-0.006504630886	-0.0189308542	a248bdd	altNR	model_8p2_twist	2.4	1.035307232	1	1.247571983	0.9999999999671999	0.4999999999999996	-3.248601921	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9611883545	-1.377757306	2024-11-01@20:04	-0.3	0.03513190835	0.5301679273	v2.7.1	
-0.5366957526402308	0	0	1.969541106e-14	0	4.934134224	-0.9896263788	-0.07944749502	0	0	-3.862595686e-17	0	-0.03972390325	0	0.0397238656	-59.73371159	-4.969616272	-15.71566552	14	3.85	0.2282345142	0.01914216465	0.4	-0.3837636743	-0.04609241312	-0.0008991585384	-0.07084288102	-0.00644141732	-0.01891851974	a248bdd	altNR	model_8p2_twist	2.405	1.035206464	1	1.248597656	0.999999999968932	0.5000000000000002	-3.254770208	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9613329627	-1.37732852	2024-11-01@20:05	-0.3	0.03503377607	0.5312075631	v2.7.1	
0.0006000647524090224	0	0	-8.952690546e-15	0	4.987398751	-0.9897806779	-0.07870756371	0	0	-1.290462047e-16	0	-0.03935373554	0	0.03935360593	-60.19684661	-4.979616272	-15.71400701	6	3.85	0.228395028	0.01914216465	0.4	-0.3837636743	-0.04608251558	-0.0008951941798	-0.07066478564	-0.006378411021	-0.01890781935	a248bdd	altNR	model_8p2_twist	2.41	1.035101692	1	1.249626227	0.9999999999704454	0.5	-3.260944403	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9614767456	-1.376891038	2024-11-01@20:06	-0.3	0.0349316543	0.5322492064	v2.7.1	
0.0005762027862353947	0	0	2.893047099e-14	0	5.041233949	-0.9899328776	-0.0779521994	0	0	6.216151712e-17	0	-0.03897630109	0	0.03897642357	-60.66456178	-4.989616272	-15.71230357	6	3.85	0.2285531897	0.01914216465	0.4	-0.3837636743	-0.04607315822	-0.00089130813	-0.07048225719	-0.006316045653	-0.01888674842	a248bdd	altNR	model_8p2_twist	2.415	1.034995246	1	1.250642246	0.999999999971967	0.5	-3.267124479	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9616187144	-1.376455809	2024-11-01@20:06	-0.3	0.03482784205	0.5332747422	v2.7.1	
0.0005670304215861666	0	0	3.831914736e-16	0	5.095327622	-0.9900819616	-0.07718428299	0	0	-1.202614606e-17	0	-0.03859217643	0	0.03859220534	-61.1343847	-4.999616272	-15.71054359	6	3.85	0.2287087985	0.01914216465	0.4	-0.3837636743	-0.0460641561	-0.0008875206042	-0.07030121777	-0.006254669411	-0.01885896845	a248bdd	altNR	model_8p2_twist	2.42	1.034889077	1	1.251649	0.9999999999732555	0.49999999999999956	-3.273310405	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9617580843	-1.376019426	2024-11-01@20:06	-0.3	0.03472426534	0.5342865012	v2.7.1	
0.0005495114730182823	0	0	1.003364807e-14	0	5.150418465	-0.9902303712	-0.07640414592	0	0	-5.435968574e-17	0	-0.03820244472	0	0.03820246888	-61.61216651	-5.009616272	-15.70873355	6	3.85	0.2288624163	0.01914216465	0.4	-0.3837636743	-0.04605568143	-0.0008837795508	-0.07011844359	-0.006193455924	-0.01882627579	a248bdd	altNR	model_8p2_twist	2.425	1.03477882	1	1.252649857	0.9999999999745071	0.5	-3.279502177	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9618967345	-1.37558125	2024-11-01@20:07	-0.3	0.03461661356	0.5352899664	v2.7.1	
0.0005445416391662104	0	0	-3.49506268e-14	0	5.205262588	-0.9903741349	-0.07566490944	0	0	-3.471312924e-17	0	-0.03783238073	0	0.0378322953	-62.08805372	-5.019616272	-15.70672279	5	3.85	0.2290132055	0.01914216465	0.4	-0.3837636743	-0.0460473892	-0.0008801664285	-0.06990106321	-0.006133762326	-0.0187987949	a248bdd	altNR	model_8p2_twist	2.43	1.03467192	1	1.253664583	0.9999999999756894	0.49999999999999956	-3.285699735	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9620316004	-1.375124937	2024-11-01@20:07	-0.3	0.03451223987	0.5363077281	v2.7.1	
0.0005191540797259259	0	0	-3.633969032e-15	0	5.262043293	-0.9905200954	-0.07484666541	0	0	1.481193866e-17	0	-0.03742338368	0	0.03742333096	-62.5793447	-5.029616272	-15.70484756	6	3.85	0.2291626481	0.01914216465	0.4	-0.3837636743	-0.04603988186	-0.0008765390735	-0.06972315532	-0.00607325072	-0.01875608618	a248bdd	altNR	model_8p2_twist	2.435	1.034555656	1	1.254645604	0.999999999976818	0.5	-3.291903077	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9621679623	-1.374688514	2024-11-01@20:07	-0.3	0.03439857957	0.5372830941	v2.7.1	
0.0005066867691494917	0	0	-5.288752775e-14	0	5.318872039	-0.9906623474	-0.07406087917	0	0	-1.195095109e-16	0	-0.0370304676	0	0.03703055589	-63.07107722	-5.039616272	-15.70281954	6	3.85	0.2293095068	0.01914216465	0.4	-0.3837636743	-0.04603270098	-0.0008730184066	-0.06951856066	-0.006013943779	-0.01871785132	a248bdd	altNR	model_8p2_twist	2.44	1.034441174	1	1.255632451	0.9999999999779067	0.5000000000000002	-3.298112183	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9623012607	-1.374239626	2024-11-01@20:08	-0.3	0.03428664052	0.5382646425	v2.7.1	
0.0004913194824434955	0	0	-3.155497129e-14	0	5.376267406	-0.9908025224	-0.07327188249	0	0	4.894164657e-18	0	-0.03663584918	0	0.03663588871	-63.56736031	-5.049616272	-15.70070434	6	3.85	0.2294541521	0.01914216465	0.4	-0.3837636743	-0.04602628117	-0.0008695698267	-0.06930677723	-0.005955286022	-0.01867648276	a248bdd	altNR	model_8p2_twist	2.445	1.034325508	1	1.256616674	0.9999999999788185	0.5	-3.304327024	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9624327541	-1.37378512	2024-11-01@20:08	-0.3	0.03417349331	0.5392408931	v2.7.1	
0.0004924002083032418	0	0	-2.844333515e-14	0	5.43372695	-0.9909392123	-0.07248490126	0	0	1.331092951e-16	0	-0.03624230767	0	0.03624234108	-64.06421108	-5.059616272	-15.6985283	6	3.85	0.2295963281	0.01914216465	0.4	-0.3837636743	-0.04602001025	-0.0008662206983	-0.06908847327	-0.005897769034	-0.01863285807	a248bdd	altNR	model_8p2_twist	2.45	1.034211521	1	1.257591839	0.9999999999796546	0.5000000000000002	-3.310547567	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9625613508	-1.373329566	2024-11-01@20:09	-0.3	0.03406196862	0.5402054061	v2.7.1	
0.0004659033132353056	0	0	-6.465286394e-15	0	5.493245137	-0.9910780472	-0.0716813949	0	0	3.247794574e-17	0	-0.0358408218	0	0.03584104807	-64.57744151	-5.069616272	-15.69632828	6	3.85	0.2297371684	0.01914216465	0.4	-0.3837636743	-0.04601389026	-0.0008628570597	-0.06886367105	-0.005839440871	-0.0185878507	a248bdd	altNR	model_8p2_twist	2.455	1.034088209	1	1.25856435	0.9999999999804434	0.5	-3.316773792	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9626914106	-1.372874642	2024-11-01@20:09	-0.3	0.03394118989	0.5411645122	v2.7.1	
0.0004563242247632275	0	0	4.272508892e-15	0	5.55243862	-0.991212315	-0.07088941017	0	0	-3.377089123e-17	0	-0.03544459202	0	0.03544464863	-65.08815748	-5.079616272	-15.6940463	6	3.85	0.2298753699	0.01914216465	0.4	-0.3837636743	-0.04600839121	-0.000859612825	-0.06862792458	-0.005782634191	-0.01854108912	a248bdd	altNR	model_8p2_twist	2.46	1.033968883	1	1.259527187	0.9999999999811765	0.5000000000000002	-3.323005674	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9628177344	-1.372417	2024-11-01@20:09	-0.3	0.03382431293	0.5421125258	v2.7.1	
0.0004415949608574671	0	0	8.542208031e-15	0	5.612526624	-0.9913454201	-0.07009748866	0	0	-4.220408003e-17	0	-0.03504862707	0	0.03504865547	-65.60602568	-5.089616272	-15.69169491	6	3.85	0.2300116202	0.01914216465	0.4	-0.3837636743	-0.04600341767	-0.0008564189634	-0.06838049392	-0.005726167741	-0.01849312584	a248bdd	altNR	model_8p2_twist	2.465	1.033846886	1	1.260486743	0.9999999999818253	0.5	-3.329243165	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9629429595	-1.371956296	2024-11-01@20:10	-0.3	0.03370475694	0.5430551797	v2.7.1	
0.000440484726328561	0	0	1.246978072e-14	0	5.672538484	-0.9914748251	-0.06931192319	0	0	-8.797872687e-17	0	-0.03465603712	0	0.03465605815	-66.12334822	-5.099616272	-15.68928856	6	3.85	0.2301454687	0.01914216465	0.4	-0.3837636743	-0.04599886049	-0.000853324659	-0.06812495189	-0.00567093413	-0.01844339179	a248bdd	altNR	model_8p2_twist	2.47	1.033727478	1	1.261433766	0.99999999998247	0.5	-3.335486245	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9630651155	-1.371496377	2024-11-01@20:10	-0.3	0.03358772445	0.5439824577	v2.7.1	
0.00041510926662183365	0	0	-1.054522939e-14	0	5.73431703	-0.9916052887	-0.0685214337	0	0	2.900506731e-17	0	-0.03426060075	0	0.03426065174	-66.65474215	-5.109616272	-15.68684105	6	3.85	0.2302778103	0.01914216465	0.4	-0.3837636743	-0.04599481005	-0.0008502356434	-0.06785767302	-0.005615262456	-0.01839223577	a248bdd	altNR	model_8p2_twist	2.475	1.033600961	1	1.262378028	0.9999999999831737	0.5	-3.34173487	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9631878985	-1.371035945	2024-11-01@20:11	-0.3	0.03346362563	0.5449054442	v2.7.1	
0.00041082489416175496	0	0	3.472479784e-14	0	5.795754208	-0.9917314548	-0.06773379764	0	0	-4.124799937e-17	0	-0.03386709701	0	0.03386684894	-67.18348632	-5.119616272	-15.68435987	6	3.85	0.2304076945	0.01914216465	0.4	-0.3837636743	-0.04599116976	-0.0008472559252	-0.06758703253	-0.005561042298	-0.01833703104	a248bdd	altNR	model_8p2_twist	2.48	1.033478503	1	1.263305758	0.9999999999836562	0.5	-3.34798901	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9633071463	-1.370579033	2024-11-01@20:11	-0.3	0.03334350308	0.5458087842	v2.7.1	
0.00039517605244995954	0	0	1.109794812e-15	0	5.858325579	-0.9918570298	-0.0669570262	0	0	2.397797859e-16	0	-0.03347877465	0	0.03347873213	-67.72128647	-5.129616272	-15.68181284	6	3.85	0.2305358065	0.01914216465	0.4	-0.3837636743	-0.04598793671	-0.0008443124344	-0.06729743953	-0.005506967373	-0.01828316367	a248bdd	altNR	model_8p2_twist	2.485	1.033352465	1	1.264230742	0.9999999999842981	0.5	-3.354248617	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9634257403	-1.37011991	2024-11-01@20:11	-0.3	0.03321980334	0.5467091052	v2.7.1	
0.00039004923806360356	0	0	2.28147865e-14	0	5.920645799	-0.9919787088	-0.06619511215	0	0	3.399231192e-16	0	-0.03309754555	0	0.03309756973	-68.25715057	-5.139616272	-15.67918544	6	3.85	0.2306616005	0.01914216465	0.4	-0.3837636743	-0.04598481299	-0.0008414680927	-0.06699379684	-0.005454215157	-0.01822881383	a248bdd	altNR	model_8p2_twist	2.49	1.033229971	1	1.265149241	0.9999999999845945	0.5000000000000002	-3.360513668	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9635411076	-1.369658281	2024-11-01@20:12	-0.3	0.03309957356	0.5476004025	v2.7.1	
0.00038036409947965277	0	0	6.233706409e-14	0	5.984042743	-0.9920996712	-0.06542832349	0	0	1.194181157e-16	0	-0.03271416897	0	0.03271420353	-68.8016154	-5.149616272	-15.67656243	6	3.85	0.230785642	0.01914216465	0.4	-0.3837636743	-0.04598213458	-0.0008386608826	-0.06668722768	-0.005401657375	-0.01817216606	a248bdd	altNR	model_8p2_twist	2.495	1.033104328	1	1.26605279	0.999999999985121	0.5	-3.366784097	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9636557236	-1.369203079	2024-11-01@20:12	-0.3	0.032976192	0.5484740159	v2.7.1	
0.00035693107576478177	0	0	-5.050689097e-14	0	6.053603863	-0.9922311283	-0.06464332588	0	0	2.87932286e-16	0	-0.03232172098	0	0.03232168916	-69.39506577	-5.159616272	-15.6761993	6	3.85	0.2309097254	0.01914216465	0.4	-0.3837636743	-0.04581097973	-0.000835678227	-0.06644888703	-0.005345260633	-0.01802400711	a248bdd	altNR	model_8p2_twist	2.5	1.032950804	1	1.267235758	0.9999999999856939	0.5000000000000002	-3.373060785	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9637783406	-1.368965296	2024-11-01@20:13	-0.3	0.03282518384	0.5495919445	v2.7.1	
0.00035432744147978934	0	0	9.599218477e-14	0	6.123761243	-0.9923601348	-0.06386281642	0	0	9.204302899e-17	0	-0.03193159126	0	0.03193166588	-69.99331579	-5.169616272	-15.6764806	6	3.85	0.2310317157	0.01914216465	0.4	-0.3837636743	-0.04558928071	-0.0008327670244	-0.06623588333	-0.005289648967	-0.01784531528	a248bdd	altNR	model_8p2_twist	2.505	1.032797436	1	1.268483428	0.9999999999860543	0.49999999999999967	-3.379345847	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9638988725	-1.368794865	2024-11-01@20:13	-0.3	0.03267428697	0.5507628935	v2.7.1	
-0.006844397437238474	0	0	1.996796704e-14	0	6.197785954	-0.9924935945	-0.06306760853	0	0	8.439854813e-17	0	-0.03153389705	0	0.03153390564	-70.6223374	-5.179616272	-15.67676572	9	3.85	0.231152689	0.01914216465	0.4	-0.3837636743	-0.04536354176	-0.000829797166	-0.06601548504	-0.005232322638	-0.01766189296	a248bdd	altNR	model_8p2_twist	2.51	1.032628747	1	1.269741761	0.9999999999865042	0.5000000000000002	-3.385639313	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9640227191	-1.368625103	2024-11-01@20:14	-0.3	0.03250818172	0.5519450961	v2.7.1	
-0.00038656446791791985	0	0	-3.168838025e-14	0	6.265473145	-0.992610166	-0.06235045355	0	0	7.48830753e-17	0	-0.03117530703	0	0.03117531476	-71.20110436	-5.189616272	-15.67672131	8	3.85	0.2312694368	0.01914216465	0.4	-0.3837636743	-0.04514616212	-0.0008271666102	-0.06577161642	-0.005181031595	-0.01749003022	a248bdd	altNR	model_8p2_twist	2.515	1.032493146	1	1.270968812	0.9999999999868336	0.49999999999999967	-3.391941174	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9641331821	-1.368431607	2024-11-01@20:16	-0.3	0.03237478989	0.5530964416	v2.7.1	
0.0002846525279581468	0	0	2.90305401e-14	0	6.340877875	-0.9927389765	-0.0615821636	0	0	1.53916945e-16	0	-0.03079112719	0	0.03079117176	-71.84121976	-5.199616272	-15.67677392	8	3.85	0.2313863497	0.01914216465	0.4	-0.3837636743	-0.04492464642	-0.0008243313707	-0.06552909357	-0.005125189736	-0.01731034265	a248bdd	altNR	model_8p2_twist	2.52	1.032324508	1	1.27221132	0.999999999987198	0.5000000000000002	-3.398251382	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9642530602	-1.36824513	2024-11-01@20:18	-0.3	0.03220864867	0.554264478	v2.7.1	
0.00030937776221388397	0	0	-3.232164549e-15	0	6.415533793	-0.9928625344	-0.06084259125	0	0	-1.286897294e-16	0	-0.03042142656	0	0.03042145859	-72.47545729	-5.209616272	-15.67670481	6	3.85	0.2315008347	0.01914216465	0.4	-0.3837636743	-0.04470439185	-0.0008216165885	-0.0652757171	-0.005071161763	-0.01713459939	a248bdd	altNR	model_8p2_twist	2.525	1.032162744	1	1.273442734	0.9999999999875405	0.49999999999999956	-3.404569891	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9643686611	-1.368050804	2024-11-01@20:22	-0.3	0.03204927026	0.5554220823	v2.7.1	
0.00028010222958975217	0	0	5.735271363e-14	0	6.490345889	-0.9929828107	-0.06012785549	0	0	6.478290956e-17	0	-0.03006398576	0	0.03006393968	-73.11100179	-5.219616272	-15.67637159	7	3.85	0.2316132215	0.01914216465	0.4	-0.3837636743	-0.04449116944	-0.0008189843691	-0.06499917153	-0.005018239393	-0.01696665278	a248bdd	altNR	model_8p2_twist	2.53	1.032003554	1	1.274670637	0.9999999999943056	0.5	-3.410896665	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9644815248	-1.367831456	2024-11-01@20:24	-0.3	0.03189240009	0.5565780101	v2.7.1	
0.00033299930783311404	0	0	-5.073037314e-17	0	6.563922213	-0.9930973694	-0.05942827895	0	0	-3.157005509e-17	0	-0.02971422882	0	0.02971422524	-73.73679298	-5.229616272	-15.67595386	7	3.85	0.2317232276	0.01914216465	0.4	-0.3837636743	-0.04427815615	-0.0008164777324	-0.06472174348	-0.004967336056	-0.01679971658	a248bdd	altNR	model_8p2_twist	2.535	1.031852997	1	1.275882873	0.999999999994593	0.4999999999999997	-3.417231699	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.964589731	-1.367608648	2024-11-01@20:26	-0.3	0.03174404118	0.5577171998	v2.7.1	
0.000278867505232806	0	0	-1.354833733e-13	0	6.643853341	-0.9932200684	-0.05871191537	0	0	3.029709946e-16	0	-0.02935591526	0	0.0293558863	-74.41313816	-5.239616272	-15.67547142	6	3.85	0.2318326941	0.01914216465	0.4	-0.3837636743	-0.04406758093	-0.0008138444301	-0.06442735601	-0.004913311342	-0.01663872067	a248bdd	altNR	model_8p2_twist	2.54	1.031677849	1	1.277104676	0.9999999999948634	0.5	-3.423574954	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.964704185	-1.367377027	2024-11-01@20:26	-0.3	0.03157128021	0.5588698817	v2.7.1	
0.00027414083574937474	0	0	3.514952958e-14	0	6.721476933	-0.9933350838	-0.05801872555	0	0	-1.827689864e-16	0	-0.02900925061	0	0.02900924551	-75.0712164	-5.249616272	-15.6749717	6	3.85	0.2319395619	0.01914216465	0.4	-0.3837636743	-0.04385054965	-0.0008113709514	-0.06413818411	-0.004862040245	-0.01647424077	a248bdd	altNR	model_8p2_twist	2.545	1.031516225	1	1.278320985	0.9999999999826641	0.4999999999999997	-3.429926413	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9648124357	-1.367148139	2024-11-01@20:27	-0.3	0.03141187659	0.5600142152	v2.7.1	
0.00026276530404917894	0	0	-5.328345627e-14	0	6.80073252	-0.9934495357	-0.0573453128	0	0	-2.473637943e-17	0	-0.02867269846	0	0.0286726755	-75.74232904	-5.259616272	-15.67427824	6	3.85	0.2320447769	0.01914216465	0.4	-0.3837636743	-0.04363593252	-0.0008089276071	-0.06382652358	-0.004810878545	-0.01631712298	a248bdd	altNR	model_8p2_twist	2.55	1.031351023	1	1.27954452	0.9999999999714626	0.5	-3.436286045	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.964920089	-1.36689936	2024-11-01@20:27	-0.3	0.03124888788	0.5611691041	v2.7.1	
0.00025666713925448433	0	0	3.034109506e-14	0	6.880681822	-0.9935617911	-0.05667912182	0	0	2.295663437e-16	0	-0.02833998574	0	0.02834001893	-76.41902062	-5.269616272	-15.67345006	6	3.85	0.2321481565	0.01914216465	0.4	-0.3837636743	-0.04342544566	-0.0008065430487	-0.06350700964	-0.004760440016	-0.01616555903	a248bdd	altNR	model_8p2_twist	2.555	1.031186338	1	1.280758521	0.9999999999732364	0.5000000000000001	-3.442653848	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9650258575	-1.366639249	2024-11-01@20:28	-0.3	0.03108637209	0.5623143674	v2.7.1	
0.00024472249828606866	0	0	5.376008498e-14	0	6.962203944	-0.9936732929	-0.05601713084	0	0	-3.396974439e-17	0	-0.0280088405	0	0.02800884998	-77.10827937	-5.279616272	-15.67250613	7	3.85	0.2322498879	0.01914216465	0.4	-0.3837636743	-0.04321910043	-0.0008041909459	-0.06317929881	-0.004710182185	-0.01601988058	a248bdd	altNR	model_8p2_twist	2.56	1.031018626	1	1.281961942	0.9999999999750381	0.5	-3.449029791	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9651308829	-1.366369582	2024-11-01@20:29	-0.3	0.0309208162	0.5634504849	v2.7.1	
0.0002393855340813131	0	0	7.848408281e-14	0	7.044859896	-0.9937832833	-0.05536178705	0	0	3.419290639e-16	0	-0.02768075273	0	0.02768071218	-77.80661738	-5.289616272	-15.6714553	6	3.85	0.2323498986	0.01914216465	0.4	-0.3837636743	-0.04301177032	-0.0008018842064	-0.06284312252	-0.004660391838	-0.01587666148	a248bdd	altNR	model_8p2_twist	2.565	1.030849842	1	1.283170757	0.999999999976457	0.5000000000000001	-3.455413865	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9652345679	-1.366089512	2024-11-01@20:29	-0.3	0.03075415771	0.5645916194	v2.7.1	
0.00023309547510068005	0	0	-7.10578693e-14	0	7.128268567	-0.9938911725	-0.05471961937	0	0	2.672958111e-16	0	-0.02735983094	0	0.02735988145	-78.51100531	-5.299616272	-15.67026958	6	3.85	0.2324481462	0.01914216465	0.4	-0.3837636743	-0.04280833911	-0.0007996325208	-0.062496426	-0.004611296936	-0.01574155052	a248bdd	altNR	model_8p2_twist	2.57	1.030681594	1	1.284369079	0.9999999999779468	0.5	-3.461806052	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9653364454	-1.365798353	2024-11-01@20:30	-0.3	0.03058799281	0.5657233267	v2.7.1	
0.00019242608379313152	0	0	1.24234113e-14	0	7.213457884	-0.9939985058	-0.05408387348	0	0	9.79882855e-17	0	-0.02704199742	0	0.02704196964	-79.22961717	-5.309616272	-15.66904504	7	3.85	0.2325448084	0.01914216465	0.4	-0.3837636743	-0.04260035706	-0.000797408242	-0.06214417573	-0.004562307585	-0.01560771377	a248bdd	altNR	model_8p2_twist	2.575	1.030509933	1	1.285576171	0.9999999999671317	0.5	-3.468206341	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9654377429	-1.36550341	2024-11-01@20:30	-0.3	0.03041840436	0.5668639659	v2.7.1	
0.0002122081172885428	0	0	5.286676345e-16	0	7.300218841	-0.9941048949	-0.05345541608	0	0	-3.239384227e-16	0	-0.0267276583	0	0.02672763762	-79.96079328	-5.319616272	-15.66768985	6	3.85	0.2326398547	0.01914216465	0.4	-0.3837636743	-0.0423931945	-0.0007952177405	-0.06178078894	-0.004513570702	-0.0154793701	a248bdd	altNR	model_8p2_twist	2.58	1.030335879	1	1.2867844	0.9999999999513783	0.5	-3.474614701	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9655381554	-1.365196194	2024-11-01@20:31	-0.3	0.03024640391	0.5680061039	v2.7.1	
0.00021075233138698573	0	0	-1.450938991e-14	0	7.38725759	-0.994208486	-0.05283705919	0	0	2.057707472e-16	0	-0.02641859048	0	0.02641858761	-80.69424469	-5.329616272	-15.6661892	6	3.85	0.2327331299	0.01914216465	0.4	-0.3837636743	-0.04219339505	-0.0007930924749	-0.06141051169	-0.004465806299	-0.01535838696	a248bdd	altNR	model_8p2_twist	2.585	1.030164462	1	1.287977024	0.9999999999533433	0.5	-3.48103117	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.965636209	-1.364876197	2024-11-01@20:32	-0.3	0.03007698126	0.56913419	v2.7.1	
0.000208737939322869	0	0	1.977244416e-15	0	7.47471542	-0.9943095659	-0.05224159223	0	0	-1.617495466e-16	0	-0.02612076955	0	0.02612075383	-81.43109394	-5.339616272	-15.66456393	5	3.85	0.2328246944	0.01914216465	0.4	-0.3837636743	-0.04198949785	-0.0007910266034	-0.06102368964	-0.004418911905	-0.01524431106	a248bdd	altNR	model_8p2_twist	2.59	1.029995097	1	1.289179721	0.9999999999552439	0.5	-3.487455691	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9657321294	-1.364544655	2024-11-01@20:32	-0.3	0.02990955726	0.5702729438	v2.7.1	
0.0002019675872106498	0	0	3.919520226e-14	0	7.565197321	-0.9944116285	-0.05163369998	0	0	7.254941786e-17	0	-0.02581690165	0	0.0258168959	-82.19206348	-5.349616272	-15.66287952	6	3.85	0.2329148611	0.01914216465	0.4	-0.3837636743	-0.0417864533	-0.0007889597587	-0.06063689439	-0.004371523219	-0.01513210684	a248bdd	altNR	model_8p2_twist	2.595	1.029818292	1	1.290380532	0.9999999999453222	0.5	-3.49388828	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9658287055	-1.36420769	2024-11-01@20:33	-0.3	0.02973471522	0.5714081647	v2.7.1	
0.00019423665409173745	0	0	6.549232605e-14	0	7.656461716	-0.9945116043	-0.05104234318	0	0	1.064204786e-16	0	-0.02552107197	0	0.02552110187	-82.95932438	-5.359616272	-15.66101896	6	3.85	0.233003382	0.01914216465	0.4	-0.3837636743	-0.04158963364	-0.0007869440454	-0.06023428448	-0.004324839967	-0.01503068515	a248bdd	altNR	model_8p2_twist	2.6	1.029642476	1	1.291572649	0.9999999999477587	0.5	-3.500328918	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9659234911	-1.363854337	2024-11-01@20:33	-0.3	0.0295608171	0.5725372209	v2.7.1	
0.00018582831497544896	0	0	1.735375175e-14	0	7.749910442	-0.9946112704	-0.05046082674	0	0	1.646623766e-16	0	-0.02523044298	0	0.0252304231	-83.74403065	-5.369616272	-15.65908816	6	3.85	0.2330904104	0.01914216465	0.4	-0.3837636743	-0.04138678077	-0.000784948763	-0.05982155356	-0.00427816271	-0.0149317054	a248bdd	altNR	model_8p2_twist	2.605	1.02946275	1	1.292781363	0.9999999999498745	0.5000000000000001	-3.506777608	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9660179089	-1.363492928	2024-11-01@20:34	-0.3	0.02938300135	0.5736835332	v2.7.1	
0.00017613178442384012	0	0	-5.105058325e-14	0	7.845301001	-0.9947102279	-0.04987330844	0	0	4.550016709e-17	0	-0.02493657856	0	0.02493657027	-84.54425566	-5.379616272	-15.65703986	6	3.85	0.2331759216	0.01914216465	0.4	-0.3837636743	-0.04118765174	-0.0007829803419	-0.05940480178	-0.004231645772	-0.01483788546	a248bdd	altNR	model_8p2_twist	2.61	1.029280216	1	1.29398269	0.9999999999514494	0.5	-3.513234342	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.966111644	-1.363121276	2024-11-01@20:34	-0.3	0.02920236151	0.5748204735	v2.7.1	
0.00016750359218447761	0	0	6.43463853e-14	0	7.942122952	-0.9948078058	-0.04929911025	0	0	4.585277552e-17	0	-0.02464954752	0	0.02464954185	-85.35593945	-5.389616272	-15.65490747	6	3.85	0.2332598819	0.01914216465	0.4	-0.3837636743	-0.04099163098	-0.0007810496326	-0.05897960277	-0.004185555986	-0.01475439637	a248bdd	altNR	model_8p2_twist	2.615	1.02909682	1	1.295171891	0.9999999999409175	0.5000000000000001	-3.519699113	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.966204161	-1.362743675	2024-11-01@20:35	-0.3	0.02902082913	0.5759465733	v2.7.1	
0.00015554457031113997	0	0	5.174702552e-14	0	8.038590477	-0.9949019626	-0.04874982043	0	0	3.963039512e-17	0	-0.02437484979	0	0.0243748512	-86.16486945	-5.399616272	-15.65259479	7	3.85	0.2333421918	0.01914216465	0.4	-0.3837636743	-0.0407924133	-0.0007791900805	-0.05853783954	-0.004140718961	-0.01467499685	a248bdd	altNR	model_8p2_twist	2.62	1.028918628	1	1.296381884	0.999999999918209	0.5	-3.526171915	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9662938184	-1.362346471	2024-11-01@20:37	-0.3	0.02884442786	0.5770915847	v2.7.1	
2der_B2_1	B1	B1_1	B1_ave	B2	B2_1	B2_1_ave	B2_ave	B2i	B2i_1	B2i_ave	D1	D1_ave	D2	D2_ave	E0_1	E0_2	E_kin	SEF_eval	U	U_1_ave	U_2_ave	V1	V1_2_ave	V1_ave	V2_1_ave	V2_ave	V3_1_ave	V3_ave	githash	method	model	mu	mu_1_ave	mu_2_ave	mu_ave	n_1	n_2	omega	script	sector_1	sector_2	t	t_1_ave	t_ave	time	tp	tp_1_ave	tp_ave	version	
0.015204997057916978	0	0	-1.811284949e-14	0	1.021920172	-0.9128716164	-0.2349745203	0	0	-2.569769942e-16	0	-0.1174874248	0	0.1174874092	-21.88597151	-3.159616272	-14.56362528	5	3.85	0.1513953409	0.01914216465	0.4	-0.3837636743	-0.05365318515	-0.00408058377	-0.05488911193	-0.02506499258	-0.03637345897	a248bdd	altNR	model_8p2_twist	1.5	0.9825906898	1	1.035882193	0.9999999999123748	0.5000000000000001	-2.248941049	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9127548719	-1.330223667	2024-11-01@19:38	-0.3	-0.01576080277	0.2977831665	v2.7.1	
0.015321780329722645	0	0	3.633351249e-15	0	1.015459839	-0.9120703038	-0.2359177447	0	0	2.54763272e-17	0	-0.1179587351	0	0.11795898	-21.79952242	-3.149616272	-14.55464018	5	3.85	0.1507962274	0.01914216465	0.4	-0.3837636743	-0.05363530925	-0.004116013867	-0.05477841894	-0.02517029184	-0.03634128463	a248bdd	altNR	model_8p2_twist	1.495	0.981914525	1	1.034992	0.9999999999111209	0.5000000000000001	-2.24404201	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9124499279	-1.329699166	2024-11-01@19:39	-0.3	-0.01640255663	0.2966469664	v2.7.1	
0.015119081581106565	0	0	2.828201783e-16	0	1.008856747	-0.9112396894	-0.2368837489	0	0	-1.390010755e-17	0	-0.1184428956	0	0.1184408988	-21.71210142	-3.139616272	-14.54547423	6	3.85	0.1501881397	0.01914216465	0.4	-0.3837636743	-0.05361741075	-0.004152792717	-0.05466240329	-0.02527857338	-0.03631206635	a248bdd	altNR	model_8p2_twist	1.49	0.9812354846	1	1.034111054	0.9999999999350184	0.5000000000000001	-2.239148963	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9121358327	-1.329156149	2024-11-01@19:39	-0.3	-0.01704661791	0.2955146031	v2.7.1	
0.014964841289501712	0	0	1.217906691e-14	0	1.002250956	-0.9103962137	-0.2378507569	0	0	2.249442307e-16	0	-0.1189254663	0	0.1189252826	-21.62473217	-3.129616272	-14.53629731	6	3.85	0.149577489	0.01914216465	0.4	-0.3837636743	-0.05359836829	-0.004190158265	-0.05455088067	-0.02538752847	-0.03627831184	a248bdd	altNR	model_8p2_twist	1.485	0.9805543736	1	1.033237918	0.9999999999340065	0.5000000000000001	-2.234261904	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9118193055	-1.32861011	2024-11-01@19:39	-0.3	-0.01769235435	0.2943890002	v2.7.1	
0.01514843798050981	0	0	-2.680708024e-15	0	0.9956378613	-0.9095390848	-0.2388204627	0	0	-9.934230779e-17	0	-0.1194102387	0	0.1194102526	-21.53738198	-3.119616272	-14.52708965	5	3.85	0.1489640655	0.01914216465	0.4	-0.3837636743	-0.05357864389	-0.004228149902	-0.05444066083	-0.02549723846	-0.03624335895	a248bdd	altNR	model_8p2_twist	1.48	0.979871203	1	1.032372853	0.999999999932841	0.5	-2.229380824	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9115000953	-1.328059084	2024-11-01@19:40	-0.3	-0.01833974519	0.2932702921	v2.7.1	
0.015585439471536863	0	0	9.370584912e-15	0	0.9890452294	-0.9086716139	-0.2397956116	0	0	1.687797512e-16	0	-0.1198976427	0	0.1198977349	-21.4502536	-3.109616272	-14.51784185	5	3.85	0.1483491995	0.01914216465	0.4	-0.3837636743	-0.05355783699	-0.004266614917	-0.0543282167	-0.02560723543	-0.03620524962	a248bdd	altNR	model_8p2_twist	1.475	0.9791861809	1	1.03150954	0.9999999999316755	0.49999999999999967	-2.224505721	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9111795699	-1.327506285	2024-11-01@19:40	-0.3	-0.01898861721	0.2921483082	v2.7.1	
0.015601892173836335	0	0	3.804163222e-14	0	0.9822899395	-0.9077699288	-0.240788349	0	0	-9.724254245e-17	0	-0.1203942114	0	0.1203941059	-21.36201748	-3.099616272	-14.50843393	5	3.85	0.1477241041	0.01914216465	0.4	-0.3837636743	-0.05353582994	-0.004306676623	-0.05422371672	-0.02572065287	-0.03615863171	a248bdd	altNR	model_8p2_twist	1.47	0.9784982225	1	1.030653133	0.9999999999304974	0.4999999999999999	-2.219636596	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9108484554	-1.32693551	2024-11-01@19:40	-0.3	-0.0196397941	0.2910325732	v2.7.1	
0.015599340901456586	0	0	-7.156606557e-15	0	0.9754708941	-0.9068458955	-0.24179308	0	0	8.774002021e-17	0	-0.1208967219	0	0.1208964093	-21.2733955	-3.089616272	-14.49893822	5	3.85	0.1470933968	0.01914216465	0.4	-0.3837636743	-0.05351290886	-0.00434778457	-0.05411974301	-0.02583584012	-0.03610845524	a248bdd	altNR	model_8p2_twist	1.465	0.9778079477	1	1.029805006	0.9999999999293268	0.5	-2.214773442	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9105115722	-1.326355038	2024-11-01@19:41	-0.3	-0.02029278254	0.2899221914	v2.7.1	
0.015748349741392845	0	0	-1.457116306e-14	0	0.9685777857	-0.9058975093	-0.2428129677	0	0	-2.223956578e-16	0	-0.1214065711	0	0.121406547	-21.18431521	-3.079616272	-14.48929321	6	3.85	0.1464565051	0.01914216465	0.4	-0.3837636743	-0.05348952051	-0.004390038465	-0.05400949685	-0.02595299925	-0.03605846564	a248bdd	altNR	model_8p2_twist	1.46	0.9771153242	1	1.028959892	0.9999999999280912	0.5000000000000001	-2.209916267	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.910168279	-1.325762172	2024-11-01@19:41	-0.3	-0.02094759167	0.2888080852	v2.7.1	
0.015578043773785017	0	0	5.155359214e-17	0	0.9615704393	-0.9049185849	-0.2438450699	0	0	1.284303656e-16	0	-0.1219225477	0	0.1219225535	-21.09448836	-3.069616272	-14.47954682	5	3.85	0.1458113603	0.01914216465	0.4	-0.3837636743	-0.05346452352	-0.004433736461	-0.05391008875	-0.02607285853	-0.03599827702	a248bdd	altNR	model_8p2_twist	1.455	0.9764201287	1	1.028122967	0.9999999999268437	0.5000000000000001	-2.205065071	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.909816356	-1.325156034	2024-11-01@19:41	-0.3	-0.02160437571	0.2877034261	v2.7.1	
0.023083975057678917	0	0	-1.678302471e-14	0	0.9550324731	-0.903988866	-0.2448240112	0	0	1.493385448e-17	0	-0.1224120599	0	0.1224118498	-21.00813906	-3.059616272	-14.47018953	7	3.85	0.1451869675	0.01914216465	0.4	-0.3837636743	-0.05343951803	-0.004475110904	-0.05380389066	-0.02618520449	-0.03594771218	a248bdd	altNR	model_8p2_twist	1.45	0.9757262011	1	1.027291218	0.9999999999255544	0.5000000000000001	-2.200219851	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9094862983	-1.32458722	2024-11-01@19:42	-0.3	-0.02226016999	0.2866047397	v2.7.1	
0.015580997622070443	0	0	7.502925631e-15	0	0.9474593222	-0.9028996935	-0.2459382383	0	0	7.769330886e-17	0	-0.1229691089	0	0.1229690078	-20.9143886	-3.049616272	-14.45975523	6	3.85	0.1445081857	0.01914216465	0.4	-0.3837636743	-0.05341324915	-0.004524045831	-0.05369479202	-0.02631648403	-0.03587955291	a248bdd	altNR	model_8p2_twist	1.445	0.9750237853	1	1.026467497	0.999999999924097	0.5000000000000001	-2.195380627	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9090989332	-1.323916673	2024-11-01@19:42	-0.3	-0.02292243757	0.2854968175	v2.7.1	
0.015762547497046895	0	0	4.487068363e-15	0	0.940299943	-0.9018507713	-0.2470000948	0	0	-2.731429228e-17	0	-0.1235000699	0	0.1235000524	-20.82371802	-3.039616272	-14.44969351	5	3.85	0.1438472808	0.01914216465	0.4	-0.3837636743	-0.05338609962	-0.004571093352	-0.05359043039	-0.02644126624	-0.03581245037	a248bdd	altNR	model_8p2_twist	1.44	0.9743223875	1	1.025647632	0.999999999922738	0.5000000000000001	-2.190547395	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9087303066	-1.323279909	2024-11-01@19:42	-0.3	-0.02358386699	0.2843980733	v2.7.1	
0.015738854354607628	0	0	-3.345064746e-15	0	0.9330139995	-0.9007661347	-0.2480802177	0	0	3.049818001e-16	0	-0.1240401596	0	0.1240400911	-20.73222405	-3.029616272	-14.43946121	5	3.85	0.1431771255	0.01914216465	0.4	-0.3837636743	-0.05335818645	-0.004619860089	-0.05348600164	-0.02656908958	-0.03574140384	a248bdd	altNR	model_8p2_twist	1.435	0.9736185376	1	1.024836367	0.9999999999213116	0.5000000000000001	-2.185720169	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9083517895	-1.322625527	2024-11-01@19:43	-0.3	-0.02424709409	0.2833038342	v2.7.1	
0.015796252260285387	0	0	-1.709676452e-15	0	0.9256315809	-0.8996489758	-0.2491768499	0	0	-1.640636266e-16	0	-0.1245884291	0	0.124588397	-20.64012766	-3.019616272	-14.42904569	5	3.85	0.142499125	0.01914216465	0.4	-0.3837636743	-0.053329518	-0.004670204054	-0.05337849876	-0.02669945725	-0.03566674822	a248bdd	altNR	model_8p2_twist	1.43	0.9729125026	1	1.024028028	0.9999999999197788	0.5000000000000001	-2.180898961	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9079647972	-1.321955091	2024-11-01@19:43	-0.3	-0.02491188844	0.2822065402	v2.7.1	
0.03932212388097306	0	0	2.205322825e-15	0	0.9183063734	-0.8985213624	-0.2502668319	0	0	-4.582867095e-17	0	-0.1251334127	0	0.1251333945	-20.54853732	-3.009616272	-14.41865139	8	3.85	0.1418211928	0.01914216465	0.4	-0.3837636743	-0.0532999888	-0.004721078776	-0.05327363502	-0.02682961623	-0.03558935793	a248bdd	altNR	model_8p2_twist	1.425	0.9722053918	1	1.02322696	0.9999999999434548	0.5000000000000001	-2.176083771	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9075776261	-1.321284741	2024-11-01@19:43	-0.3	-0.02557738416	0.281116508	v2.7.1	
0.01600307062924248	0	0	-7.033026848e-15	0	0.9106850759	-0.8973292111	-0.2513961504	0	0	3.070182926e-17	0	-0.1256980593	0	0.1256980818	-20.45491636	-2.999616272	-14.40789154	5	3.85	0.1411248223	0.01914216465	0.4	-0.3837636743	-0.05326933945	-0.004775081678	-0.05316888858	-0.02696599951	-0.03550353022	a248bdd	altNR	model_8p2_twist	1.42	0.9714949265	1	1.022432192	0.9999999999423106	0.5000000000000001	-2.171274648	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9071706391	-1.320579379	2024-11-01@19:44	-0.3	-0.02624527064	0.2800261263	v2.7.1	
0.038224563260441734	0	0	-1.293475032e-14	0	0.9031115618	-0.8961234018	-0.2525230927	0	0	2.874920213e-16	0	-0.1262614229	0	0.1262615415	-20.36173972	-2.989616272	-14.39708284	8	3.85	0.1404278994	0.01914216465	0.4	-0.3837636743	-0.05323828834	-0.004829787206	-0.05305938152	-0.02710239296	-0.03541792295	a248bdd	altNR	model_8p2_twist	1.415	0.970783511	1	1.021641718	0.9999999999411314	0.5	-2.166471576	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9067626716	-1.319870516	2024-11-01@19:44	-0.3	-0.02691370352	0.2789347523	v2.7.1	
0.016236261795501975	0	0	3.306913684e-15	0	0.8953506951	-0.8948665167	-0.253676631	0	0	2.01032705e-16	0	-0.126838317	0	0.1268383603	-20.267324	-2.979616272	-14.38603171	5	3.85	0.1397179083	0.01914216465	0.4	-0.3837636743	-0.05320637948	-0.004887003503	-0.05295049059	-0.02724313019	-0.03532621788	a248bdd	altNR	model_8p2_twist	1.41	0.9700696829	1	1.020861414	0.9999999999397567	0.5000000000000001	-2.161674574	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.906340383	-1.319136352	2024-11-01@19:44	-0.3	-0.02758374186	0.2778500784	v2.7.1	
0.016454666577255292	0	0	3.75221924e-15	0	0.8875648416	-0.8935827779	-0.2548354745	0	0	-1.854326282e-17	0	-0.1274177237	0	0.1274178331	-20.17283698	-2.969616272	-14.37487923	6	3.85	0.1390033957	0.01914216465	0.4	-0.3837636743	-0.05317350352	-0.004945577698	-0.05284200814	-0.02738525598	-0.03522965591	a248bdd	altNR	model_8p2_twist	1.405	0.9693546514	1	1.02008593	0.9999999999382692	0.5000000000000001	-2.156883669	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9059127409	-1.318392393	2024-11-01@19:45	-0.3	-0.02825444493	0.2767672264	v2.7.1	
0.016166033541528492	0	0	1.741939554e-14	0	0.8795313241	-0.8922346813	-0.2560291014	0	0	1.001983132e-16	0	-0.1280144988	0	0.1280144723	-20.07669142	-2.959616272	-14.36335512	6	3.85	0.1382721946	0.01914216465	0.4	-0.3837636743	-0.05313996167	-0.005007336792	-0.05272873956	-0.02753295216	-0.03512779447	a248bdd	altNR	model_8p2_twist	1.4	0.9686370876	1	1.019316257	0.9999999999365622	0.4999999999999998	-2.152098889	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9054667055	-1.317614247	2024-11-01@19:45	-0.3	-0.02892674491	0.2756806566	v2.7.1	
0.016073407507465484	0	0	3.122102749e-15	0	0.871412139	-0.890846635	-0.2572377973	0	0	7.325970214e-17	0	-0.1286189572	0	0.1286188248	-19.9800515	-2.949616272	-14.35163344	6	3.85	0.1375328998	0.01914216465	0.4	-0.3837636743	-0.0531057846	-0.005071119116	-0.05261142956	-0.0276832529	-0.03502193477	a248bdd	altNR	model_8p2_twist	1.395	0.9679182304	1	1.018552414	0.9999999999726159	0.5000000000000001	-2.147320252	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9050112874	-1.316818161	2024-11-01@19:46	-0.3	-0.02959967556	0.2745931705	v2.7.1	
0.01602808144231824	0	0	-1.616273901e-14	0	0.863148536	-0.8894071021	-0.2584661294	0	0	9.68035982e-17	0	-0.1292329068	0	0.1292328944	-19.88250378	-2.939616272	-14.33970601	5	3.85	0.1367821497	0.01914216465	0.4	-0.3837636743	-0.05307022292	-0.005137502502	-0.05249905783	-0.02783730357	-0.03490602273	a248bdd	altNR	model_8p2_twist	1.39	0.9671978832	1	1.017799129	0.9999999999328288	0.5000000000000001	-2.142547787	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9045427729	-1.315999576	2024-11-01@19:46	-0.3	-0.03027332114	0.2735146708	v2.7.1	
0.016150228133031515	0	0	-1.053440729e-14	0	0.8548262972	-0.8879290215	-0.2597050388	0	0	1.000297745e-16	0	-0.1298522862	0	0.1298522565	-19.78466446	-2.929616272	-14.3275824	5	3.85	0.1360245798	0.01914216465	0.4	-0.3837636743	-0.0530340191	-0.005205875528	-0.05238190257	-0.0279935159	-0.03478655967	a248bdd	altNR	model_8p2_twist	1.385	0.9664767959	1	1.01704936	0.9999999999713256	0.5000000000000002	-2.137781526	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9040659775	-1.315164306	2024-11-01@19:46	-0.3	-0.0309470808	0.2724318618	v2.7.1	
0.01617909981988568	0	0	-4.005155452e-15	0	0.8463223982	-0.8863890358	-0.2609682684	0	0	-1.530961169e-16	0	-0.1304840437	0	0.1304839442	-19.68566518	-2.919616272	-14.31515735	6	3.85	0.1352531693	0.01914216465	0.4	-0.3837636743	-0.05299687973	-0.005277399407	-0.05226345946	-0.02815427392	-0.03466015014	a248bdd	altNR	model_8p2_twist	1.38	0.9657544271	1	1.016307472	0.9999999999706217	0.5000000000000002	-2.133021494	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9035732321	-1.314300054	2024-11-01@19:46	-0.3	-0.03162126542	0.2713500659	v2.7.1	
0.016088844275970342	0	0	-1.357974607e-14	0	0.8376702471	-0.8847904879	-0.2622543563	0	0	-1.424854032e-16	0	-0.1311271096	0	0.1311270953	-19.58575122	-2.909616272	-14.30242605	5	3.85	0.1344695903	0.01914216465	0.4	-0.3837636743	-0.0529592395	-0.005351936974	-0.05213882946	-0.02831899336	-0.03452885716	a248bdd	altNR	model_8p2_twist	1.375	0.9650312604	1	1.015571764	0.9999999999698866	0.5000000000000001	-2.128267729	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9030661432	-1.313408085	2024-11-01@19:47	-0.3	-0.0322954457	0.2702653198	v2.7.1	
0.016001648980213043	0	0	-7.89819695e-15	0	0.828879757	-0.8831326841	-0.2635585402	0	0	-6.454645381e-17	0	-0.1317790548	0	0.1317790527	-19.4850006	-2.899616272	-14.28941373	5	3.85	0.1336742289	0.01914216465	0.4	-0.3837636743	-0.05292059125	-0.005429549242	-0.05201365831	-0.0284875294	-0.03439023176	a248bdd	altNR	model_8p2_twist	1.37	0.9643076561	1	1.014842974	0.99999999996913	0.5	-2.123520266	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.902544932	-1.312489452	2024-11-01@19:47	-0.3	-0.03296927541	0.2691804164	v2.7.1	
0.016115749133785672	0	0	-8.980438106e-15	0	0.8199794274	-0.881418506	-0.2648822106	0	0	-7.004202593e-17	0	-0.1324409304	0	0.1324409007	-19.3836222	-2.889616272	-14.27613997	5	3.85	0.1328685777	0.01914216465	0.4	-0.3837636743	-0.05288122978	-0.005510121736	-0.05188292043	-0.02865936597	-0.03424557863	a248bdd	altNR	model_8p2_twist	1.365	0.9635841003	1	1.014123369	0.9999999999682754	0.5	-2.118779145	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9020110078	-1.311546697	2024-11-01@19:47	-0.3	-0.03364232013	0.2680958473	v2.7.1	
0.015628898193091694	0	0	2.128176828e-14	0	0.8108066529	-0.8796137081	-0.266244678	0	0	1.915257523e-16	0	-0.1331222566	0	0.1331222666	-19.28047887	-2.879616272	-14.26236901	7	3.85	0.132042946	0.01914216465	0.4	-0.3837636743	-0.05284106114	-0.005595383356	-0.05174589429	-0.0288377393	-0.03409218011	a248bdd	altNR	model_8p2_twist	1.36	0.9628601061	1	1.013410123	0.9999999999673651	0.5000000000000001	-2.114044416	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9014536314	-1.310559105	2024-11-01@19:48	-0.3	-0.03431475568	0.2670037713	v2.7.1	
0.01596384509914116	0	0	3.925945074e-16	0	0.8015670096	-0.8777548013	-0.2676165002	0	0	1.971682457e-16	0	-0.133808291	0	0.1338082281	-19.17702884	-2.869616272	-14.24837336	5	3.85	0.1312091601	0.01914216465	0.4	-0.3837636743	-0.05280010157	-0.005683560828	-0.05160597804	-0.02901865565	-0.03393253211	a248bdd	altNR	model_8p2_twist	1.355	0.9621371941	1	1.012704859	0.9999999999663602	0.5000000000000001	-2.109316105	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9008853675	-1.309550622	2024-11-01@19:48	-0.3	-0.03498545513	0.2659119115	v2.7.1	
0.015924945234453	0	0	1.172691215e-14	0	0.7920585733	-0.8757981285	-0.2690311114	0	0	-6.130349094e-17	0	-0.1345155837	0	0.1345155158	-19.07186333	-2.859616272	-14.23385933	5	3.85	0.1303550643	0.01914216465	0.4	-0.3837636743	-0.05275820613	-0.005776867724	-0.05145806156	-0.02920615221	-0.0337614392	a248bdd	altNR	model_8p2_twist	1.35	0.9614148577	1	1.012008324	0.9999999999652738	0.4999999999999998	-2.104594281	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.9002926897	-1.308495771	2024-11-01@19:48	-0.3	-0.03565454027	0.2648129802	v2.7.1	
0.016011345154610775	0	0	-6.539672308e-15	0	0.7824261766	-0.8737689159	-0.2704521688	0	0	-7.768072374e-17	0	-0.1352260997	0	0.135226036	-18.96601075	-2.849616272	-14.21904742	6	3.85	0.1294890488	0.01914216465	0.4	-0.3837636743	-0.0527152164	-0.005874091721	-0.05131385727	-0.02939739468	-0.03358233063	a248bdd	altNR	model_8p2_twist	1.345	0.9606943436	1	1.011319875	0.9999999999641557	0.5000000000000001	-2.099878988	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8996844267	-1.307410926	2024-11-01@19:49	-0.3	-0.03632105154	0.2637169288	v2.7.1	
0.01564173420386454	0	0	4.055061895e-15	0	0.7724297486	-0.871611773	-0.2719319995	0	0	-1.950432596e-16	0	-0.1359660269	0	0.1359660468	-18.85780672	-2.839616272	-14.20350799	6	3.85	0.1285962981	0.01914216465	0.4	-0.3837636743	-0.05267150013	-0.005978069036	-0.05115544046	-0.02959724594	-0.03338970262	a248bdd	altNR	model_8p2_twist	1.34	0.9599753563	1	1.010638674	0.9999999999628735	0.5000000000000001	-2.095170286	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8990439122	-1.306263233	2024-11-01@19:49	-0.3	-0.03698482761	0.2626037113	v2.7.1	
0.01563534057234552	0	0	-2.594248737e-14	0	0.7622917071	-0.8693683993	-0.2734309992	0	0	1.102355987e-16	0	-0.1367155051	0	0.1367155131	-18.74882113	-2.829616272	-14.18756331	6	3.85	0.12769	0.01914216465	0.4	-0.3837636743	-0.05262702135	-0.006086766245	-0.05099012003	-0.02980127948	-0.03318855317	a248bdd	altNR	model_8p2_twist	1.335	0.9592595517	1	1.009966029	0.999999999961545	0.5000000000000001	-2.090468239	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8983852102	-1.305079638	2024-11-01@19:50	-0.3	-0.03764466224	0.2614841126	v2.7.1	
0.01537644029904889	0	0	2.166174743e-15	0	0.751823234	-0.8669912217	-0.2749790791	0	0	-9.084948802e-17	0	-0.1374895224	0	0.1374895142	-18.63775643	-2.819616272	-14.17090794	5	3.85	0.1267582229	0.01914216465	0.4	-0.3837636743	-0.05258179228	-0.006202659144	-0.05081346288	-0.03001335125	-0.03297371529	a248bdd	altNR	model_8p2_twist	1.33	0.9585472129	1	1.009303082	0.9999999999213028	0.5000000000000001	-2.085772914	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8976946187	-1.303833403	2024-11-01@19:50	-0.3	-0.03829992686	0.2603504534	v2.7.1	
0.015162483706897533	0	0	-1.863119153e-15	0	0.7410676381	-0.8644820291	-0.2765687311	0	0	-8.199638655e-17	0	-0.1382844373	0	0.1382844087	-18.52493611	-2.809616272	-14.15356585	6	3.85	0.1258032043	0.01914216465	0.4	-0.3837636743	-0.05253574832	-0.006325746705	-0.05062560396	-0.03023262187	-0.03274481952	a248bdd	altNR	model_8p2_twist	1.325	0.957839604	1	1.008648987	0.9999999999169209	0.5000000000000001	-2.081084388	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8969739977	-1.302527838	2024-11-01@19:50	-0.3	-0.03894947361	0.2591998282	v2.7.1	
-0.0013936418212550494	0	0	2.338012826e-15	0	0.7294287242	-0.8616875779	-0.2782877567	0	0	-9.542955732e-17	0	-0.1391439423	0	0.1391439198	-18.40627298	-2.799616272	-14.13460882	7	3.85	0.1247865527	0.01914216465	0.4	-0.3837636743	-0.05248872429	-0.00646399582	-0.05041869123	-0.0304713824	-0.03248587328	a248bdd	altNR	model_8p2_twist	1.32	0.957137412	1	1.008010856	0.9999999999251471	0.5000000000000002	-2.07640274	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8961793842	-1.301077896	2024-11-01@19:51	-0.3	-0.03959151045	0.2580181761	v2.7.1	
0.014493262749571509	0	0	-5.096234001e-15	0	0.7183656046	-0.8589511167	-0.2799198403	0	0	-2.450979831e-16	0	-0.1399599531	0	0.139960045	-18.29185827	-2.789616272	-14.11619364	5	3.85	0.1238006172	0.01914216465	0.4	-0.3837636743	-0.05244095306	-0.006599899038	-0.05021295487	-0.03069960736	-0.03222962236	a248bdd	altNR	model_8p2_twist	1.315	0.9564437377	1	1.007374786	0.9999999999607143	0.5000000000000002	-2.071728073	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8954140159	-1.299680765	2024-11-01@19:51	-0.3	-0.04022580564	0.2568402384	v2.7.1	
0.014448081805339946	0	0	1.135155946e-14	0	0.7062307352	-0.8558560789	-0.2817214085	0	0	-2.551283169e-16	0	-0.1408607648	0	0.1408607513	-18.17037759	-2.779616272	-14.09565441	7	3.85	0.1227395561	0.01914216465	0.4	-0.3837636743	-0.0523927108	-0.006755034818	-0.04996911293	-0.03095122657	-0.03193648456	a248bdd	altNR	model_8p2_twist	1.31	0.9557593135	1	1.006752159	0.9999999999588898	0.5000000000000002	-2.067060506	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8945573312	-1.298102172	2024-11-01@19:52	-0.3	-0.04084854615	0.2555999484	v2.7.1	
0.01279758102059814	0	0	-1.35310649e-14	0	0.6928993015	-0.8523366179	-0.2837029285	0	0	-2.203710634e-16	0	-0.1418514701	0	0.1418513664	-18.04106891	-2.769616272	-14.07271492	7	3.85	0.1215931232	0.01914216465	0.4	-0.3837636743	-0.05234279895	-0.006933150589	-0.04969691541	-0.03122888665	-0.03159221846	a248bdd	altNR	model_8p2_twist	1.305	0.9550887421	1	1.00614698	0.9999999999570259	0.5000000000000002	-2.062400201	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.893595308	-1.296315209	2024-11-01@19:52	-0.3	-0.04145507112	0.2542957142	v2.7.1	
0.012245746028293826	0	0	1.172455665e-14	0	0.6789191462	-0.8485043876	-0.2857957641	0	0	-3.270773416e-16	0	-0.1428979052	0	0.1428978666	-17.90776501	-2.759616272	-14.04797831	6	3.85	0.1203953679	0.01914216465	0.4	-0.3837636743	-0.05229375097	-0.007128779218	-0.04937951035	-0.03152110579	-0.03121782019	a248bdd	altNR	model_8p2_twist	1.3	0.9544360095	1	1.005555356	0.9999999999801797	0.5000000000000001	-2.057747335	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8925646078	-1.294381697	2024-11-01@19:53	-0.3	-0.04204263346	0.2529219774	v2.7.1	
0.009738007183116723	0	0	1.549912137e-14	0	0.662735197	-0.8438733791	-0.2882260377	0	0	1.592835108e-16	0	-0.1441130015	0	0.1441129895	-17.76004039	-2.749616272	-14.01862625	9	3.85	0.1190401239	0.01914216465	0.4	-0.3837636743	-0.05224367924	-0.00736799553	-0.04899714277	-0.03185990653	-0.03075326235	a248bdd	altNR	model_8p2_twist	1.295	0.953813711	1	1.004990169	0.999999999919452	0.5000000000000001	-2.053102179	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.891338271	-1.292053207	2024-11-01@19:53	-0.3	-0.04259626327	0.2514070868	v2.7.1	
0.00934658973069801	0	0	3.066573571e-15	0	0.6437863378	-0.8381645175	-0.2910950001	0	0	-1.363907943e-16	0	-0.1455475775	0	0.1455475652	-17.59440465	-2.739616272	-13.98295946	8	3.85	0.1174833479	0.01914216465	0.4	-0.3837636743	-0.05219419015	-0.007666701505	-0.04850841899	-0.03225605425	-0.03016759952	a248bdd	altNR	model_8p2_twist	1.29	0.953240911	1	1.004452651	0.9999999999136547	0.5000000000000002	-2.048465115	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8898568181	-1.289196063	2024-11-01@19:54	-0.3	-0.04309685108	0.2496680375	v2.7.1	
0.22729137669042784	0	0	-5.240976974e-15	0	0.6156084328	-0.829031798	-0.2954163381	0	0	-8.986269397e-17	0	-0.1477082713	0	0.147708208	-17.36835672	-2.729616272	-13.92693484	11	3.85	0.1152643049	0.01914216465	0.4	-0.3837636743	-0.05215196408	-0.008153580978	-0.04767918966	-0.03283914007	-0.02922074728	a248bdd	altNR	model_8p2_twist	1.285	0.9528128305	1	1.003999335	0.9999999999174258	0.5000000000000002	-2.043837028	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8875499203	-1.284625642	2024-11-01@19:55	-0.3	-0.04344207429	0.247215762	v2.7.1	
0.10047051847620624	0	0	9.702596888e-15	0	0.5930736068	-0.8211451471	-0.2985024027	0	0	-3.890966852e-16	0	-0.149251167	0	0.1492511363	-17.18149827	-2.719616272	-13.87974854	10	3.85	0.1134100401	0.01914216465	0.4	-0.3837636743	-0.05212910875	-0.008578862578	-0.04692108657	-0.03329952637	-0.02858143769	a248bdd	altNR	model_8p2_twist	1.28	0.9524169779	1	1.003531847	0.9999999999103226	0.5000000000000002	-2.039218206	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8856413019	-1.280802205	2024-11-01@19:55	-0.3	-0.04376774851	0.245023385	v2.7.1	
-0.02841067009285113	0	0	-1.062539686e-15	0	0.5705131509	-0.8126669597	-0.3013291295	0	0	1.0889945e-16	0	-0.1506645126	0	0.1506645049	-16.99596069	-2.709616272	-13.83002116	9	3.85	0.1115322515	0.01914216465	0.4	-0.3837636743	-0.05212547848	-0.009041999611	-0.0460653859	-0.03375077122	-0.02799979205	a248bdd	altNR	model_8p2_twist	1.275	0.9521091389	1	1.003089264	0.9999999999156469	0.4999999999999998	-2.034607753	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8836625606	-1.276768566	2024-11-01@19:56	-0.3	-0.0440104641	0.2427010215	v2.7.1	
0.015392731596272491	0	0	-2.465368348e-15	0	0.5572114932	-0.8074159243	-0.3027154695	0	0	5.337163035e-17	0	-0.1513577294	0	0.1513577201	-16.87168372	-2.699616272	-13.80026476	9	3.85	0.1103142624	0.01914216465	0.4	-0.3837636743	-0.05209977584	-0.009329675571	-0.04559742185	-0.03401532883	-0.02766574787	a248bdd	altNR	model_8p2_twist	1.27	0.951690697	1	1.002572831	0.9999999999556771	0.5000000000000002	-2.030004984	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8824863809	-1.274427711	2024-11-01@19:56	-0.3	-0.04437466073	0.2410649344	v2.7.1	
0.02215980566397766	0	0	-1.029036617e-15	0	0.5476350755	-0.8035305295	-0.3035454259	0	0	8.302664691e-17	0	-0.1517727198	0	0.1517727313	-16.77191647	-2.689616272	-13.77881148	7	3.85	0.1093667205	0.01914216465	0.4	-0.3837636743	-0.05206439346	-0.00954256714	-0.04528121162	-0.03420661368	-0.0274361609	a248bdd	altNR	model_8p2_twist	1.265	0.9512200713	1	1.0020293	0.9999999999542548	0.5000000000000001	-2.025408961	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8816415855	-1.272790536	2024-11-01@19:56	-0.3	-0.04479450677	0.2397209083	v2.7.1	
0.018489221125969575	0	0	9.775107428e-15	0	0.539840169	-0.8003071841	-0.3041114884	0	0	-3.486557816e-16	0	-0.1520557899	0	0.1520557155	-16.68387018	-2.679616272	-13.76134394	8	3.85	0.108550439	0.01914216465	0.4	-0.3837636743	-0.05202506614	-0.009719192523	-0.04502961864	-0.03436342764	-0.02726182108	a248bdd	altNR	model_8p2_twist	1.26	0.9507245544	1	1.001475473	0.9999999999522229	0.5	-2.020819417	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8809567973	-1.271491319	2024-11-01@19:57	-0.3	-0.0452406267	0.2385190187	v2.7.1	
0.017968083913462878	0	0	1.329034285e-14	0	0.5330599727	-0.7974603977	-0.304521591	0	0	-6.490503584e-17	0	-0.1522607996	0	0.1522607375	-16.60251845	-2.669616272	-13.74616797	6	3.85	0.1078101182	0.01914216465	0.4	-0.3837636743	-0.05198352983	-0.009875251745	-0.04481290217	-0.03450088911	-0.02712117831	a248bdd	altNR	model_8p2_twist	1.255	0.9502159622	1	1.000918804	0.9999999999492466	0.5	-2.016236205	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8803634958	-1.270385911	2024-11-01@19:57	-0.3	-0.0457004726	0.2374011733	v2.7.1	
0.019681934920410628	0	0	-3.98102804e-15	0	0.5269529754	-0.7948628893	-0.3048237877	0	0	2.634046103e-16	0	-0.1524119057	0	0.1524118444	-16.52562274	-2.659616272	-13.73254063	6	3.85	0.1071210682	0.01914216465	0.4	-0.3837636743	-0.05194025069	-0.01001774254	-0.04461981292	-0.03462572407	-0.02700301335	a248bdd	altNR	model_8p2_twist	1.25	0.9496994989	1	1.000361198	0.999999999945698	0.5000000000000001	-2.011659232	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8798311372	-1.269411104	2024-11-01@19:57	-0.3	-0.04616851993	0.2363417804	v2.7.1	
0.021722799639907437	0	0	2.572320289e-16	0	0.5214736917	-0.792510114	-0.3050319507	0	0	2.034941894e-16	0	-0.1525158849	0	0.1525159863	-16.45285451	-2.649616272	-13.72038347	6	3.85	0.106480179	0.01914216465	0.4	-0.3837636743	-0.05189543462	-0.01014677323	-0.0444476183	-0.03473911159	-0.02690672456	a248bdd	altNR	model_8p2_twist	1.245	0.9491736277	1	0.9998023585	0.9999999999420479	0.5000000000000001	-2.007088429	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8793569539	-1.268560546	2024-11-01@19:58	-0.3	-0.04664613666	0.2353376566	v2.7.1	
0.02218332563657614	0	0	1.139014428e-14	0	0.5162860697	-0.7902588604	-0.3051820309	0	0	1.358069991e-16	0	-0.1525909406	0	0.1525910545	-16.38205479	-2.639616272	-13.70892829	6	3.85	0.1058627902	0.01914216465	0.4	-0.3837636743	-0.05184950012	-0.01027041649	-0.04428690518	-0.03484726367	-0.02682078476	a248bdd	altNR	model_8p2_twist	1.24	0.9486465437	1	0.9992457048	0.9999999999383009	0.5000000000000001	-2.002523755	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8789089799	-1.267768026	2024-11-01@19:58	-0.3	-0.04712499674	0.234363759	v2.7.1	
0.026299780977674055	0	0	-8.050411789e-15	0	0.5119087483	-0.7883613382	-0.3052387871	0	0	-5.206178248e-17	0	-0.1526193503	0	0.1526194309	-16.31647931	-2.629616272	-13.69942633	6	3.85	0.1053071894	0.01914216465	0.4	-0.3837636743	-0.05180163863	-0.01037412171	-0.04415069485	-0.03494131231	-0.02676350282	a248bdd	altNR	model_8p2_twist	1.235	0.948099649	1	0.9986837051	0.9999999999616471	0.5000000000000001	-1.997965171	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8785397502	-1.267142485	2024-11-01@19:58	-0.3	-0.04762356878	0.2334591101	v2.7.1	
0.02754005529460258	0	0	6.483122858e-15	0	0.5075944117	-0.786473792	-0.3052668545	0	0	-2.984847498e-17	0	-0.1526334055	0	0.1526334651	-16.25138869	-2.619616272	-13.69010919	5	3.85	0.1047582844	0.01914216465	0.4	-0.3837636743	-0.0517529863	-0.01047753242	-0.04401896037	-0.03503449039	-0.02670864479	a248bdd	altNR	model_8p2_twist	1.23	0.9475558791	1	0.998125524	0.999999999901837	0.5000000000000001	-1.993412655	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8781755704	-1.266530841	2024-11-01@19:58	-0.3	-0.04811889177	0.2325668448	v2.7.1	
0.034271353281122637	0	0	9.748283547e-15	0	0.5036838469	-0.7847629001	-0.3052425441	0	0	-2.608166448e-16	0	-0.1526211335	0	0.1526214133	-16.1889198	-2.609616272	-13.68180605	8	3.85	0.104241156	0.01914216465	0.4	-0.3837636743	-0.05170305691	-0.01057101543	-0.0439002144	-0.03512098919	-0.02666866407	a248bdd	altNR	model_8p2_twist	1.225	0.9470026869	1	0.9975664891	0.9999999999011411	0.5000000000000001	-1.988866198	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8778510397	-1.266005116	2024-11-01@19:59	-0.3	-0.04862341252	0.2317132768	v2.7.1	
0.03144228577841991	0	0	1.899754724e-14	0	0.4998325025	-0.7830660292	-0.3051942194	0	0	3.576501298e-16	0	-0.1525970144	0	0.1525971669	-16.1268977	-2.599616272	-13.67368327	5	3.85	0.1037304425	0.01914216465	0.4	-0.3837636743	-0.05165251516	-0.01066391528	-0.04378415834	-0.03520682505	-0.02663193601	a248bdd	altNR	model_8p2_twist	1.22	0.9464515505	1	0.9970113925	0.9999999999005229	0.5000000000000001	-1.984325788	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8775317758	-1.265493249	2024-11-01@19:59	-0.3	-0.04912568942	0.2308713577	v2.7.1	
0.033509632463672306	0	0	-4.229401655e-15	0	0.4962885156	-0.7815073119	-0.3051058164	0	0	-7.514615423e-17	0	-0.1525528774	0	0.1525529288	-16.06687149	-2.589616272	-13.66635343	6	3.85	0.1032443253	0.01914216465	0.4	-0.3837636743	-0.05160078975	-0.01074902119	-0.04367866397	-0.03528782473	-0.02660654838	a248bdd	altNR	model_8p2_twist	1.215	0.9458926288	1	0.9964554792	0.9999999999000238	0.5000000000000001	-1.979791425	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8772432337	-1.265048509	2024-11-01@19:59	-0.3	-0.04963545351	0.2300600001	v2.7.1	
0.035593628948914977	0	0	-2.493959644e-15	0	0.4929044869	-0.7800174572	-0.3049901112	0	0	8.402330306e-17	0	-0.1524950804	0	0.1524950399	-16.00791003	-2.579616272	-13.65946426	5	3.85	0.1027719362	0.01914216465	0.4	-0.3837636743	-0.0515481303	-0.01083031092	-0.04357927408	-0.03536657102	-0.02658725932	a248bdd	altNR	model_8p2_twist	1.21	0.9453307369	1	0.995901118	0.999999999899547	0.5000000000000001	-1.97526311	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8769707316	-1.264640371	2024-11-01@19:59	-0.3	-0.05014790005	0.229268257	v2.7.1	
0.037751824254874645	0	0	3.512419469e-15	0	0.4896967524	-0.7786069926	-0.3048481188	0	0	1.496981177e-16	0	-0.1524240838	0	0.152424028	-15.9501095	-2.569616272	-13.65305386	5	3.85	0.1023144143	0.01914216465	0.4	-0.3837636743	-0.05149459827	-0.01090714558	-0.04348560428	-0.03544284192	-0.02657505989	a248bdd	altNR	model_8p2_twist	1.205	0.9447646389	1	0.9953477849	0.999999999899384	0.5000000000000001	-1.970740849	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8767161749	-1.264272503	2024-11-01@20:00	-0.3	-0.05066422644	0.2284963855	v2.7.1	
0.0398030831208369	0	0	-5.271424871e-15	0	0.4865961082	-0.7772429959	-0.3046828293	0	0	-2.168137774e-16	0	-0.1523413221	0	0.1523415954	-15.89303372	-2.559616272	-13.64695102	5	3.85	0.1018666602	0.01914216465	0.4	-0.3837636743	-0.05144033602	-0.0109814209	-0.0433952718	-0.03551784756	-0.02656812242	a248bdd	altNR	model_8p2_twist	1.2	0.9441966753	1	0.9947948885	0.9999999998990885	0.5000000000000001	-1.96622465	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8764726335	-1.263930615	2024-11-01@20:00	-0.3	-0.05118209982	0.2277370783	v2.7.1	
0.041361329821854004	0	0	-7.129837114e-15	0	0.483618145	-0.7759348827	-0.3044979383	0	0	-3.708034472e-16	0	-0.1522489725	0	0.1522491368	-15.83677604	-2.549616272	-13.64121334	5	3.85	0.1014297626	0.01914216465	0.4	-0.3837636743	-0.05138509026	-0.01105257017	-0.04331102473	-0.03559136289	-0.02656534915	a248bdd	altNR	model_8p2_twist	1.195	0.9436257942	1	0.9942446256	0.9999999998989177	0.5000000000000001	-1.961714524	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.876241863	-1.26361835	2024-11-01@20:00	-0.3	-0.05170254163	0.2269963377	v2.7.1	
0.04397183828798258	0	0	-2.045488546e-16	0	0.4807382992	-0.7746714652	-0.3042932659	0	0	2.877010973e-17	0	-0.1521466752	0	0.1521466214	-15.78118044	-2.539616272	-13.63577059	5	3.85	0.1010018897	0.01914216465	0.4	-0.3837636743	-0.05132904287	-0.01112123147	-0.04323049519	-0.03566383221	-0.02656685497	a248bdd	altNR	model_8p2_twist	1.19	0.9430526789	1	0.9936950722	0.999999999911197	0.5000000000000001	-1.957210489	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.876021452	-1.263330853	2024-11-01@20:00	-0.3	-0.05222486211	0.2262682255	v2.7.1	
0.045988000534787604	0	0	-1.668383118e-14	0	0.4779493783	-0.7734501855	-0.3040725142	0	0	-5.9335832e-17	0	-0.1520362148	0	0.1520362761	-15.72619948	-2.529616272	-13.63060488	5	3.85	0.1005824758	0.01914216465	0.4	-0.3837636743	-0.05127245513	-0.01118754108	-0.04315269985	-0.03573540451	-0.02657289346	a248bdd	altNR	model_8p2_twist	1.185	0.9424773223	1	0.9931484409	0.999999999911271	0.5000000000000001	-1.952712559	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8758107639	-1.263065816	2024-11-01@20:00	-0.3	-0.05274905428	0.2255546767	v2.7.1	
0.04847786543720905	0	0	-5.85458941e-15	0	0.4752599736	-0.7722766335	-0.3038340974	0	0	-2.297254038e-17	0	-0.1519170628	0	0.1519169929	-15.67188361	-2.519616272	-13.62575555	5	3.85	0.1001720892	0.01914216465	0.4	-0.3837636743	-0.05121465262	-0.01125115669	-0.04308095881	-0.03580596372	-0.02658187896	a248bdd	altNR	model_8p2_twist	1.18	0.9418989978	1	0.9926026102	0.9999999999363915	0.5000000000000001	-1.948220751	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.875610804	-1.262826976	2024-11-01@20:01	-0.3	-0.05327581952	0.2248556661	v2.7.1	
0.049662822363946243	0	0	8.424564227e-15	0	0.4726189197	-0.77112487	-0.3035806661	0	0	-3.154645401e-17	0	-0.151790309	0	0.1517902852	-15.61791441	-2.509616272	-13.62108585	5	3.85	0.09976701103	0.01914216465	0.4	-0.3837636743	-0.05115605456	-0.0113135947	-0.04301227026	-0.03587638362	-0.02659318971	a248bdd	altNR	model_8p2_twist	1.175	0.9413198482	1	0.9920584371	0.9999999999366664	0.5000000000000001	-1.943735085	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8754162952	-1.262602553	2024-11-01@20:01	-0.3	-0.05380303866	0.2241665772	v2.7.1	
0.05201572811433328	0	0	-4.35555778e-15	0	0.4700449978	-0.7700054585	-0.3033135716	0	0	-1.506236846e-16	0	-0.1516568346	0	0.1516568282	-15.56440624	-2.499616272	-13.61664092	5	3.85	0.0993685543	0.01914216465	0.4	-0.3837636743	-0.05109670335	-0.01137422466	-0.04294650096	-0.03594637367	-0.02660701741	a248bdd	altNR	model_8p2_twist	1.17	0.9407387628	1	0.9915160288	0.9999999999368921	0.5000000000000001	-1.939255587	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8752292754	-1.262396696	2024-11-01@20:01	-0.3	-0.05433179338	0.2234885777	v2.7.1	
0.054421971237826855	0	0	-1.827744228e-15	0	0.4675191617	-0.7689089363	-0.3030331531	0	0	1.681367308e-16	0	-0.1515166116	0	0.1515165146	-15.51124015	-2.489616272	-13.61237725	5	3.85	0.09897532388	0.01914216465	0.4	-0.3837636743	-0.05103660705	-0.01143359797	-0.04288308158	-0.03601627008	-0.02662356895	a248bdd	altNR	model_8p2_twist	1.165	0.9401564721	1	0.9909759778	0.9999999999370646	0.5000000000000001	-1.934782277	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8750477992	-1.262205381	2024-11-01@20:01	-0.3	-0.05486135613	0.2228208551	v2.7.1	
0.057444376288171346	0	0	-8.82219307e-15	0	0.4650510115	-0.767841014	-0.3027389386	0	0	-1.62581322e-16	0	-0.1513693127	0	0.1513694907	-15.45847386	-2.479616272	-13.60830595	5	3.85	0.09858796881	0.01914216465	0.4	-0.3837636743	-0.05097594597	-0.01149136957	-0.04282126573	-0.03608593298	-0.02664340318	a248bdd	altNR	model_8p2_twist	1.16	0.9395722955	1	0.9904367151	0.9999999999372149	0.5000000000000001	-1.930315183	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8748729384	-1.262030185	2024-11-01@20:01	-0.3	-0.0553923851	0.2221619015	v2.7.1	
0.05913689466928222	0	0	-7.169665898e-16	0	0.4626179978	-0.766790083	-0.3024325465	0	0	-1.203871437e-16	0	-0.1512164527	0	0.1512159627	-15.40596755	-2.469616272	-13.60439649	5	3.85	0.09820485916	0.01914216465	0.4	-0.3837636743	-0.05091428367	-0.01154822198	-0.04276337394	-0.0361557547	-0.02666438931	a248bdd	altNR	model_8p2_twist	1.155	0.9389872231	1	0.989899967	0.9999999999374485	0.5000000000000001	-1.925854328	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8747023511	-1.261867498	2024-11-01@20:02	-0.3	-0.0559239	0.2215134551	v2.7.1	
0.06155178653708928	0	0	-6.715574929e-15	0	0.4602185549	-0.7657556823	-0.3021144303	0	0	-1.691225494e-16	0	-0.1510574313	0	0.1510568441	-15.35371076	-2.459616272	-13.60062715	5	3.85	0.09782586101	0.01914216465	0.4	-0.3837636743	-0.05085198386	-0.01160417862	-0.04270707696	-0.03622577936	-0.02668736325	a248bdd	altNR	model_8p2_twist	1.15	0.9384012015	1	0.9893648876	0.9999999999126887	0.5000000000000001	-1.921399742	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8745359086	-1.261716145	2024-11-01@20:02	-0.3	-0.05645594462	0.2208729266	v2.7.1	
0.06431895064296379	0	0	-2.584228115e-15	0	0.4578572086	-0.7647406662	-0.301784665	0	0	-3.975985292e-17	0	-0.1508924068	0	0.1508922256	-15.30173033	-2.449616272	-13.59701159	5	3.85	0.0974512667	0.01914216465	0.4	-0.3837636743	-0.05078899466	-0.01165906517	-0.04265283403	-0.0362959496	-0.02671234372	a248bdd	altNR	model_8p2_twist	1.145	0.9378138426	1	0.9888315337	0.9999999999133086	0.5000000000000001	-1.916951453	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.874374132	-1.261577206	2024-11-01@20:02	-0.3	-0.05698889099	0.2202410213	v2.7.1	
0.06614556787913796	0	0	2.449070172e-15	0	0.4555137993	-0.7637343301	-0.3014435907	0	0	9.874272079e-17	0	-0.150721852	0	0.150721626	-15.24990216	-2.439616272	-13.59351546	5	3.85	0.0970796425	0.01914216465	0.4	-0.3837636743	-0.05072501614	-0.01171351705	-0.04260143628	-0.03636661807	-0.02673819505	a248bdd	altNR	model_8p2_twist	1.14	0.9372261405	1	0.98830046	0.9999999999136763	0.5000000000000001	-1.912509493	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8742148968	-1.261447358	2024-11-01@20:02	-0.3	-0.05752175705	0.2196177052	v2.7.1	
0.06962299598315663	0	0	1.240830402e-15	0	0.4532010716	-0.762743961	-0.3010915615	0	0	9.436661475e-17	0	-0.1505457825	0	0.1505456325	-15.19830358	-2.429616272	-13.59014896	5	3.85	0.09671185908	0.01914216465	0.4	-0.3837636743	-0.05066049045	-0.01176709624	-0.04255147049	-0.03643759069	-0.02676585302	a248bdd	altNR	model_8p2_twist	1.135	0.9366372689	1	0.9877708485	0.9999999999142924	0.5000000000000001	-1.908073895	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8740595973	-1.261328022	2024-11-01@20:02	-0.3	-0.05805534418	0.2190016053	v2.7.1	
0.07128045987430345	0	0	-5.810840117e-16	0	0.4509039555	-0.7617614979	-0.3007291274	0	0	6.231872472e-17	0	-0.1503645654	0	0.1503644727	-15.14684201	-2.419616272	-13.58689365	5	3.85	0.09634685002	0.01914216465	0.4	-0.3837636743	-0.05059507455	-0.01182028295	-0.04250442253	-0.03650913635	-0.02679415281	a248bdd	altNR	model_8p2_twist	1.13	0.9360479893	1	0.9872437297	0.9999999999147909	0.5000000000000001	-1.903644689	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8739066402	-1.261216847	2024-11-01@20:03	-0.3	-0.05858889903	0.2183943496	v2.7.1	
0.07372391507596691	0	0	-1.040363396e-14	0	0.448629769	-0.7607912391	-0.3003555236	0	0	1.630766679e-16	0	-0.1501776667	0	0.1501776762	-15.09556162	-2.409616272	-13.58375608	5	3.85	0.09598510541	0.01914216465	0.4	-0.3837636743	-0.05052893641	-0.01187281754	-0.0424583663	-0.03658115109	-0.02682394084	a248bdd	altNR	model_8p2_twist	1.125	0.9354577773	1	0.9867175919	0.999999999915234	0.5000000000000001	-1.899221911	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8737568374	-1.261115503	2024-11-01@20:03	-0.3	-0.05912292675	0.2177932826	v2.7.1	
0.07655596262656564	0	0	-5.13179376e-15	0	0.4463623818	-0.7598243697	-0.299971769	0	0	-6.052659844e-17	0	-0.1499857959	0	0.1499858435	-15.04436382	-2.399616272	-13.58070359	5	3.85	0.09562550041	0.01914216465	0.4	-0.3837636743	-0.05046199195	-0.01192522869	-0.04241472703	-0.03665392334	-0.02685442796	a248bdd	altNR	model_8p2_twist	1.12	0.9348675198	1	0.9861941325	0.9999999999157121	0.5000000000000001	-1.894805598	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8736084654	-1.26102013	2024-11-01@20:03	-0.3	-0.05965655265	0.2171998508	v2.7.1	
0.07930991084996179	0	0	-2.695026116e-15	0	0.4441047678	-0.7588626962	-0.2995783809	0	0	-9.244422598e-17	0	-0.1497890473	0	0.1497890898	-14.99326649	-2.389616272	-13.57772921	5	3.85	0.09526823125	0.01914216465	0.4	-0.3837636743	-0.0503945151	-0.01197740772	-0.04237170743	-0.03672742292	-0.0268862452	a248bdd	altNR	model_8p2_twist	1.115	0.9342769763	1	0.9856728334	0.9999999999160833	0.5000000000000001	-1.890395785	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8734618607	-1.260930705	2024-11-01@20:03	-0.3	-0.06019000438	0.2166123963	v2.7.1	
0.0816194547906628	0	0	6.13386021e-15	0	0.4418616299	-0.7579090409	-0.2991737434	0	0	-1.012912564e-16	0	-0.1495867376	0	0.1495868477	-14.94229792	-2.379616272	-13.57487002	5	3.85	0.09491360716	0.01914216465	0.4	-0.3837636743	-0.05032596516	-0.0120291837	-0.04233178969	-0.03680159019	-0.02691852997	a248bdd	altNR	model_8p2_twist	1.11	0.9336857793	1	0.9851530859	0.9999999999476055	0.5000000000000001	-1.88599251	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8733175513	-1.260850202	2024-11-01@20:03	-0.3	-0.06072363326	0.2160327775	v2.7.1	
0.08468238069772765	0	0	3.415070643e-15	0	0.4396227547	-0.7569577602	-0.2987589407	0	0	1.03148782e-16	0	-0.1493791795	0	0.1493795397	-14.89139593	-2.369616272	-13.5720841	5	3.85	0.09456092386	0.01914216465	0.4	-0.3837636743	-0.05025671087	-0.0120808975	-0.04229320118	-0.03687661729	-0.02695146496	a248bdd	altNR	model_8p2_twist	1.105	0.9330945127	1	0.9846353194	0.9999999999476255	0.5000000000000001	-1.881595815	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8731744404	-1.260775082	2024-11-01@20:04	-0.3	-0.06125686141	0.2154594265	v2.7.1	
0.08749102580091292	0	0	-3.343707178e-15	0	0.4373925309	-0.7560114766	-0.2983346053	0	0	-2.483742779e-18	0	-0.1491673681	0	0.149167013	-14.84058694	-2.359616272	-13.56938453	5	3.85	0.0942104707	0.01914216465	0.4	-0.3837636743	-0.05018672468	-0.01213239061	-0.04225610398	-0.03695245078	-0.02698531175	a248bdd	altNR	model_8p2_twist	1.1	0.9325028354	1	0.9841197891	0.9999999999475284	0.5000000000000001	-1.87720574	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8730330198	-1.260706424	2024-11-01@20:04	-0.3	-0.06179001423	0.2148929371	v2.7.1	
0.08999050402614686	0	0	-1.120786535e-14	0	0.4351687905	-0.7550690805	-0.2978987047	0	0	-1.731689479e-16	0	-0.1489495904	0	0.1489488651	-14.78985767	-2.349616272	-13.56676667	5	3.85	0.09386209247	0.01914216465	0.4	-0.3837636743	-0.05011597628	-0.01218373038	-0.04222047776	-0.03702914833	-0.02702008501	a248bdd	altNR	model_8p2_twist	1.095	0.9319108284	1	0.9836052653	0.99999999994744	0.5000000000000001	-1.872822325	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8728930662	-1.260644212	2024-11-01@20:04	-0.3	-0.06232300482	0.2143318603	v2.7.1	
0.09313669196864777	0	0	-3.824592703e-15	0	0.4329411899	-0.7541247037	-0.2974531119	0	0	-2.19436923e-16	0	-0.1487267822	0	0.1487260673	-14.73914554	-2.339616272	-13.56421753	5	3.85	0.09351509275	0.01914216465	0.4	-0.3837636743	-0.05004421914	-0.01223527474	-0.04218767214	-0.0371069084	-0.0270547214	a248bdd	altNR	model_8p2_twist	1.09	0.9313191478	1	0.9830935526	0.9999999999349469	0.5000000000000001	-1.868445619	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.872753454	-1.260586279	2024-11-01@20:04	-0.3	-0.06285518544	0.2137789524	v2.7.1	
0.09516736110500687	0	0	3.551997216e-15	0	0.430718357	-0.7531834063	-0.2969974645	0	0	-2.826589963e-16	0	-0.1484988626	0	0.1484984193	-14.68850264	-2.329616272	-13.56174702	5	3.85	0.09317004394	0.01914216465	0.4	-0.3837636743	-0.04997166383	-0.01228671694	-0.0421563262	-0.03718560665	-0.02708992011	a248bdd	altNR	model_8p2_twist	1.085	0.9307271637	1	0.9825838561	0.9999999999350391	0.5000000000000001	-1.864075661	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.87261514	-1.260534269	2024-11-01@20:05	-0.3	-0.06338716272	0.2132323708	v2.7.1	
0.09947184398453326	0	0	-3.280366497e-15	0	0.4284841608	-0.7522358666	-0.2965323045	0	0	-7.419315634e-18	0	-0.1482662555	0	0.1482658202	-14.63783177	-2.319616272	-13.55930956	5	3.85	0.09282587687	0.01914216465	0.4	-0.3837636743	-0.04989834833	-0.0123386279	-0.04212614003	-0.03726554417	-0.02712511282	a248bdd	altNR	model_8p2_twist	1.08	0.9301359785	1	0.9820763807	0.9999999999349769	0.5000000000000001	-1.859712503	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8724763519	-1.260484099	2024-11-01@20:05	-0.3	-0.06391785454	0.2126909227	v2.7.1	
0.10134485539390735	0	0	1.393710615e-15	0	0.4262676366	-0.7512991203	-0.2960569423	0	0	1.115338092e-16	0	-0.1480282908	0	0.148028246	-14.58730769	-2.309616272	-13.5569941	5	3.85	0.09248450127	0.01914216465	0.4	-0.3837636743	-0.04982414939	-0.012389967	-0.04209837249	-0.03734624432	-0.0271614331	a248bdd	altNR	model_8p2_twist	1.075	0.9295434748	1	0.9815710362	0.999999999935084	0.5000000000000002	-1.855356187	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.872340308	-1.260443224	2024-11-01@20:05	-0.3	-0.06444931594	0.2121582656	v2.7.1	
0.10481894673911152	0	0	-9.159220253e-15	0	0.4240380577	-0.7503552505	-0.2955704305	0	0	-2.521911824e-16	0	-0.1477850419	0	0.1477850432	-14.53674556	-2.299616272	-13.55471183	5	3.85	0.09214389477	0.01914216465	0.4	-0.3837636743	-0.04974916502	-0.01244183268	-0.04207154093	-0.03742826294	-0.02719788754	a248bdd	altNR	model_8p2_twist	1.07	0.9289518305	1	0.9810674561	0.9999999999349309	0.5000000000000001	-1.85100677	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8722036156	-1.260404433	2024-11-01@20:05	-0.3	-0.06497941725	0.2116300993	v2.7.1	
0.10705893696331725	0	0	1.41765301e-15	0	0.4218098179	-0.7494127576	-0.2950736289	0	0	1.932222663e-17	0	-0.1475363477	0	0.1475368073	-14.48623195	-2.289616272	-13.55250606	5	3.85	0.09180499985	0.01914216465	0.4	-0.3837636743	-0.04967330021	-0.01249370594	-0.04204691296	-0.03751137662	-0.02723489311	a248bdd	altNR	model_8p2_twist	1.065	0.9283599654	1	0.980565843	0.9999999999350377	0.5000000000000001	-1.846664298	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8720678761	-1.260371074	2024-11-01@20:05	-0.3	-0.06550920228	0.2111088066	v2.7.1	
0.11099845689041046	0	0	-5.69671184e-15	0	0.4195735517	-0.7484661484	-0.2945665294	0	0	-7.340355988e-17	0	-0.1472831476	0	0.1472829568	-14.43571076	-2.279616272	-13.55035804	5	3.85	0.09146720845	0.01914216465	0.4	-0.3837636743	-0.04959637765	-0.01254592678	-0.0420248231	-0.03759577576	-0.02727143643	a248bdd	altNR	model_8p2_twist	1.06	0.9277685544	1	0.9800663914	0.9999999999224239	0.5000000000000001	-1.842328831	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8719320532	-1.260341409	2024-11-01@20:06	-0.3	-0.06603800598	0.2105943559	v2.7.1	
0.11348973123317642	0	0	6.003307746e-15	0	0.417340639	-0.7475222407	-0.2940483765	0	0	-1.588287087e-16	0	-0.1470239907	0	0.1470240031	-14.38525021	-2.269616272	-13.5483108	5	3.85	0.09113125389	0.01914216465	0.4	-0.3837636743	-0.04951812385	-0.01259807706	-0.04200711758	-0.03768128786	-0.02730755653	a248bdd	altNR	model_8p2_twist	1.055	0.9271766933	1	0.9795687393	0.9999999999225175	0.5000000000000001	-1.838000417	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8717974227	-1.26031904	2024-11-01@20:06	-0.3	-0.06656669971	0.2100882001	v2.7.1	
0.11611424581700075	0	0	-4.257500774e-15	0	0.4151238852	-0.746588834	-0.2935193305	0	0	-1.293686149e-16	0	-0.1467595005	0	0.1467595195	-14.33492671	-2.259616272	-13.54643911	5	3.85	0.09079794299	0.01914216465	0.4	-0.3837636743	-0.04943765194	-0.01264967444	-0.04199874919	-0.03776771137	-0.02734189989	a248bdd	altNR	model_8p2_twist	1.05	0.9265833007	1	0.9790731549	0.9999999999226845	0.5000000000000001	-1.833679117	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8716654331	-1.260309128	2024-11-01@20:06	-0.3	-0.06709632603	0.2095964825	v2.7.1	
0.11996661841346118	0	0	4.968958835e-16	0	0.4128936959	-0.7456482678	-0.2929787278	0	0	-1.013244584e-16	0	-0.1464892059	0	0.1464891182	-14.28456334	-2.249616272	-13.54459686	5	3.85	0.09046538107	0.01914216465	0.4	-0.3837636743	-0.04935652001	-0.01270181266	-0.04199099347	-0.03785559876	-0.02737714832	a248bdd	altNR	model_8p2_twist	1.045	0.9259906682	1	0.9785795632	0.999999999922885	0.5000000000000001	-1.829365003	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8715327772	-1.260300743	2024-11-01@20:06	-0.3	-0.06762464712	0.2091095941	v2.7.1	
0.12340815756087405	0	0	2.009724472e-15	0	0.4106476305	-0.7446990289	-0.2924286494	0	0	1.377792855e-16	0	-0.1462140691	0	0.1462141045	-14.23414588	-2.239616272	-13.54276638	5	3.85	0.09013342521	0.01914216465	0.4	-0.3837636743	-0.04927489853	-0.01275459027	-0.04198221634	-0.0379450267	-0.02741291866	a248bdd	altNR	model_8p2_twist	1.04	0.9253990061	1	0.9780883067	0.9999999999229525	0.5000000000000001	-1.825058121	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8713991777	-1.26029284	2024-11-01@20:07	-0.3	-0.06815145038	0.2086261473	v2.7.1	
0.12700008553283137	0	0	-1.722358291e-15	0	0.4083799812	-0.7437375864	-0.2918678185	0	0	1.500403031e-18	0	-0.145933747	0	0.1459336515	-14.18364071	-2.229616272	-13.54093909	5	3.85	0.08980173235	0.01914216465	0.4	-0.3837636743	-0.0491927727	-0.01280823246	-0.04197274684	-0.03803613315	-0.02744926277	a248bdd	altNR	model_8p2_twist	1.035	0.9248088137	1	0.9775996496	0.9999999999229767	0.5000000000000001	-1.820758535	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8712639853	-1.260284281	2024-11-01@20:07	-0.3	-0.06867624273	0.2081468611	v2.7.1	
0.13032647324785473	0	0	2.797284967e-15	0	0.4060922702	-0.742764769	-0.2912954467	0	0	-3.112275477e-16	0	-0.1456475871	0	0.1456474688	-14.13305739	-2.219616272	-13.53913592	5	3.85	0.0894704174	0.01914216465	0.4	-0.3837636743	-0.04910965969	-0.01286269409	-0.04196499163	-0.038128928	-0.02748543572	a248bdd	altNR	model_8p2_twist	1.03	0.9242200051	1	0.9771132537	0.999999999923222	0.5000000000000001	-1.816466304	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8711273635	-1.260276457	2024-11-01@20:07	-0.3	-0.06919909977	0.2076734023	v2.7.1	
0.13577433603595684	0	0	1.201091329e-14	0	0.4037825974	-0.7417793162	-0.2907094708	0	0	1.058279374e-16	0	-0.1453544472	0	0.1453545705	-14.08238509	-2.209616272	-13.53729787	5	3.85	0.08913938219	0.01914216465	0.4	-0.3837636743	-0.04902663214	-0.01291806047	-0.04195182137	-0.03822348443	-0.02752411491	a248bdd	altNR	model_8p2_twist	1.025	0.9236327845	1	0.9766271708	0.999999999923141	0.5000000000000001	-1.812181498	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8709890884	-1.260266489	2024-11-01@20:07	-0.3	-0.0697198152	0.2071979543	v2.7.1	
0.13961106464597312	0	0	7.102802679e-15	0	0.4014607873	-0.7407871882	-0.290113021	0	0	4.185121749e-16	0	-0.145056295	0	0.1450564658	-14.03168255	-2.199616272	-13.53553422	5	3.85	0.08880925015	0.01914216465	0.4	-0.3837636743	-0.04894212161	-0.01297396482	-0.0419444323	-0.0383196614	-0.02756128701	a248bdd	altNR	model_8p2_twist	1.02	0.9230463297	1	0.9761445482	0.9999999999232634	0.5	-1.807904168	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8708502694	-1.260260259	2024-11-01@20:08	-0.3	-0.07023917892	0.2067335784	v2.7.1	
0.1431201087167383	0	0	2.141220964e-15	0	0.3991111704	-0.7397786295	-0.2895060213	0	0	-1.248221742e-16	0	-0.1447529257	0	0.1447528405	-13.98085734	-2.189616272	-13.53376358	5	3.85	0.08847907771	0.01914216465	0.4	-0.3837636743	-0.04885704894	-0.0130310251	-0.04193647778	-0.03841778821	-0.02759871075	a248bdd	altNR	model_8p2_twist	1.015	0.9224620577	1	0.9756653521	0.9999999999233494	0.5000000000000001	-1.803634383	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8707091156	-1.260252261	2024-11-01@20:08	-0.3	-0.07075580748	0.2062737862	v2.7.1	
0.146953927508341	0	0	9.616947162e-15	0	0.3967464897	-0.7387614235	-0.288888768	0	0	-4.731628266e-17	0	-0.1444443924	0	0.1444444434	-13.92998542	-2.179616272	-13.53202962	5	3.85	0.08814966443	0.01914216465	0.4	-0.3837636743	-0.04877100348	-0.01308875984	-0.04193051454	-0.03851767168	-0.02763571507	a248bdd	altNR	model_8p2_twist	1.01	0.9218788771	1	0.9751890035	0.9999999999232344	0.5000000000000001	-1.79937221	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8705670706	-1.26024585	2024-11-01@20:08	-0.3	-0.07127075136	0.2058210726	v2.7.1	
0.15191898324399206	0	0	-3.851944934e-15	0	0.3943569295	-0.7377293602	-0.2882579201	0	0	2.066928437e-16	0	-0.1441290339	0	0.1441289744	-13.87900923	-2.169616272	-13.53026522	5	3.85	0.08782043534	0.01914216465	0.4	-0.3837636743	-0.04868491118	-0.01314756693	-0.0419205633	-0.03861953866	-0.02767466003	a248bdd	altNR	model_8p2_twist	1.005	0.9212977232	1	0.974713959	0.9999999999231796	0.5000000000000001	-1.795117719	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8704230032	-1.260236973	2024-11-01@20:08	-0.3	-0.07178309513	0.2053683743	v2.7.1	
0.15695095450789878	0	0	1.67374927e-15	0	0.3919501235	-0.7366871027	-0.2876146409	0	0	-3.972726108e-17	0	-0.1438072787	0	0.1438075967	-13.82797438	-2.159616272	-13.52853961	5	3.85	0.08749187192	0.01914216465	0.4	-0.3837636743	-0.04859781823	-0.01320715981	-0.04191262912	-0.03872329154	-0.02771369962	a248bdd	altNR	model_8p2_twist	1	0.920717938	1	0.9742418099	0.9999999999251052	0.5000000000000001	-1.790870981	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8702777789	-1.260229839	2024-11-01@20:08	-0.3	-0.07229346813	0.20492275	v2.7.1	
0.16118516399704402	0	0	6.084140673e-16	0	0.3895251253	-0.7356339728	-0.2869565351	0	0	1.624332099e-16	0	-0.1434785691	0	0.1434784101	-13.77687572	-2.149616272	-13.5268249	5	3.85	0.08716393551	0.01914216465	0.4	-0.3837636743	-0.04850996441	-0.01326758819	-0.04190538412	-0.03882899421	-0.02775273729	a248bdd	altNR	model_8p2_twist	0.995	0.9201396441	1	0.9737704681	0.9999999999234939	0.5000000000000001	-1.786632063	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8701312818	-1.260222623	2024-11-01@20:09	-0.3	-0.07280174272	0.2044815838	v2.7.1	
0.16514389703676113	0	0	-3.89428601e-15	0	0.3870800754	-0.7345686967	-0.2862888219	0	0	1.250362435e-16	0	-0.1431442756	0	0.1431445417	-13.72570279	-2.139616272	-13.52511133	5	3.85	0.08683653578	0.01914216465	0.4	-0.3837636743	-0.04842175551	-0.01332894014	-0.04189477314	-0.03893673025	-0.02779340881	a248bdd	altNR	model_8p2_twist	0.99	0.9195630607	1	0.9733017028	0.9999999999233445	0.5000000000000001	-1.782401041	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8699832891	-1.260215468	2024-11-01@20:09	-0.3	-0.07330769745	0.2040426637	v2.7.1	
0.1701632211178222	0	0	-1.364576126e-16	0	0.3846171961	-0.7334925869	-0.2856068857	0	0	7.477004389e-17	0	-0.1428034511	0	0.1428034546	-13.67446914	-2.129616272	-13.52342268	5	3.85	0.08650982369	0.01914216465	0.4	-0.3837636743	-0.04833277486	-0.01339113984	-0.04188521877	-0.03904650683	-0.02783436152	a248bdd	altNR	model_8p2_twist	0.985	0.9189880123	1	0.9728356705	0.9999999999232384	0.5000000000000001	-1.778177994	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8698340489	-1.260209053	2024-11-01@20:09	-0.3	-0.07381149322	0.2036097913	v2.7.1	
0.1743552602348307	0	0	5.945085149e-15	0	0.3821342188	-0.7324040931	-0.2849128487	0	0	-1.732656919e-16	0	-0.1424564599	0	0.1424563661	-13.62316193	-2.119616272	-13.52172517	5	3.85	0.08618368709	0.01914216465	0.4	-0.3837636743	-0.04824351394	-0.01345429367	-0.04187344008	-0.03915841932	-0.02787617394	a248bdd	altNR	model_8p2_twist	0.98	0.9184147663	1	0.9723716139	0.9999999999231841	0.5000000000000001	-1.773962996	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8696832896	-1.260201504	2024-11-01@20:09	-0.3	-0.07431286189	0.203179261	v2.7.1	
0.18030066535339476	0	0	4.034480051e-15	0	0.3796304814	-0.7313026713	-0.2842032049	0	0	1.441263832e-17	0	-0.1421016482	0	0.1421016902	-13.57177782	-2.109616272	-13.5200597	5	3.85	0.08585811038	0.01914216465	0.4	-0.3837636743	-0.04815301008	-0.01351844463	-0.04186393427	-0.03927253467	-0.02791787274	a248bdd	altNR	model_8p2_twist	0.975	0.9178434407	1	0.9719087784	0.9999999999231114	0.4999999999999998	-1.769756134	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8695309236	-1.260195304	2024-11-01@20:10	-0.3	-0.07481168013	0.2027551003	v2.7.1	
0.18485470374738494	0	0	7.226169253e-16	0	0.3771105908	-0.7301911918	-0.2834799175	0	0	-3.294256896e-17	0	-0.1417402147	0	0.1417399464	-13.52034426	-2.099616272	-13.51841187	5	3.85	0.08553337892	0.01914216465	0.4	-0.3837636743	-0.04806191233	-0.01358341715	-0.04185386239	-0.03938881765	-0.02796028452	a248bdd	altNR	model_8p2_twist	0.97	0.9172736038	1	0.9714476481	0.9999999999230231	0.5000000000000002	-1.765557481	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8693774793	-1.260189817	2024-11-01@20:10	-0.3	-0.07530835591	0.2023353278	v2.7.1	
0.1900134491127828	0	0	-1.48257016e-15	0	0.3745705305	-0.729066948	-0.2827412376	0	0	-1.875690915e-16	0	-0.141370619	0	0.1413709488	-13.46883826	-2.089616272	-13.51677743	5	3.85	0.08520928383	0.01914216465	0.4	-0.3837636743	-0.04796996289	-0.01364939274	-0.04184380643	-0.0395074046	-0.02800339388	a248bdd	altNR	model_8p2_twist	0.965	0.9167057166	1	0.9709878333	0.9999999999229179	0.5000000000000001	-1.761367127	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8692224782	-1.260184782	2024-11-01@20:10	-0.3	-0.07580243365	0.2019193583	v2.7.1	
0.1950964406668347	0	0	1.740047013e-15	0	0.372010886	-0.7279301997	-0.2819888093	0	0	-1.799497277e-16	0	-0.140994536	0	0.140994523	-13.41726377	-2.079616272	-13.51515873	5	3.85	0.08488588129	0.01914216465	0.4	-0.3837636743	-0.0478772707	-0.01371636351	-0.04183379316	-0.03962834373	-0.02804680493	a248bdd	altNR	model_8p2_twist	0.96	0.9161397685	1	0.9705302568	0.999999999897814	0.5000000000000001	-1.757185158	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8690659783	-1.260180046	2024-11-01@20:10	-0.3	-0.07629391394	0.2015084792	v2.7.1	
0.2005957956300606	0	0	-2.405620792e-15	0	0.3694326964	-0.7267815114	-0.2812219688	0	0	2.416578195e-16	0	-0.1406112018	0	0.1406112328	-13.36562737	-2.069616272	-13.51357378	5	3.85	0.08456325179	0.01914216465	0.4	-0.3837636743	-0.04778331792	-0.01378430181	-0.04182626759	-0.03975167587	-0.02808946835	a248bdd	altNR	model_8p2_twist	0.955	0.9155756951	1	0.9700745878	0.9999999998984838	0.5000000000000001	-1.753011662	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8689080918	-1.260176538	2024-11-01@20:11	-0.3	-0.0767828489	0.2011050776	v2.7.1	
0.20587267793092004	0	0	7.612195416e-15	0	0.3668375399	-0.7256218186	-0.2804410528	0	0	-2.691256676e-16	0	-0.1402204268	0	0.1402208317	-13.31393873	-2.059616272	-13.51198416	5	3.85	0.08424150367	0.01914216465	0.4	-0.3837636743	-0.04768932582	-0.01385315578	-0.04181503628	-0.03987743236	-0.02813419591	a248bdd	altNR	model_8p2_twist	0.95	0.9150133643	1	0.9696207681	0.9999999998990299	0.5000000000000001	-1.748846728	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8687489957	-1.260172577	2024-11-01@20:11	-0.3	-0.0772693558	0.2007033278	v2.7.1	
0.2118200505983264	0	0	-4.434658411e-15	0	0.3642215852	-0.7244484601	-0.2796445893	0	0	1.751989845e-16	0	-0.1398224026	0	0.1398225722	-13.26217613	-2.049616272	-13.51041128	5	3.85	0.08392044845	0.01914216465	0.4	-0.3837636743	-0.04759446284	-0.01392310678	-0.04180445608	-0.0400057577	-0.02817924714	a248bdd	altNR	model_8p2_twist	0.945	0.9144532553	1	0.9691688544	0.999999999899452	0.49999999999999967	-1.744690454	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8685882261	-1.260168937	2024-11-01@20:11	-0.3	-0.07775296175	0.2003066832	v2.7.1	
0.216629342655471	0	0	2.945790022e-16	0	0.3615892352	-0.7232642511	-0.2788327838	0	0	4.175655789e-17	0	-0.1394164342	0	0.1394163703	-13.21036562	-2.039616272	-13.50885412	5	3.85	0.08360034895	0.01914216465	0.4	-0.3837636743	-0.04749897949	-0.01399398135	-0.04179289817	-0.04013662985	-0.02822526306	a248bdd	altNR	model_8p2_twist	0.94	0.9138949143	1	0.9687184788	0.999999999900063	0.49999999999999967	-1.740542929	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8684262954	-1.26016611	2024-11-01@20:11	-0.3	-0.07823409405	0.1999136619	v2.7.1	
0.22332681756497466	0	0	-4.941446614e-15	0	0.3589321113	-0.7220634249	-0.2780058259	0	0	-9.27686935e-17	0	-0.1390031606	0	0.1390034178	-13.15845927	-2.029616272	-13.50732409	5	3.85	0.08328077813	0.01914216465	0.4	-0.3837636743	-0.04740227503	-0.01406616482	-0.04178405314	-0.04027029519	-0.02827037002	a248bdd	altNR	model_8p2_twist	0.935	0.9133393775	1	0.968271338	0.9999999999003608	0.49999999999999967	-1.736404258	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8682621921	-1.26016346	2024-11-01@20:12	-0.3	-0.07871174304	0.1995292797	v2.7.1	
0.22900320314898542	0	0	8.897936328e-15	0	0.3562696093	-0.720858979	-0.2771640361	0	0	-1.861208799e-16	0	-0.1385824414	0	0.1385825427	-13.10656966	-2.019616272	-13.50582956	5	3.85	0.08296279202	0.01914216465	0.4	-0.3837636743	-0.04730502684	-0.01413881787	-0.04177378389	-0.0404064192	-0.02831684927	a248bdd	altNR	model_8p2_twist	0.93	0.9127843791	1	0.9678245485	0.9999999999382712	0.49999999999999967	-1.732274536	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8680982282	-1.260163776	2024-11-01@20:12	-0.3	-0.07918808075	0.1991479686	v2.7.1	
0.2355564507141879	0	0	-2.52318018e-15	0	0.3535806497	-0.7196365116	-0.2763043433	0	0	3.106312488e-16	0	-0.138152861	0	0.138152376	-13.05457559	-2.009616272	-13.50430846	6	3.85	0.08264529237	0.01914216465	0.4	-0.3837636743	-0.04720740214	-0.01421289131	-0.04176054889	-0.04054552294	-0.0283646952	a248bdd	altNR	model_8p2_twist	0.925	0.9122324928	1	0.9673784954	0.9999999999383591	0.5000000000000001	-1.728153878	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8679318671	-1.260161682	2024-11-01@20:12	-0.3	-0.07966061652	0.1987677689	v2.7.1	
0.2412344267317872	0	0	7.434546475e-15	0	0.3508778817	-0.7184045032	-0.2754279003	0	0	-3.921405918e-17	0	-0.1377130675	0	0.1377150096	-13.00255053	-1.999616272	-13.50283361	6	3.85	0.08232896908	0.01914216465	0.4	-0.3837636743	-0.04710825263	-0.01428783978	-0.04175010132	-0.04068741709	-0.02841194339	a248bdd	altNR	model_8p2_twist	0.92	0.9116822311	1	0.9669323339	0.9999999999383942	0.5000000000000001	-1.724042381	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8677646176	-1.260162552	2024-11-01@20:12	-0.3	-0.08013077131	0.1983935146	v2.7.1	
0.24732553776485938	0	0	2.674267803e-15	0	0.3481553744	-0.7171587652	-0.2745349862	0	0	2.4704536e-16	0	-0.1372675062	0	0.1372676369	-12.95046087	-1.989616272	-13.50136908	6	3.85	0.0820135353	0.01914216465	0.4	-0.3837636743	-0.04700884841	-0.01436394838	-0.04173757544	-0.04083231128	-0.02846103993	a248bdd	altNR	model_8p2_twist	0.915	0.9111343765	1	0.9664899834	0.9999999999382699	0.5000000000000002	-1.719940149	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8675957539	-1.260163284	2024-11-01@20:13	-0.3	-0.08059778021	0.1980241491	v2.7.1	
0.25485901562419244	0	0	1.663785935e-15	0	0.3454123465	-0.7158985953	-0.2736248325	0	0	-1.049299414e-16	0	-0.1368125605	0	0.1368124215	-12.89830274	-1.979616272	-13.49991065	6	3.85	0.08169897792	0.01914216465	0.4	-0.3837636743	-0.04690841887	-0.01444127458	-0.04172497848	-0.04098030973	-0.02851004122	a248bdd	altNR	model_8p2_twist	0.91	0.9105890944	1	0.966047777	0.9999999999381409	0.5000000000000001	-1.715847308	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.867425167	-1.260164121	2024-11-01@20:13	-0.3	-0.08106147254	0.19765792	v2.7.1	
0.2599967091026903	0	0	4.907655488e-15	0	0.3426562323	-0.7146290373	-0.2726983334	0	0	3.924050235e-17	0	-0.1363492623	0	0.136349013	-12.84611925	-1.969616272	-13.49845794	6	3.85	0.08138569622	0.01914216465	0.4	-0.3837636743	-0.04680838333	-0.01451949527	-0.04170892428	-0.0411313376	-0.02856153443	a248bdd	altNR	model_8p2_twist	0.905	0.9100454679	1	0.9656078447	0.9999999999380431	0.49999999999999983	-1.711763958	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8672537509	-1.26016495	2024-11-01@20:13	-0.3	-0.08152271732	0.197294406	v2.7.1	
0.26802990875014415	0	0	1.715769604e-15	0	0.339881767	-0.7133462946	-0.2717539007	0	0	1.780861288e-16	0	-0.1358768888	0	0.1358769744	-12.79388079	-1.959616272	-13.49704827	6	3.85	0.08107344588	0.01914216465	0.4	-0.3837636743	-0.0467064585	-0.0145988721	-0.04169660251	-0.04128560309	-0.02861174396	a248bdd	altNR	model_8p2_twist	0.9	0.9095042281	1	0.9651685108	0.9999999999378671	0.5000000000000001	-1.70769023	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8670808536	-1.260167994	2024-11-01@20:13	-0.3	-0.08198079936	0.1969384022	v2.7.1	
0.27407530880517444	0	0	4.266426936e-15	0	0.3370888546	-0.712050146	-0.2707908064	0	0	-2.534629842e-16	0	-0.1353953503	0	0.1353953645	-12.74158736	-1.949616272	-13.49564492	6	3.85	0.08076224715	0.01914216465	0.4	-0.3837636743	-0.04660389198	-0.01467943112	-0.04168244006	-0.04144320535	-0.02866309236	a248bdd	altNR	model_8p2_twist	0.895	0.9089654456	1	0.9647296883	0.9999999999376177	0.4999999999999998	-1.703626236	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8669064505	-1.260171462	2024-11-01@20:14	-0.3	-0.08243563808	0.1965847132	v2.7.1	
0.282027105790142	0	0	-1.297252344e-15	0	0.3342827668	-0.710744203	-0.2698101886	0	0	3.432710496e-16	0	-0.1349049891	0	0.1349050881	-12.68926954	-1.939616272	-13.49426609	6	3.85	0.08045237919	0.01914216465	0.4	-0.3837636743	-0.04650052742	-0.01476094222	-0.04166744165	-0.04160412396	-0.02871530194	a248bdd	altNR	model_8p2_twist	0.89	0.9084284408	1	0.9642917204	0.9999999999376648	0.4999999999999997	-1.699572104	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8667311798	-1.260176549	2024-11-01@20:14	-0.3	-0.08288787238	0.1962350789	v2.7.1	
0.2896259479615686	0	0	-2.065526612e-16	0	0.3314600757	-0.7094259072	-0.2688100911	0	0	5.119712892e-17	0	-0.1344050555	0	0.1344050432	-12.63690829	-1.929616272	-13.49289773	6	3.85	0.08014369516	0.01914216465	0.4	-0.3837636743	-0.04639643571	-0.01484358683	-0.04165143492	-0.04176853995	-0.02876837107	a248bdd	altNR	model_8p2_twist	0.885	0.9078937237	1	0.9638535853	0.9999999999372299	0.49999999999999967	-1.69552796	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8665546098	-1.260182285	2024-11-01@20:14	-0.3	-0.08333699911	0.1958880726	v2.7.1	
0.29688366929843535	0	0	5.293408359e-17	0	0.3286146802	-0.7080906939	-0.2677912027	0	0	-1.738581058e-17	0	-0.1338956629	0	0.1338956072	-12.58446959	-1.919616272	-13.49153954	6	3.85	0.07983593157	0.01914216465	0.4	-0.3837636743	-0.04629155977	-0.01492768342	-0.04163513444	-0.04193670507	-0.02882180501	a248bdd	altNR	model_8p2_twist	0.88	0.9073622283	1	0.9634176037	0.9999999999369256	0.49999999999999956	-1.691493932	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8663759688	-1.260187768	2024-11-01@20:15	-0.3	-0.08378210947	0.1955463966	v2.7.1	
0.30431065461200435	0	0	-3.76564598e-15	0	0.3257572691	-0.7067461254	-0.2667528772	0	0	6.230000352e-17	0	-0.1333765488	0	0.1333765477	-12.53201461	-1.909616272	-13.49021276	6	3.85	0.07952961709	0.01914216465	0.4	-0.3837636743	-0.04618573424	-0.01501273581	-0.04161921618	-0.04210848238	-0.02887594847	a248bdd	altNR	model_8p2_twist	0.875	0.906832469	1	0.9629817328	0.9999999999367302	0.4999999999999998	-1.687470157	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8661965729	-1.260195316	2024-11-01@20:15	-0.3	-0.08422461306	0.1952090303	v2.7.1	
0.3128854724235128	0	0	-3.635979315e-15	0	0.3228905705	-0.7053941202	-0.2656963067	0	0	6.076923344e-17	0	-0.1328482201	0	0.1328482042	-12.47955916	-1.899616272	-13.48891159	6	3.85	0.07922489035	0.01914216465	0.4	-0.3837636743	-0.04607908914	-0.01509862416	-0.04160131299	-0.04228391987	-0.02893113381	a248bdd	altNR	model_8p2_twist	0.87	0.906304047	1	0.9625454216	0.999999999936352	0.5000000000000001	-1.683456775	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8660167593	-1.260205597	2024-11-01@20:15	-0.3	-0.08466487592	0.1948730935	v2.7.1	
0.3218344970118533	0	0	-2.428114147e-15	0	0.3200036892	-0.704026571	-0.2646209255	0	0	9.741578352e-18	0	-0.1323104308	0	0.1323103374	-12.42704218	-1.889616272	-13.48763412	6	3.85	0.07892127062	0.01914216465	0.4	-0.3837636743	-0.04597127263	-0.0151859077	-0.04158466649	-0.04246339959	-0.02898618671	a248bdd	altNR	model_8p2_twist	0.865	0.905778624	1	0.9621112917	0.9999999999360574	0.5000000000000001	-1.679453926	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.865835153	-1.260216564	2024-11-01@20:16	-0.3	-0.0851012919	0.1945435445	v2.7.1	
0.32906617036185787	0	0	-3.772445831e-15	0	0.3170947679	-0.702641876	-0.2635213387	0	0	-1.683700715e-16	0	-0.1317606432	0	0.1317606194	-12.37445392	-1.879616272	-13.48635476	6	3.85	0.07861870617	0.01914216465	0.4	-0.3837636743	-0.04586253118	-0.01527470939	-0.04156750456	-0.04264709842	-0.0290417836	a248bdd	altNR	model_8p2_twist	0.86	0.9052565702	1	0.9616754836	0.9999999999356282	0.49999999999999956	-1.67546175	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8656515004	-1.260226909	2024-11-01@20:16	-0.3	-0.08553349248	0.194216798	v2.7.1	
0.33791290240974686	0	0	-1.364761693e-14	0	0.3141737799	-0.7012472612	-0.2624025691	0	0	-1.374902537e-16	0	-0.1312012101	0	0.1312012238	-12.32185109	-1.869616272	-13.48508516	6	3.85	0.07831766635	0.01914216465	0.4	-0.3837636743	-0.04575336048	-0.01536455102	-0.04154684136	-0.04283490554	-0.02909943972	a248bdd	altNR	model_8p2_twist	0.855	0.9047363958	1	0.9612397566	0.9999999999351705	0.4999999999999999	-1.671480402	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8654670478	-1.260238752	2024-11-01@20:16	-0.3	-0.08596288679	0.1938903952	v2.7.1	
0.3465285991065923	0	0	7.67997493e-15	0	0.3112380213	-0.6998405785	-0.2612636049	0	0	6.990342021e-17	0	-0.1306317683	0	0.1306318346	-12.26921897	-1.859616272	-13.48383017	6	3.85	0.07801804979	0.01914216465	0.4	-0.3837636743	-0.04564347436	-0.01545559062	-0.04152384144	-0.04302702473	-0.02915802289	a248bdd	altNR	model_8p2_twist	0.85	0.9042185517	1	0.9608050297	0.9999999998989683	0.49999999999999967	-1.667510035	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8652814436	-1.260251775	2024-11-01@20:17	-0.3	-0.08638902665	0.1935670693	v2.7.1	
0.3560183224465866	0	0	9.755462307e-15	0	0.3082907308	-0.6984241388	-0.2601020512	0	0	-3.999292316e-16	0	-0.1300509358	0	0.1300509934	-12.21657617	-1.849616272	-13.48261843	6	3.85	0.07772001333	0.01914216465	0.4	-0.3837636743	-0.04553132357	-0.01554768191	-0.04150444082	-0.04322351686	-0.02921601765	a248bdd	altNR	model_8p2_twist	0.845	0.9037025393	1	0.9603662508	0.9999999998982557	0.49999999999999967	-1.663550803	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.865095092	-1.260268514	2024-11-01@20:17	-0.3	-0.08681237086	0.1932466331	v2.7.1	
0.3650699218644026	0	0	1.370846993e-14	0	0.3053259689	-0.6969932831	-0.2589187774	0	0	-3.764706225e-16	0	-0.1294591586	0	0.1294591662	-12.16389001	-1.839616272	-13.48141559	6	3.85	0.07742332404	0.01914216465	0.4	-0.3837636743	-0.0454170866	-0.01564115696	-0.04148128671	-0.04342468363	-0.02927481564	a248bdd	altNR	model_8p2_twist	0.84	0.9031893645	1	0.959926135	0.9999999998977415	0.49999999999999967	-1.659602879	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8649072223	-1.260287577	2024-11-01@20:17	-0.3	-0.08723194145	0.1929263741	v2.7.1	
0.37502301508171193	0	0	-3.269120582e-15	0	0.3023642479	-0.6955636408	-0.257720451	0	0	-6.322546178e-17	0	-0.1288602054	0	0.1288601924	-12.11127525	-1.829616272	-13.48056888	6	3.85	0.07712884382	0.01914216465	0.4	-0.3837636743	-0.04522734543	-0.01573495022	-0.04142313234	-0.04363014422	-0.0293028601	a248bdd	altNR	model_8p2_twist	0.835	0.9026755725	1	0.9593805842	0.9999999998973936	0.5000000000000002	-1.655666796	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8647204715	-1.260411813	2024-11-01@20:18	-0.3	-0.08765101372	0.1925105596	v2.7.1	
0.3846189639508778	0	0	2.282267601e-15	0	0.2993884415	-0.6941220217	-0.2565031691	0	0	-3.985226853e-17	0	-0.1282514578	0	0.1282516971	-12.05863671	-1.819616272	-13.47972018	6	3.85	0.07683586858	0.01914216465	0.4	-0.3837636743	-0.04503121233	-0.01582998028	-0.0413601132	-0.04384050154	-0.02932756693	a248bdd	altNR	model_8p2_twist	0.83	0.9021640191	1	0.9588211996	0.9999999998845648	0.5000000000000001	-1.651743158	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8645326337	-1.26054318	2024-11-01@20:18	-0.3	-0.08806684329	0.1920834101	v2.7.1	
0.3968263940181366	0	0	6.21127691e-16	0	0.2963926478	-0.6926636371	-0.255262603	0	0	-1.858720188e-16	0	-0.127631361	0	0.127631335	-12.00594222	-1.809616272	-13.47886554	6	3.85	0.07654418492	0.01914216465	0.4	-0.3837636743	-0.04483777183	-0.01592659292	-0.04129942035	-0.04405608675	-0.02935592582	a248bdd	altNR	model_8p2_twist	0.825	0.9016557797	1	0.9582676053	0.9999999998843005	0.5000000000000001	-1.647832131	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8643429285	-1.260669766	2024-11-01@20:18	-0.3	-0.08847838648	0.1916636151	v2.7.1	
0.4030893416982038	0	0	6.421808623e-17	0	0.2933827629	-0.6911928678	-0.2540041984	0	0	-2.379955279e-17	0	-0.1270021559	0	0.12700212	-11.95322511	-1.799616272	-13.47798544	6	3.85	0.07625405159	0.01914216465	0.4	-0.3837636743	-0.04464592202	-0.01602449888	-0.0412357535	-0.04427692362	-0.02938555302	a248bdd	altNR	model_8p2_twist	0.82	0.9011498704	1	0.9577175304	0.9999999998842595	0.5000000000000001	-1.643933858	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8641521076	-1.260793066	2024-11-01@20:19	-0.3	-0.08888656069	0.1912456398	v2.7.1	
0.4175961330538453	0	0	3.956369808e-15	0	0.2903646325	-0.6897141867	-0.2527256099	0	0	1.85631857e-16	0	-0.1263627484	0	0.1263627935	-11.90051817	-1.789616272	-13.47713249	6	3.85	0.07596570764	0.01914216465	0.4	-0.3837636743	-0.04445317043	-0.01612339892	-0.0411727967	-0.04450303659	-0.02941607166	a248bdd	altNR	model_8p2_twist	0.815	0.9006452383	1	0.9571657736	0.9999999998841934	0.5000000000000002	-1.640048534	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8639609298	-1.260918902	2024-11-01@20:19	-0.3	-0.08929234586	0.190828635	v2.7.1	
0.4276385925083992	0	0	3.649140533e-15	0	0.2873214735	-0.6882140519	-0.2514218095	0	0	-2.57940912e-17	0	-0.125711071	0	0.1257110897	-11.84772934	-1.779616272	-13.47626946	6	3.85	0.07567853769	0.01914216465	0.4	-0.3837636743	-0.0442568165	-0.01622425373	-0.04111218904	-0.04473509177	-0.02944556798	a248bdd	altNR	model_8p2_twist	0.81	0.9001450034	1	0.9566095769	0.9999999998844293	0.5000000000000001	-1.636176311	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.863767174	-1.261044565	2024-11-01@20:19	-0.3	-0.08969275325	0.190412493	v2.7.1	
0.43908182243901983	0	0	3.433381313e-15	0	0.2842673253	-0.6867034107	-0.2500977646	0	0	-1.983464615e-16	0	-0.1250491405	0	0.1250492053	-11.7949367	-1.769616272	-13.47540059	6	3.85	0.07539309352	0.01914216465	0.4	-0.3837636743	-0.04406256837	-0.01632631277	-0.04104924824	-0.04497290533	-0.02947704678	a248bdd	altNR	model_8p2_twist	0.805	0.8996466155	1	0.9560549982	0.999999999884235	0.49999999999999983	-1.632317373	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8635726747	-1.261169061	2024-11-01@20:20	-0.3	-0.09009018545	0.1899962516	v2.7.1	
0.449543279922555	0	0	6.264032569e-15	0	0.2811981165	-0.6851787964	-0.2487459193	0	0	9.501820709e-17	0	-0.1243731141	0	0.1243731331	-11.74211837	-1.759616272	-13.47453395	6	3.85	0.07510924217	0.01914216465	0.4	-0.3837636743	-0.04387190687	-0.01642983349	-0.04099331756	-0.04521680959	-0.02951065714	a248bdd	altNR	model_8p2_twist	0.8	0.8991508603	1	0.9555032827	0.999999999884225	0.49999999999999967	-1.628471899	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8633768817	-1.261287582	2024-11-01@20:20	-0.3	-0.09048387224	0.1895903586	v2.7.1	
0.46189184535633365	0	0	-4.076123459e-16	0	0.278115467	-0.683641303	-0.2473769301	0	0	2.583523607e-16	0	-0.1236886064	0	0.123688565	-11.68928383	-1.749616272	-13.47365771	6	3.85	0.07482706016	0.01914216465	0.4	-0.3837636743	-0.04367825248	-0.0165347536	-0.04092850663	-0.04546698578	-0.02954435146	a248bdd	altNR	model_8p2_twist	0.795	0.8986574489	1	0.954949547	0.9999999998741137	0.49999999999999967	-1.624640083	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8631799985	-1.261410161	2024-11-01@20:20	-0.3	-0.09087406334	0.1891776191	v2.7.1	
0.4750272057893587	0	0	8.060008663e-15	0	0.2750205694	-0.6820917024	-0.2459795353	0	0	2.872890173e-17	0	-0.1229897948	0	0.1229898063	-11.63644014	-1.739616272	-13.47277278	6	3.85	0.0745466041	0.01914216465	0.4	-0.3837636743	-0.0434866016	-0.01664103285	-0.04086735343	-0.04572363657	-0.02957976826	a248bdd	altNR	model_8p2_twist	0.79	0.8981661537	1	0.9543942107	0.9999999998847483	0.49999999999999956	-1.620822119	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.862982175	-1.261528839	2024-11-01@20:21	-0.3	-0.09126094861	0.1887691857	v2.7.1	
0.4873150189491301	0	0	3.021414179e-14	0	0.2719143503	-0.6805305667	-0.2445647211	0	0	8.887279587e-17	0	-0.1222823409	0	0.1222823427	-11.58359286	-1.729616272	-13.47191071	6	3.85	0.07426791757	0.01914216465	0.4	-0.3837636743	-0.04329282903	-0.01674864465	-0.04080280876	-0.04598698266	-0.02961552835	a248bdd	altNR	model_8p2_twist	0.785	0.897676782	1	0.9538400518	0.999999999884798	0.49999999999999983	-1.61701819	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8627835278	-1.261651698	2024-11-01@20:21	-0.3	-0.09164468351	0.1883593872	v2.7.1	
0.5018708032667866	0	0	-9.245619233e-15	0	0.2687979808	-0.6789586891	-0.2431221968	0	0	5.457451571e-17	0	-0.121561071	0	0.1215610448	-11.53074885	-1.719616272	-13.4710274	6	3.85	0.07399104839	0.01914216465	0.4	-0.3837636743	-0.04310122514	-0.01685754618	-0.04073686682	-0.04625724801	-0.02965335231	a248bdd	altNR	model_8p2_twist	0.78	0.8971890718	1	0.95328429	0.9999999998845444	0.5000000000000001	-1.613228513	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8625842096	-1.261771608	2024-11-01@20:21	-0.3	-0.092025487	0.1879495519	v2.7.1	
0.5148555137397381	0	0	-9.418004215e-15	0	0.2656662432	-0.6773714566	-0.2416525187	0	0	-2.476548839e-16	0	-0.1208262471	0	0.1208263009	-11.4778803	-1.709616272	-13.47012381	6	3.85	0.07371584124	0.01914216465	0.4	-0.3837636743	-0.04291163377	-0.01696808161	-0.04067085483	-0.04653487188	-0.02969262769	a248bdd	altNR	model_8p2_twist	0.775	0.8967041101	1	0.9527289325	0.9999999999303462	0.5000000000000002	-1.609453288	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8623835005	-1.261887469	2024-11-01@20:22	-0.3	-0.09240230025	0.1875432404	v2.7.1	
0.5288778394077578	0	0	-5.082233097e-15	0	0.2625251431	-0.675773712	-0.2401587429	0	0	2.560384346e-16	0	-0.1200789975	0	0.1200790117	-11.42502034	-1.699616272	-13.4692369	6	3.85	0.0734424975	0.01914216465	0.4	-0.3837636743	-0.04272051549	-0.0170799192	-0.04060416958	-0.04681995496	-0.02973246911	a248bdd	altNR	model_8p2_twist	0.77	0.8962206105	1	0.9521704211	0.9999999999293927	0.49999999999999956	-1.605692729	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8621822122	-1.26200676	2024-11-01@20:22	-0.3	-0.09277630929	0.1871333129	v2.7.1	
0.5434253471959918	0	0	4.634904293e-15	0	0.2593732374	-0.674164022	-0.2386369813	0	0	4.496085975e-17	0	-0.1193181507	0	0.1193181574	-11.37216164	-1.689616272	-13.46834076	6	3.85	0.07317097846	0.01914216465	0.4	-0.3837636743	-0.04253267134	-0.01719317573	-0.04053681105	-0.04711284647	-0.029774591	a248bdd	altNR	model_8p2_twist	0.765	0.8957388442	1	0.9516150859	0.9999999999282765	0.49999999999999967	-1.601947057	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.861980142	-1.262121904	2024-11-01@20:23	-0.3	-0.0931472242	0.1867292994	v2.7.1	
0.558369747101263	0	0	2.519314336e-15	0	0.2562104587	-0.6725420972	-0.237091975	0	0	7.261575532e-17	0	-0.1185460499	0	0.1185458624	-11.31930435	-1.679616272	-13.46743241	6	3.85	0.07290128888	0.01914216465	0.4	-0.3837636743	-0.04234517759	-0.01730788651	-0.04046471421	-0.04741386921	-0.02981701763	a248bdd	altNR	model_8p2_twist	0.76	0.8952587887	1	0.951059382	0.9999999999526006	0.49999999999999967	-1.598216494	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8617772746	-1.262237319	2024-11-01@20:23	-0.3	-0.09351503122	0.186322888	v2.7.1	
0.5742709681499469	0	0	-1.443402223e-15	0	0.2530378739	-0.6709086308	-0.2355206291	0	0	-2.023497338e-16	0	-0.1177603344	0	0.1177602593	-11.26645471	-1.669616272	-13.46653085	6	3.85	0.07263346407	0.01914216465	0.4	-0.3837636743	-0.04215599524	-0.01742401574	-0.04039131896	-0.04772332481	-0.02985990734	a248bdd	altNR	model_8p2_twist	0.755	0.8947801545	1	0.9504987593	0.9999999999527482	0.4999999999999998	-1.59450127	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8615737535	-1.262355708	2024-11-01@20:23	-0.3	-0.09387996682	0.1859117565	v2.7.1	
0.5896584010316878	0	0	-8.920834337e-15	0	0.2498540529	-0.6692621161	-0.2339172434	0	0	-3.358505922e-16	0	-0.1169586546	0	0.1169585135	-11.21360558	-1.659616272	-13.46562958	6	3.85	0.07236746839	0.01914216465	0.4	-0.3837636743	-0.04197012199	-0.01754168725	-0.04032284994	-0.04804161895	-0.02990353129	a248bdd	altNR	model_8p2_twist	0.75	0.8943032168	1	0.9499391302	0.9999999999526044	0.49999999999999956	-1.590801627	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.861369374	-1.262469372	2024-11-01@20:24	-0.3	-0.09424173237	0.1855084773	v2.7.1	
0.6058899780942926	0	0	-2.221452946e-15	0	0.2466620032	-0.6676049645	-0.2322855865	0	0	-1.462019881e-16	0	-0.116142831	0	0.1161428353	-11.16077358	-1.649616272	-13.46472032	6	3.85	0.07210338371	0.01914216465	0.4	-0.3837636743	-0.0417827832	-0.01766073984	-0.04025072964	-0.04836902206	-0.02994785014	a248bdd	altNR	model_8p2_twist	0.745	0.8938272012	1	0.9493731403	0.9999999999523612	0.5000000000000001	-1.587117807	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.861164556	-1.262585245	2024-11-01@20:24	-0.3	-0.09460101696	0.1850992857	v2.7.1	
0.6235722760267836	0	0	-2.270831297e-15	0	0.2434604599	-0.6659358023	-0.2306254723	0	0	1.560872846e-16	0	-0.1153127265	0	0.1153127284	-11.10795242	-1.639616272	-13.46379921	6	3.85	0.07184117442	0.01914216465	0.4	-0.3837636743	-0.04159772321	-0.01778128748	-0.04017462769	-0.0487059743	-0.02999393059	a248bdd	altNR	model_8p2_twist	0.74	0.8933523189	1	0.9488082042	0.9999999999518431	0.5000000000000001	-1.58345006	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8609591203	-1.262699864	2024-11-01@20:24	-0.3	-0.09495757768	0.1846892357	v2.7.1	
0.6411223236425382	0	0	2.148845459e-15	0	0.2402499163	-0.6642548033	-0.2289329183	0	0	-1.470561063e-18	0	-0.114466216	0	0.1144662288	-11.05514525	-1.629616272	-13.46288324	6	3.85	0.07158084987	0.01914216465	0.4	-0.3837636743	-0.04141539946	-0.01790333152	-0.04010004811	-0.0490528768	-0.0300410842	a248bdd	altNR	model_8p2_twist	0.735	0.8928783553	1	0.9482431239	0.9999999999509299	0.5000000000000002	-1.579798644	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8607531363	-1.262812089	2024-11-01@20:25	-0.3	-0.09531157015	0.1842837862	v2.7.1	
0.6597993053264409	0	0	-1.388581266e-15	0	0.2370305096	-0.6625618108	-0.2272077743	0	0	1.196346274e-16	0	-0.1136038035	0	0.1136038192	-11.00235332	-1.619616272	-13.46195926	6	3.85	0.07132240796	0.01914216465	0.4	-0.3837636743	-0.04123278501	-0.01802689733	-0.0400244295	-0.04941016765	-0.03008959665	a248bdd	altNR	model_8p2_twist	0.73	0.8924051674	1	0.9476734905	0.9999999999500944	0.5000000000000001	-1.576163827	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8605466242	-1.262924854	2024-11-01@20:25	-0.3	-0.09566307973	0.1838744018	v2.7.1	
0.6776794274955869	0	0	4.122056145e-15	0	0.2338009177	-0.6608552928	-0.2254567647	0	0	9.428875942e-17	0	-0.1127283968	0	0.1127283421	-10.94957015	-1.609616272	-13.46102938	6	3.85	0.07106581315	0.01914216465	0.4	-0.3837636743	-0.04105147528	-0.01815211206	-0.03994424194	-0.0497783686	-0.03013778595	a248bdd	altNR	model_8p2_twist	0.725	0.8919329784	1	0.9471055322	0.9999999998935551	0.5000000000000001	-1.57254588	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8603393934	-1.263038016	2024-11-01@20:25	-0.3	-0.09601184462	0.1834631646	v2.7.1	
0.6980551615937447	0	0	-2.742744437e-15	0	0.2305647155	-0.6591382564	-0.2236734609	0	0	-6.235784662e-17	0	-0.1118367673	0	0.1118367435	-10.8968152	-1.599616272	-13.46010123	6	3.85	0.07081113346	0.01914216465	0.4	-0.3837636743	-0.04087074636	-0.0182787669	-0.03986331964	-0.05015783775	-0.03018652201	a248bdd	altNR	model_8p2_twist	0.72	0.8914607261	1	0.946533836	0.999999999866205	0.5000000000000001	-1.568945086	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8601319648	-1.263151464	2024-11-01@20:26	-0.3	-0.09635880746	0.1830510446	v2.7.1	
0.7180181234360034	0	0	5.679312491e-15	0	0.2273197295	-0.6574083533	-0.2218519315	0	0	-2.857921146e-17	0	-0.1109259748	0	0.1109259641	-10.84407749	-1.589616272	-13.45916637	6	3.85	0.07055830884	0.01914216465	0.4	-0.3837636743	-0.04069336118	-0.01840704894	-0.03978288825	-0.05054918771	-0.03023750085	a248bdd	altNR	model_8p2_twist	0.715	0.890988817	1	0.9459614999	0.999999999889652	0.49999999999999956	-1.565361739	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8599240279	-1.263261647	2024-11-01@20:26	-0.3	-0.09670352678	0.1826418939	v2.7.1	
0.7380928709100741	0	0	-1.559371451e-15	0	0.2240642133	-0.6556635368	-0.2199980249	0	0	-7.002799875e-17	0	-0.1099989998	0	0.1099989637	-10.79134844	-1.579616272	-13.4582147	6	3.85	0.07030729408	0.01914216465	0.4	-0.3837636743	-0.04051488028	-0.01853712457	-0.03969896627	-0.0509530549	-0.03028754611	a248bdd	altNR	model_8p2_twist	0.71	0.8905175702	1	0.9453826017	0.9999999998884448	0.4999999999999998	-1.561796142	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8597153281	-1.263373587	2024-11-01@20:27	-0.3	-0.0970456405	0.1822254432	v2.7.1	
0.7598528926592658	0	0	3.250453874e-15	0	0.2208021363	-0.6539072124	-0.2181098536	0	0	2.012382834e-18	0	-0.1090546429	0	0.1090546573	-10.73864947	-1.569616272	-13.45726222	6	3.85	0.0700581471	0.01914216465	0.4	-0.3837636743	-0.04033587737	-0.01866875278	-0.03961387877	-0.051369871	-0.03033794204	a248bdd	altNR	model_8p2_twist	0.705	0.8900457163	1	0.9447969872	0.9999999999004032	0.4999999999999999	-1.558248601	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.859506457	-1.263487266	2024-11-01@20:27	-0.3	-0.09738627197	0.1818042554	v2.7.1	
0.7806318289168611	0	0	3.125963219e-15	0	0.2175291308	-0.6521347339	-0.216183131	0	0	-2.371930118e-16	0	-0.1080914046	0	0.1080914017	-10.68595832	-1.559616272	-13.45630522	6	3.85	0.0698107723	0.01914216465	0.4	-0.3837636743	-0.04016270821	-0.0188022946	-0.03952969025	-0.05180046101	-0.0303903956	a248bdd	altNR	model_8p2_twist	0.7	0.8895742754	1	0.9442177233	0.9999999999009289	0.4999999999999998	-1.554719442	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8592967721	-1.263595182	2024-11-01@20:27	-0.3	-0.09772439305	0.1813915683	v2.7.1	
0.8041503291943839	0	0	-4.053772722e-16	0	0.2142496986	-0.6503500381	-0.2142193621	0	0	-1.118472575e-16	0	-0.1071093835	0	0.1071093856	-10.63329913	-1.549616272	-13.45533568	6	3.85	0.06956522252	0.01914216465	0.4	-0.3837636743	-0.03998884998	-0.01893746695	-0.03944123833	-0.05224530592	-0.03044284618	a248bdd	altNR	model_8p2_twist	0.695	0.8891017462	1	0.9436300411	0.9999999999014926	0.49999999999999956	-1.551209005	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8590869546	-1.263705527	2024-11-01@20:28	-0.3	-0.09806133284	0.1809703723	v2.7.1	
0.8279928371634973	0	0	2.099290619e-15	0	0.2109613325	-0.6485501878	-0.2122182974	0	0	-8.800367417e-17	0	-0.1061089629	0	0.1061089783	-10.58065946	-1.539616272	-13.45435952	6	3.85	0.06932143086	0.01914216465	0.4	-0.3837636743	-0.03981696475	-0.01907450283	-0.03935139027	-0.05270524062	-0.0304954896	a248bdd	altNR	model_8p2_twist	0.69	0.8886285967	1	0.9430411622	0.9999999999022331	0.49999999999999956	-1.547717622	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8588766394	-1.263814881	2024-11-01@20:28	-0.3	-0.09839657	0.180548495	v2.7.1	
0.8525549174807381	0	0	8.325398074e-16	0	0.2076634381	-0.646734036	-0.2101754769	0	0	-1.020214817e-16	0	-0.1050874426	0	0.1050874055	-10.52803692	-1.529616272	-13.45337015	6	3.85	0.06907936232	0.01914216465	0.4	-0.3837636743	-0.03964873826	-0.0192135012	-0.03925937961	-0.05318106964	-0.03054989286	a248bdd	altNR	model_8p2_twist	0.685	0.8881547451	1	0.9424525144	0.9999999999347495	0.4999999999999997	-1.544245661	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8586657458	-1.263921481	2024-11-01@20:28	-0.3	-0.09873009237	0.1801272544	v2.7.1	
0.8778335106816509	0	0	3.018383551e-15	0	0.2043573467	-0.6449023385	-0.208095771	0	0	2.017265855e-17	0	-0.1040478691	0	0.1040478317	-10.47543914	-1.519616272	-13.45236927	6	3.85	0.06883900261	0.01914216465	0.4	-0.3837636743	-0.039479707	-0.01935441606	-0.03916466823	-0.05367355872	-0.03060315295	a248bdd	altNR	model_8p2_twist	0.68	0.887679497	1	0.9418565233	0.9999999999343467	0.49999999999999956	-1.54079349	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8584544892	-1.264030138	2024-11-01@20:29	-0.3	-0.09906245317	0.1796986498	v2.7.1	
0.9041386464145924	0	0	1.08651198e-15	0	0.2010411062	-0.6430524554	-0.2059714234	0	0	-3.454674216e-16	0	-0.1029855117	0	0.1029855865	-10.42285678	-1.509616272	-13.45135918	6	3.85	0.06860029357	0.01914216465	0.4	-0.3837636743	-0.03931641778	-0.0194974592	-0.03906690785	-0.05418369388	-0.03065947289	a248bdd	altNR	model_8p2_twist	0.675	0.8872031373	1	0.9412651153	0.9999999999341187	0.4999999999999999	-1.537361495	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.858242583	-1.264134664	2024-11-01@20:29	-0.3	-0.09939328301	0.179273896	v2.7.1	
0.9301122034099412	0	0	-7.607152766e-16	0	0.197713089	-0.6411819375	-0.2038035401	0	0	2.588803829e-18	0	-0.1019014706	0	0.1019017626	-10.37028235	-1.499616272	-13.45031376	6	3.85	0.06836318466	0.01914216465	0.4	-0.3837636743	-0.03914866861	-0.01964282897	-0.03896987618	-0.05471252043	-0.03071219139	a248bdd	altNR	model_8p2_twist	0.67	0.8867258612	1	0.9406557434	0.9999999999337168	0.5000000000000001	-1.533950078	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8580297845	-1.264241469	2024-11-01@20:30	-0.3	-0.09972228887	0.1788366737	v2.7.1	
0.9589423157817852	0	0	3.159209445e-15	0	0.1943769874	-0.6392938425	-0.2015923229	0	0	-1.040212916e-16	0	-0.1007961225	0	0.1007961113	-10.31773568	-1.489616272	-13.44927273	6	3.85	0.06812766851	0.01914216465	0.4	-0.3837636743	-0.03898719627	-0.01979030076	-0.03886951103	-0.0552608736	-0.03076715876	a248bdd	altNR	model_8p2_twist	0.665	0.8862461108	1	0.9400535613	0.9999999999221517	0.5000000000000001	-1.53055966	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8578166852	-1.264345189	2024-11-01@20:30	-0.3	-0.1000508039	0.178404145	v2.7.1	
0.9876828658818858	0	0	-4.752988257e-15	0	0.1910280666	-0.6373822786	-0.1993286642	0	0	4.998720447e-17	0	-0.09966472002	0	0.09966469265	-10.26519347	-1.479616272	-13.44820492	6	3.85	0.06789366018	0.01914216465	0.4	-0.3837636743	-0.03883079972	-0.01994033602	-0.03876774977	-0.05583011829	-0.03082430723	a248bdd	altNR	model_8p2_twist	0.66	0.8857650316	1	0.9394509035	0.9999999999256041	0.49999999999999956	-1.527190676	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8576025572	-1.264443364	2024-11-01@20:30	-0.3	-0.1003776288	0.1779744724	v2.7.1	
1.0165607185719119	0	0	-4.084475693e-15	0	0.1876676206	-0.6354475914	-0.1970288879	0	0	5.723492608e-18	0	-0.09851435063	0	0.0985143444	-10.21266338	-1.469616272	-13.4471035	6	3.85	0.06766112255	0.01914216465	0.4	-0.3837636743	-0.0386653139	-0.0200929168	-0.03866270793	-0.05642138595	-0.03087582799	a248bdd	altNR	model_8p2_twist	0.655	0.8852817753	1	0.938826085	0.9999999999293618	0.4999999999999999	-1.523843588	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8573876182	-1.26455065	2024-11-01@20:31	-0.3	-0.1007034126	0.1775197781	v2.7.1	
1.0484896955547574	0	0	-3.184306683e-15	0	0.1842971398	-0.63349032	-0.1946728638	0	0	-1.867327306e-16	0	-0.09733638197	0	0.0973363432	-10.16015406	-1.459616272	-13.44599103	6	3.85	0.0674300052	0.01914216465	0.4	-0.3837636743	-0.03850787759	-0.02024800735	-0.03855703566	-0.05703588042	-0.03093080314	a248bdd	altNR	model_8p2_twist	0.65	0.884795338	1	0.9382064167	0.999999999929822	0.49999999999999956	-1.520518862	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8571721278	-1.264650557	2024-11-01@20:31	-0.3	-0.1010289351	0.1770743049	v2.7.1	
1.0799860586616608	0	0	2.629178777e-15	0	0.1809113889	-0.6315034638	-0.1922648358	0	0	2.41600784e-16	0	-0.0961324055	0	0.09613240307	-10.10764015	-1.449616272	-13.44484795	6	3.85	0.06720022603	0.01914216465	0.4	-0.3837636743	-0.03835343065	-0.02040615597	-0.03844864141	-0.05767531982	-0.03098572918	a248bdd	altNR	model_8p2_twist	0.645	0.8843070268	1	0.9375849866	0.9999999999331721	0.5000000000000001	-1.517216996	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.856955261	-1.264747478	2024-11-01@20:31	-0.3	-0.1013528101	0.176626429	v2.7.1	
1.1206548838808	0	0	-7.433468618e-16	0	0.1775175979	-0.6294937254	-0.1898081838	0	0	-4.061795062e-17	0	-0.09490409111	0	0.09490412244	-10.05515943	-1.439616272	-13.4436927	6	3.85	0.06697173359	0.01914216465	0.4	-0.3837636743	-0.03820025043	-0.02056684353	-0.03833764839	-0.05834076956	-0.03103992624	a248bdd	altNR	model_8p2_twist	0.64	0.8838136727	1	0.9369585448	0.9999999999320132	0.5000000000000001	-1.51393855	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8567382173	-1.264844914	2024-11-01@20:32	-0.3	-0.1016778001	0.1761731189	v2.7.1	
1.1467841866207371	0	0	1.258508447e-15	0	0.1740956794	-0.6274367167	-0.1872903279	0	0	-1.626154359e-16	0	-0.0936451419	0	0.09364510676	-10.00261219	-1.429616272	-13.44246458	6	3.85	0.06674443912	0.01914216465	0.4	-0.3837636743	-0.0380479897	-0.02073197755	-0.03822547517	-0.05903520684	-0.03109335932	a248bdd	altNR	model_8p2_twist	0.635	0.8833220263	1	0.9363248574	0.999999999930047	0.5000000000000002	-1.510683988	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8565177136	-1.26493696	2024-11-01@20:32	-0.3	-0.1019974244	0.1757133457	v2.7.1	
1.183240786380809	0	0	1.541597175e-15	0	0.1706650492	-0.6253526569	-0.184716868	0	0	8.667529084e-17	0	-0.09235857583	0	0.09235861255	-9.950097766	-1.419616272	-13.44122603	6	3.85	0.06651828028	0.01914216465	0.4	-0.3837636743	-0.03789822908	-0.02089997733	-0.03811307161	-0.05975917212	-0.03114686215	a248bdd	altNR	model_8p2_twist	0.63	0.8828243021	1	0.9356862734	0.9999999999292482	0.5000000000000001	-1.507453972	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8562969608	-1.265027554	2024-11-01@20:33	-0.3	-0.1023186979	0.1752517339	v2.7.1	
1.2187605534336299	0	0	7.772666785e-15	0	0.1672144667	-0.6232265888	-0.1820860264	0	0	-1.018416399e-16	0	-0.09104293955	0	0.09104319274	-9.897561417	-1.409616272	-13.439938	6	3.85	0.0662931738	0.01914216465	0.4	-0.3837636743	-0.03774854016	-0.02107201142	-0.03799724598	-0.06051540815	-0.0311987057	a248bdd	altNR	model_8p2_twist	0.625	0.8823239578	1	0.9350399447	0.9999999999315221	0.4999999999999997	-1.504249074	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.856074117	-1.265116703	2024-11-01@20:33	-0.3	-0.102638158	0.1747812905	v2.7.1	
1.2533845178370513	0	0	-4.651032731e-15	0	0.1637417662	-0.6210534708	-0.1793903719	0	0	5.586901907e-17	0	-0.0896953	0	0.08969522073	-9.844994378	-1.399616272	-13.4385939	6	3.85	0.06606904258	0.01914216465	0.4	-0.3837636743	-0.03760242026	-0.02124847198	-0.03787825942	-0.06130627097	-0.03125043692	a248bdd	altNR	model_8p2_twist	0.62	0.8818210946	1	0.9343912751	0.9999999999287716	0.5000000000000001	-1.501069945	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8558488243	-1.265200516	2024-11-01@20:33	-0.3	-0.1029554363	0.1743073386	v2.7.1	
1.2931164740116867	0	0	9.184324876e-16	0	0.1602508042	-0.6188351912	-0.1766315017	0	0	4.129867305e-17	0	-0.08831575376	0	0.08831577224	-9.792417973	-1.389616272	-13.43721651	6	3.85	0.06584576748	0.01914216465	0.4	-0.3837636743	-0.03745805659	-0.02142919909	-0.03775950887	-0.06213386767	-0.03130123979	a248bdd	altNR	model_8p2_twist	0.615	0.8813133214	1	0.9337376471	0.9999999999256906	0.49999999999999956	-1.497917275	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8556217516	-1.265281386	2024-11-01@20:34	-0.3	-0.1032724459	0.1738299705	v2.7.1	
1.3321099630771531	0	0	4.889432127e-15	0	0.1567346527	-0.6165602634	-0.1738025006	0	0	-3.146134366e-16	0	-0.08690126023	0	0.08690130352	-9.739800197	-1.379616272	-13.43576439	6	3.85	0.06562327117	0.01914216465	0.4	-0.3837636743	-0.03731577791	-0.02161508591	-0.03763793029	-0.06300138143	-0.03135167729	a248bdd	altNR	model_8p2_twist	0.61	0.8808024517	1	0.9330762037	0.9999999999238516	0.4999999999999997	-1.494791776	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8553917294	-1.265356628	2024-11-01@20:34	-0.3	-0.10358716	0.1733457073	v2.7.1	
1.3720750805636328	0	0	-7.341725988e-15	0	0.1531909874	-0.6142221045	-0.1709018493	0	0	1.51382676e-16	0	-0.08545105893	0	0.08545100277	-9.687132333	-1.369616272	-13.43424286	6	3.85	0.06540145264	0.01914216465	0.4	-0.3837636743	-0.03717503677	-0.02180663456	-0.03751535748	-0.0639119526	-0.03139976524	a248bdd	altNR	model_8p2_twist	0.605	0.8802884283	1	0.9324094223	0.9999999999223422	0.5000000000000001	-1.491694228	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8551583571	-1.265426787	2024-11-01@20:35	-0.3	-0.1038992462	0.172854804	v2.7.1	
1.4121987873639867	0	0	2.392967099e-15	0	0.1496174691	-0.6118134905	-0.1679227214	0	0	-7.918247346e-17	0	-0.08396142727	0	0.08396139885	-9.634405961	-1.359616272	-13.43264741	6	3.85	0.06518019949	0.01914216465	0.4	-0.3837636743	-0.03703745234	-0.0220043919	-0.03739237945	-0.06486905792	-0.03144761032	a248bdd	altNR	model_8p2_twist	0.6	0.8797711002	1	0.9317380117	0.9999999999212736	0.49999999999999956	-1.488625453	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8549212243	-1.265489269	2024-11-01@20:35	-0.3	-0.1042084087	0.1723610088	v2.7.1	
1.4552183788060897	0	0	8.578255914e-15	0	0.1460118766	-0.6093266376	-0.1648670642	0	0	-1.157665832e-16	0	-0.08243354968	0	0.0824335802	-9.581613646	-1.349616272	-13.43095725	6	3.85	0.06495938199	0.01914216465	0.4	-0.3837636743	-0.03689861598	-0.02220894118	-0.03726876608	-0.06587654408	-0.0314915537	a248bdd	altNR	model_8p2_twist	0.595	0.8792501349	1	0.9310541095	0.9999999999202821	0.49999999999999983	-1.485586343	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8546799349	-1.265547522	2024-11-01@20:35	-0.3	-0.1045144604	0.1718533891	v2.7.1	
1.4981149063590378	0	0	-4.819623477e-15	0	0.1423677939	-0.6067473599	-0.1617206978	0	0	5.106720616e-17	0	-0.08086037924	0	0.08086034885	-9.528728031	-1.339616272	-13.42916398	6	3.85	0.0647389081	0.01914216465	0.4	-0.3837636743	-0.03676301994	-0.02242136827	-0.03714482434	-0.0669391128	-0.03153461887	a248bdd	altNR	model_8p2_twist	0.59	0.8787269209	1	0.9303645361	0.9999999999192887	0.49999999999999956	-1.482577854	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8544333306	-1.265595568	2024-11-01@20:36	-0.3	-0.1048155469	0.1713416768	v2.7.1	
1.5406946268916424	0	0	7.593585469e-15	0	0.1386803282	-0.6040621543	-0.1584851793	0	0	1.399803034e-16	0	-0.07924259606	0	0.07924255928	-9.475729977	-1.329616272	-13.42723717	6	3.85	0.06451866062	0.01914216465	0.4	-0.3837636743	-0.03662682634	-0.02264269365	-0.03701993212	-0.06806188721	-0.03157506059	a248bdd	altNR	model_8p2_twist	0.585	0.8782020881	1	0.9296623224	0.9999999999182556	0.5000000000000001	-1.479601026	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8541804954	-1.265635039	2024-11-01@20:36	-0.3	-0.1051104316	0.1708165121	v2.7.1	
1.5853908722414956	0	0	7.181721796e-15	0	0.1349453855	-0.6012571807	-0.1551462907	0	0	-2.092735718e-17	0	-0.0775731021	0	0.07757312371	-9.422604996	-1.319616272	-13.42518253	6	3.85	0.06429848946	0.01914216465	0.4	-0.3837636743	-0.03649337686	-0.02287394881	-0.03689737796	-0.06925054206	-0.03161273612	a248bdd	altNR	model_8p2_twist	0.58	0.877675722	1	0.9289540047	0.9999999999707748	0.49999999999999967	-1.476656992	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8539206369	-1.265661911	2024-11-01@20:37	-0.3	-0.1053982783	0.170286626	v2.7.1	
1.6257790535388	0	0	-2.658512623e-16	0	0.1311481202	-0.5983017367	-0.1516905879	0	0	-2.537739355e-17	0	-0.07584528416	0	0.0758454248	-9.369287987	-1.309616272	-13.42294012	6	3.85	0.0640784164	0.01914216465	0.4	-0.3837636743	-0.03636165577	-0.02311750337	-0.03677717876	-0.07051273938	-0.03164798969	a248bdd	altNR	model_8p2_twist	0.575	0.8771527994	1	0.9282354483	0.9999999999704866	0.5000000000000002	-1.473747015	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8536509389	-1.26567198	2024-11-01@20:37	-0.3	-0.1056735815	0.1697472524	v2.7.1	
1.6756288708906644	0	0	2.565450252e-15	0	0.1272967701	-0.5951953427	-0.1481167887	0	0	1.694533846e-17	0	-0.07405845679	0	0.07405843921	-9.315825784	-1.299616272	-13.42054763	6	3.85	0.06385800464	0.01914216465	0.4	-0.3837636743	-0.03623107592	-0.02337326303	-0.03666197039	-0.07185440331	-0.03168033201	a248bdd	altNR	model_8p2_twist	0.57	0.8766270407	1	0.9275070664	0.9999999999702947	0.5000000000000001	-1.470872476	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8533728388	-1.265667799	2024-11-01@20:37	-0.3	-0.1059411227	0.1692016676	v2.7.1	
1.7143071847429032	0	0	5.768636193e-15	0	0.1233578534	-0.5918747242	-0.144401089	0	0	-8.256491947e-17	0	-0.07220040749	0	0.07220068255	-9.26206756	-1.289616272	-13.41786786	6	3.85	0.06363761146	0.01914216465	0.4	-0.3837636743	-0.03610143346	-0.0236461654	-0.03654851791	-0.07328760448	-0.03170911548	a248bdd	altNR	model_8p2_twist	0.565	0.8761120598	1	0.9267636689	0.9999999999587774	0.49999999999999967	-1.468034934	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8530798952	-1.265639387	2024-11-01@20:38	-0.3	-0.106187003	0.1686400926	v2.7.1	
#1.744164895419077	0	0	3.475050791e-16	0	0.119321949	-0.5883060509	-0.1405156717	0	0	1.014716007e-16	0	-0.07025764	0	0.07025760042	-9.207980307	-1.279616272	-13.41487321	6	3.85	0.06341711891	0.01914216465	0.4	-0.3837636743	-0.03597245586	-0.02393872548	-0.03644379267	-0.07482314274	-0.03173707415	a248bdd	altNR	model_8p2_twist	0.56	0.8756097194	1	0.9260022412	0.9999999999599611	0.49999999999999967	-1.465236148	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8527700436	-1.265582125	2024-11-01@20:38	-0.3	-0.1064079572	0.1680633569	v2.7.1	
#1.7918758405540882	0	0	-8.063500256e-15	0	0.1151999507	-0.5844827019	-0.1364808659	0	0	-3.529842088e-17	0	-0.06824020207	0	0.0682402236	-9.153628456	-1.269616272	-13.41162047	6	3.85	0.06319578751	0.01914216465	0.4	-0.3837636743	-0.03584530741	-0.02425118413	-0.03633929999	-0.07647050182	-0.03176076111	a248bdd	altNR	model_8p2_twist	0.555	0.8751105967	1	0.9252291067	0.9999999999150653	0.5000000000000002	-1.462478128	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8524451474	-1.265500817	2024-11-01@20:39	-0.3	-0.1066108839	0.167479852	v2.7.1	
#1.828233983202301	0	0	1.165726016e-15	0	0.1109375369	-0.5802900823	-0.1322624256	0	0	-5.717317252e-18	0	-0.06613133047	0	0.06613136989	-9.098773878	-1.259616272	-13.40786566	6	3.85	0.06297441991	0.01914216465	0.4	-0.3837636743	-0.03571770487	-0.02459242127	-0.03622925071	-0.07825064535	-0.03177393758	a248bdd	altNR	model_8p2_twist	0.55	0.8746381074	1	0.9244337	0.9999999999208526	0.5000000000000001	-1.459763194	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8520942667	-1.265379464	2024-11-01@20:39	-0.3	-0.1067716283	0.1668709914	v2.7.1	
#1.855379031423068	0	0	-6.340652568e-15	0	0.1065104673	-0.5756475051	-0.1278270894	0	0	9.495364915e-17	0	-0.06391367682	0	0.06391364671	-9.04332667	-1.249616272	-13.4035254	6	3.85	0.06275302885	0.01914216465	0.4	-0.3837636743	-0.03558925956	-0.02496842858	-0.0361213169	-0.08018365244	-0.03177369092	a248bdd	altNR	model_8p2_twist	0.545	0.8741996911	1	0.92361503	0.999999999907097	0.5000000000000001	-1.457094078	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8517120161	-1.265209269	2024-11-01@20:40	-0.3	-0.1068802058	0.1662348695	v2.7.1	
#1.8700317640909436	0	0	-3.136630456e-15	0	0.1018693115	-0.5704162038	-0.1231375568	0	0	-5.635485469e-18	0	-0.06156888461	0	0.06156888208	-8.987089119	-1.239616272	-13.3983816	6	3.85	0.06253219979	0.01914216465	0.4	-0.3837636743	-0.03545981867	-0.02538966811	-0.03600228148	-0.08229780292	-0.03175783503	a248bdd	altNR	model_8p2_twist	0.54	0.8738150341	1	0.9227634469	0.9999999999086651	0.5000000000000001	-1.454474169	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8512876693	-1.264976303	2024-11-01@20:40	-0.3	-0.1069141822	0.1655551109	v2.7.1	
#1.8799228527877345	0	0	-2.013456535e-15	0	0.09696235966	-0.5644275667	-0.1181340149	0	0	-1.289280929e-16	0	-0.05906697761	0	0.05906698177	-8.929866909	-1.229616272	-13.39223948	6	3.85	0.06231236394	0.01914216465	0.4	-0.3837636743	-0.03532982402	-0.02586864941	-0.03587808092	-0.08462756903	-0.03172060765	a248bdd	altNR	model_8p2_twist	0.535	0.8735031557	1	0.9218748338	0.9999999999084599	0.49999999999999983	-1.451907777	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8508095719	-1.26466362	2024-11-01@20:41	-0.3	-0.1068502078	0.1648210304	v2.7.1	
#1.8629612575643757	0	0	8.397727476e-15	0	0.09166328907	-0.5573343635	-0.1126812517	0	0	-4.204166025e-17	0	-0.05634062683	0	0.05634069977	-8.87115131	-1.219616272	-13.38451996	6	3.85	0.06209602211	0.01914216465	0.4	-0.3837636743	-0.03519736273	-0.02643162847	-0.03574777437	-0.08722958554	-0.0316576926	a248bdd	altNR	model_8p2_twist	0.53	0.8733218003	1	0.9209184843	0.9999999999064197	0.5000000000000001	-1.449400704	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.850249859	-1.264225968	2024-11-01@20:41	-0.3	-0.1066259701	0.1639953478	v2.7.1	
#1.8179484113140405	0	0	-8.712153769e-15	0	0.08580109388	-0.5486169187	-0.1066215782	0	0	-2.807968643e-17	0	-0.05331085297	0	0.05331079505	-8.810281746	-1.209616272	-13.37449056	6	3.85	0.06188665537	0.01914216465	0.4	-0.3837636743	-0.03506254218	-0.02711743841	-0.03559428812	-0.09018251302	-0.03155381779	a248bdd	altNR	model_8p2_twist	0.525	0.8733492271	1	0.9198751986	0.9999999999033902	0.4999999999999998	-1.446961376	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8495696896	-1.263612464	2024-11-01@20:42	-0.3	-0.1061550449	0.1630208671	v2.7.1	
#1.718500037986484	0	0	1.469732551e-14	0	0.07900416573	-0.537171248	-0.09954735897	0	0	-6.563461932e-17	0	-0.04977379498	0	0.04977341063	-8.745814098	-1.199616272	-13.3604149	6	3.85	0.06169367254	0.01914216465	0.4	-0.3837636743	-0.03492115795	-0.02800873412	-0.03542170651	-0.09362584613	-0.03138936936	a248bdd	altNR	model_8p2_twist	0.52	0.8737689573	1	0.9186625359	0.9999999998972342	0.49999999999999967	-1.444603328	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8486843511	-1.26268787	2024-11-01@20:43	-0.3	-0.1052414068	0.1617803035	v2.7.1	
#1.5305216752351405	0	0	-4.358413127e-15	0	0.07040596164	-0.5203183068	-0.09051056011	0	0	4.648180768e-17	0	-0.04525527958	0	0.0452553246	-8.674456152	-1.189616272	-13.33817679	6	3.85	0.06154201376	0.01914216465	0.4	-0.3837636743	-0.03476775173	-0.02930465786	-0.0352128835	-0.09782921798	-0.03111924171	a248bdd	altNR	model_8p2_twist	0.515	0.8750286598	1	0.9171009428	0.9999999999369722	0.4999999999999999	-1.442352611	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.84739343	-1.261141547	2024-11-01@20:43	-0.3	-0.1034112211	0.1599738181	v2.7.1	
#1.1939466417814828	0	0	-1.250758557e-14	0	0.0569564585	-0.4880061393	-0.07600757785	0	0	1.829631713e-16	0	-0.03800425848	0	0.0380042878	-8.585081893	-1.179616272	-13.29274881	7	3.85	0.06153222522	0.01914216465	0.4	-0.3837636743	-0.03458349041	-0.03174182022	-0.0349133074	-0.1034186395	-0.03060570483	a248bdd	altNR	model_8p2_twist	0.51	0.8787818324	1	0.9145157151	0.9999999999240156	0.5000000000000001	-1.440280578	premier_calcul_parametre_dordre_densite.py	R0:S0:1	R0:N2:S0:1	1	-0.8449805318	-1.257848768	2024-11-01@20:44	-0.3	-0.0989288825	0.1564579036	v2.7.1	


==> anc/fig_source/Brillouin_fold.asy <==
import contour;
size(200);
real thetar = atan(0.5);
real theta = 180*thetar/pi;

real tp = -0.3;
real mu = -0.5;

guide[][] FS = {{(-pi,-pi)--(pi,pi), (pi,-pi)--(-pi, pi)}};
path B = (-pi,-pi)--(pi,-pi)--(pi,pi)--(-pi,pi)--cycle;

real a = 2*pi*sin(thetar);
real a2 = a/2;

path b = (-a2,-a2)--(a2,-a2)--(a2,a2)--(-a2,a2)--cycle;
draw(b);
pen c1 = blue;

draw(shift(0,a)*rotate(theta)*FS[0][0], c1);
draw(shift(0,-a)*rotate(theta)*FS[0][0], c1);
draw(shift(0,0)*rotate(theta)*FS[0][0], c1);
draw(shift(a,0)*rotate(theta)*FS[0][1], c1);
draw(shift(-a,0)*rotate(theta)*FS[0][1], c1);
draw(shift(0,0)*rotate(theta)*FS[0][1], c1);

pen c2 = red;
draw(shift(a,0)*rotate(-theta)*FS[0][0], c2);
draw(shift(-a,0)*rotate(-theta)*FS[0][0], c2);
draw(shift(0,0)*rotate(-theta)*FS[0][0], c2);
draw(shift(0,-a)*rotate(-theta)*FS[0][1], c2);
draw(shift(0,a)*rotate(-theta)*FS[0][1], c2);
draw(shift(0,0)*rotate(-theta)*FS[0][1], c2);

clip(b);

for(int i=-1; i<2; ++i){
	for(int j=-1; j<2; ++j){
		draw(shift(i*a,j*a)*b, dotted+heavygreen);
	}
}

draw(rotate(theta)*B);
for(int i=0; i<2; ++i) draw(rotate(theta)*FS[0][i], c1+dotted);

draw(rotate(-theta)*B);
for(int i=0; i<2; ++i) draw(rotate(-theta)*FS[0][i], c2+dotted);

real n = 0.55*pi;

dot(rotate(theta)*(n,n),c1);
dot(rotate(theta)*(-n,n),c1);
dot(rotate(theta)*(n,-n),c1);
dot(rotate(theta)*(-n,-n),c1);

dot(rotate(-theta)*(n,n),c2);
dot(rotate(-theta)*(-n,n),c2);
dot(rotate(-theta)*(n,-n),c2);
dot(rotate(-theta)*(-n,-n),c2);

dot(shift(0,-a)*rotate(theta)*(n,n),c1);
dot(shift(a,0)*rotate(theta)*(-n,n),c1);
dot(shift(-a,0)*rotate(theta)*(n,-n),c1);
dot(shift(0,a)*rotate(theta)*(-n,-n),c1);

//dotfactor=6;

dot(shift(-a,0)*rotate(-theta)*(n,n),c2);
dot(shift(0,-a)*rotate(-theta)*(-n,n),c2);
dot(shift(0,a)*rotate(-theta)*(n,-n),c2);
dot(shift(a,0)*rotate(-theta)*(-n,-n),c2);

==> anc/fig_source/README.md <==
## short description of the files in this directory

#### Brillouin_fold.asy
This asymptote file produces the Brillouin zone folding plot of Fig. 3 of the paper.


#### VCA_Chern_U385.py
This python script produces the plots on Fig. 2 of the paper. It reads data files contained in the `data` folder.

#### cluster.asy
This asymptote file produces the left panel of Fig. 1.

#### mdc_U385.py
This python script produces the top panel of Fig. 3.
It reads data files contained in the `data` folder.

#### model_twisted_cuprate.py
This python file defines the model used in the paper within the PyQCM library.
Compatible with pyqcm v2.24

#### model_twisted_ribbon.py
This python file defines the finite-width geoemtry model used in the paper within the PyQCM library.
Compatible with pyqcm v2.24


#### ribbon.asy
This asymptote file produces the right panel of Fig. 1.


#### run_Chern.py
This python file computes the Chern number for the VCA solutions.
It reads data files contained in the `data` folder.

#### run_VCA_coex.py
This python files shows how to obtain the VCA solutions from the PyQCM library.


#### run_edges.py
This python file produces the edge spectral function data. 
Compatible with pyqcm v2.24


#### run_mdc.py
This python files shows how to obtain the Fermi surface plots (such as Fig. 3) from the PyQCM library.


#### spectrum_2D_U385.py
This produces Fig. 4. Reads data files contained in the `data` folder.


#### spectrum_edges.py
This produces Fig. 6. Reads data files contained in the `data` folder.


#### spectrum_edges_MFT.py
This produces Fig. 5. Uses the PyQCM library.


#### spectrum_edges_mu11.py
This produces Fig. 7. Reads data files contained in the `data` folder.


==> anc/fig_source/VCA_Chern_U385.py <==
import numpy as np
import matplotlib.pyplot as plt

params = {
    'text.usetex': True,  # Enable LaTeX text rendering
    'font.size': 10,      # Set default font size in points
    'axes.labelsize': 10, # Set axis label font size
    'legend.fontsize': 10,# Set legend font size
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'text.latex.preamble': (
        r'\usepackage[charter, greekuppercase=italicized]{mathdesign}' # Use the lmodern font package
    )
}
plt.rcParams.update(params)

Chern_data = np.genfromtxt("../data/Chern_U385.tsv", names = True)
G11 = Chern_data['mu_ave']
G12 = Chern_data['Chern']

data = np.genfromtxt("../data/vca_B1_U385.tsv", names = True)
data2 = np.genfromtxt("../data/vca_B2_U385.tsv", names = True)
data3 = np.genfromtxt("../data/vca_B1B2i_U385.tsv", names = True)

g11 = data['mu_ave']
g12 = np.abs(data['B1_ave'])
g21 = data2['mu_ave']
g22 = np.abs(data2['B2_ave'])
g31 = data3['mu_ave']
g3b1 = np.abs(data3['B1_ave'])
g3b2i = np.abs(data3['B2i_ave'])


fig, ax1 = plt.subplots()

plt.gcf().set_size_inches(11/2.54, 7/2.54)

ms = 2
ax1.set_xlabel(r"$n$", fontsize=12)
ax1.set_ylabel("order parameter", fontsize=12)
ax1.plot(g11,g12,"--", color= 'r', ms = ms, label=r"$B_{1}$")
ax1.plot(g21,g22,"--", color= 'b', ms = ms, label=r"$B_{2}$")
ax1.plot(g31,g3b1,"-", color= 'r', ms = ms, label=r"$B_{1}$ coex.")
ax1.plot(g31,g3b2i,"-", color= 'b', ms = ms, label=r"$B_{2}$ coex.")
ax1.plot(g31,np.abs(g3b1+1j*g3b2i),"-", color= 'k', ms = ms, label=r"$|B_1 + iB_{2}|$ coex.")
ax1.tick_params(axis='y')
# ax1.set_xlim(min(g31),max(g21))
ax1.grid()
plt.legend(loc='upper right')

ax1.set_xlim(0.92, 1.23)
ax1.set_ylim(0, 0.38)
ax2 = ax1.twinx()  # instantiate a second Axes that shares the same x-axis

#Chern number
color = (0.0,0.5,0.0)
# ax2.set_ylabel('Chern number', fontsize=12)  # we already handled the x-label with ax1
ax2.plot(G11, G12, "o", color=color)
# ax2.tick_params(axis='y', labelcolor=color)
ax2.set_yticks([], [])
# ax2.set_xlim(min(g31),max(g21))
ax2.text(1.18, -8, "$\mathbf{|C|=8}$", va='center', fontsize=12, color=color)
ax2.text(1.03, 0, "$\mathbf{C=0}$", va='center', fontsize=12, color=color)


props = dict(boxstyle='round', facecolor='w', alpha=1, lw=0.5)
plt.text(0.2, 0.25, '$U = 3.85$', fontdict=None, verticalalignment='top', bbox=props, transform=plt.gca().transAxes)

fig.tight_layout(pad=0.35)  # otherwise the right y-label is slightly clipped
plt.savefig('../fig/VCA_Chern_U385.pdf')
plt.show()

==> anc/fig_source/cluster.asy <==
texpreamble("\usepackage[charter]{mathdesign}");

pen col1 = orange;
pen col2 = blue;
pen pen1 = col1+linewidth(0.5)+linetype("2 2");
pen pen2 = col2+linewidth(0.5)+linetype("2 2");
pen pend1 = col1+linewidth(10);
pen pend2 = col2+linewidth(10);
pen Vpen = linewidth(2)+gray;

real L = 25;

pair e1x = L*(2,-1);
pair e1y = L*(1,2);
pair e2x = L*(2,1);
pair e2y = L*(-1,2);
pair Ex = L*(5,0);
pair Ey = L*(0,5);

int N = 2;
int n = 5;

dotfactor=12;


draw("$V_2$", (L*(2,4)){S}::(L*(2.5,3.5))::(L*(3,4)), Vpen);
draw("$V_3$", (L*(3,1))--(L*(4,2)), Vpen);
draw("$V_1$", (L*(5,0))::(L*(5,0.8))::(L*(5,0)), Vpen);



for(int x=-n; x<=n; ++x){
    for(int y=-n; y<=n; ++y){
        pair p2 = x*e2x+y*e2y;
        pair p1 = x*e1x+y*e1y;
        dot(p2, pend2);
        dot(p1, pend1);
        draw(shift(p1)*((0,0) -- e1x), pen1);
        draw(shift(p1)*((0,0) -- e1y), pen1);
        draw(shift(p2)*((0,0) -- e2x), pen2);
        draw(shift(p2)*((0,0) -- e2y), pen2);
    }
}

for(int x=-N; x<=N; ++x){
    for(int y=-N; y<=N; ++y){
        pair p = x*Ex+y*Ey;
        draw(shift(p)*((0,0) -- Ex), gray);
        draw(shift(p)*((0,0) -- Ey), gray);
        draw(shift(p)*scale(6)*unitcircle, blue+linewidth(2));
        dot(p, pend1);
    }
}

real ex = 0.3;
real C = (1+2*ex)*5*L;
clip(shift(-ex*5*L*(1,1))*scale(C)*unitsquare);

// label("1", L*(0,0), 1.8SE, col1);
// label("2", L*(1,2), 1.5SW, col1);
// label("3", L*(3,1), 1.5SE, col1);
// label("4", L*(2,4), 1.5NW, col1);
// label("5", L*(4,3), 1.5NE, col1);
// label("6", L*(0,0), 1.8SW, col2);
// label("7", L*(2,1), 1.5SW, col2);
// label("8", L*(4,2), 1.5SE, col2);
// label("9", L*(1,3), 1.5NW, col2);
// label("10",L*(3,4), 1.5NE, col2);

pair e = (L,0);
path octo = e -- rotate(45)*e -- rotate(2*45)*e -- rotate(3*45)*e -- rotate(4*45)*e -- rotate(5*45)*e -- rotate(6*45)*e -- rotate(7*45)*e -- cycle;
// draw(shift(2.5*L,2.5*L)*scale(2.5*1.04)*rotate(22.5)*octo, linetype("5 5")+red);
// draw(scale(1)*rotate(22.5)*octo, linetype("5 5")+red);

draw(shift(2.5*L,2.5*L)*scale(2.5*1.04)*rotate(22.5)*octo, darkgreen+linewidth(2)+opacity(0.5));
draw(scale(0.9)*rotate(22.5)*octo, darkgreen+linewidth(2)+opacity(0.5));


==> anc/fig_source/mdc_U385.py <==
import numpy as np
import matplotlib.pyplot as plt

params = {
    'text.usetex': True,  # Enable LaTeX text rendering
    'font.size': 10,      # Set default font size in points
    'axes.labelsize': 10, # Set axis label font size
    'legend.fontsize': 10,# Set legend font size
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'text.latex.preamble': (
        r'\usepackage[charter, greekuppercase=italicized]{mathdesign}' # Use the lmodern font package
    )
}
plt.rcParams.update(params)

fig, ax = plt.subplots(1,2, sharey = True)

path = "../data/mdc_U385_mu158_nk500_eta001.tsv"
data = np.genfromtxt(path)
nk = 500

y, x = np.meshgrid(np.linspace(-np.pi,np.pi,nk), np.linspace(-np.pi,np.pi,nk))
z_min, z_max = 0, data.max()
plt.sca(ax[0])
c = plt.imshow(data, cmap ='turbo', vmin = z_min, vmax = z_max, extent =[x.min(), x.max(), y.min(), y.max()], interpolation ='nearest', origin ='lower') 

a = 0.225*np.pi   
plt.plot([a,np.pi],[np.pi,a], 'w--', lw=0.8)
plt.gcf().set_size_inches(10/2.54, 8/2.54)                    
# plt.colorbar(c) 
props = dict(boxstyle='round', facecolor='w', alpha=0.8)
# plt.xlabel("$k_x$", fontsize=12)
# plt.ylabel("$k_y$", fontsize=12)
plt.xticks([-np.pi,np.pi], ['$-\pi$', '$\pi$'])
plt.yticks([-np.pi,np.pi], ['$-\pi$', '$\pi$'])
plt.text(0, -2.5, r'$\rm spectral~weight$', ha='center', color='w')




path = "../data/berry_U385_mu158_nk200.tsv"
data = np.genfromtxt(path)
nk = 200
y, x = np.meshgrid(np.linspace(-np.pi,np.pi,nk), np.linspace(-np.pi,np.pi,nk))
M = np.abs(data).max()
z_min, z_max = -M, M

plt.sca(ax[1])
c = plt.imshow(data, cmap ='bwr', vmin = z_min, vmax = z_max, extent =[x.min(), x.max(), y.min(), y.max()], interpolation ='nearest', origin ='lower') 

fig.set_size_inches(14/2.54, 6/2.54)                    
props = dict(boxstyle='round', facecolor='w', alpha=0.8)
# plt.xlabel("$k_x$", fontsize=12)
# plt.ylabel("$k_y$", fontsize=12)
plt.xticks([-np.pi,np.pi], ['$-\pi$', '$\pi$'])
plt.yticks([-np.pi,np.pi], ['$-\pi$', '$\pi$'])
plt.suptitle('$U=3.85, n=1.05, C=-8$')
plt.text(0, 2.5, r'$\rm Berry~curvature$', ha='center')

# plt.tight_layout(pad=0.0) 
plt.savefig('../fig/mdc_U385.pdf', bbox_inches='tight', pad_inches=0)
plt.show() 


==> anc/fig_source/model_twisted_cuprate.py <==
import pyqcm

CM8 = pyqcm.cluster_model(8, name = 'cm8')
clus8 = pyqcm.cluster(CM8, ((1,2,1), (2,1,0), (3,1,1), (4,2,0), (1,3,0), (2,4,1), (3,4,0), (4,3,1)))

CM2 = pyqcm.cluster_model(2, name = 'cm2')
clus2 = pyqcm.cluster(CM2, ((0,0,0), (0,0,1))) 


clus = [clus8, clus2]
model = pyqcm.lattice_model('model_8p2_twist', clus, ((5,0,0), (0,5,0)), ((5,0,0), (0,5,0)))


model.set_basis(((0.2,0,0), (0,0.2,0)))

model.interaction_operator('U')

model.hopping_operator('t', [2,1,0], -1)
model.hopping_operator('t', [1,-2,0], -1)
model.hopping_operator('t', [1,2,0], -1)
model.hopping_operator('t', [2,-1,0], -1)

model.hopping_operator('tp', [3,1,0], -1)
model.hopping_operator('tp', [1,3,0], -1)
model.hopping_operator('tp', [3,-1,0], -1)
model.hopping_operator('tp', [1,-3,0], -1)


model.hopping_operator('V1', [0,0,1], -1)
model.hopping_operator('V2', [1,0,1], -1)
model.hopping_operator('V2', [0,1,1], -1)
model.hopping_operator('V2', [-1,0,1], -1)
model.hopping_operator('V2', [0,-1,1], -1)
model.hopping_operator('V3', [1,1,1], -1)
model.hopping_operator('V3', [1,-1,1], -1)
model.hopping_operator('V3', [-1,1,1], -1)
model.hopping_operator('V3', [-1,-1,1], -1)


model.anomalous_operator('D1', [2,1,0], 1)
model.anomalous_operator('D1', [1,-2,0], -1)
model.anomalous_operator('D2', [1,2,0], 1)
model.anomalous_operator('D2', [2,-1,0], -1)

 
model.anomalous_operator('B1', [2,1,0], 1)  
model.anomalous_operator('B1', [1,-2,0], -1)  
model.anomalous_operator('B1', [1,2,0], 1)  
model.anomalous_operator('B1', [2,-1,0], -1)

model.anomalous_operator('B2', [2,1,0], 1)  
model.anomalous_operator('B2', [1,-2,0], -1)  
model.anomalous_operator('B2', [1,2,0], -1)  
model.anomalous_operator('B2', [2,-1,0], 1)



model.anomalous_operator('B2i', [2,1,0], 1j) 
model.anomalous_operator('B2i', [1,-2,0], -1j)  
model.anomalous_operator('B2i', [1,2,0], -1j)  
model.anomalous_operator('B2i', [2,-1,0], 1j)





==> anc/fig_source/model_twisted_ribbon.py <==
import pyqcm

def twisted_ribbon(N, sym=True):
    CM8 = pyqcm.cluster_model(8, name = 'cm8')
    CM2 = pyqcm.cluster_model(2, name = 'cm2')
    clus = []

    pos_clus8 = ((1,2,1), (2,1,0), (3,1,1), (4,2,0), (1,3,0), (2,4,1), (3,4,0), (4,3,1))
    pos_clus2 = ((0,5,0), (0,5,1))

    clus8 = pyqcm.cluster(CM8, pos_clus8)
    clus2 = pyqcm.cluster(CM2, pos_clus2)

    clus = [clus8,clus2]

    for n in range(1,N-1):
        clus.append(pyqcm.cluster(clus8, pos_clus8, pos=(0,5*n,0)))
        clus.append(pyqcm.cluster(clus2, pos_clus2, pos=(0,5*n,0)))
    if sym:
        clus.append(pyqcm.cluster(clus8, pos_clus8, pos=(0,5*(N-1),0)))

    model = pyqcm.lattice_model('model_8p2_twist_1D', clus, [(5,0,0)], [(5,0,0)])

    model.set_basis(((0.2,0,0),(0,0.2,0)))

    model.interaction_operator('U')

    model.hopping_operator('t', [2,1,0], -1)
    model.hopping_operator('t', [1,-2,0], -1)
    model.hopping_operator('t', [1,2,0], -1)
    model.hopping_operator('t', [2,-1,0], -1)

    model.hopping_operator('tp', [3,1,0], -1)
    model.hopping_operator('tp', [1,3,0], -1)
    model.hopping_operator('tp', [3,-1,0], -1)
    model.hopping_operator('tp', [1,-3,0], -1)

    model.hopping_operator('e', [0,0,0], -1, tau=0, orbitals=(1, 1))
    model.hopping_operator('e', [0,0,0], -1, tau=0, orbitals=(3, 3))
    model.hopping_operator('e', [0,0,0], -1, tau=0, orbitals=(6, 6))
    model.hopping_operator('e', [0,0,0], -1, tau=0, orbitals=(8, 8))
    model.hopping_operator('e', [0,0,0], -1, tau=0, orbitals=(10, 10))

    model.hopping_operator('V1', [0,0,1], -1)
    model.hopping_operator('V2', [1,0,1], -1)
    model.hopping_operator('V2', [0,1,1], -1)
    model.hopping_operator('V2', [-1,0,1], -1)
    model.hopping_operator('V2', [0,-1,1], -1)
    model.hopping_operator('V3', [1,1,1], -1)
    model.hopping_operator('V3', [1,-1,1], -1)
    model.hopping_operator('V3', [-1,1,1], -1)
    model.hopping_operator('V3', [-1,-1,1], -1)

    model.anomalous_operator('D1', [2,1,0], 1)
    model.anomalous_operator('D1', [1,-2,0], -1)
    model.anomalous_operator('D2', [1,2,0], 1)
    model.anomalous_operator('D2', [2,-1,0], -1)

    model.anomalous_operator('B1', [2,1,0], 1)  
    model.anomalous_operator('B1', [1,-2,0], -1)  
    model.anomalous_operator('B1', [1,2,0], 1)  
    model.anomalous_operator('B1', [2,-1,0], -1)

    model.anomalous_operator('B2', [2,1,0], 1)  
    model.anomalous_operator('B2', [1,-2,0], -1)  
    model.anomalous_operator('B2', [1,2,0], -1)  
    model.anomalous_operator('B2', [2,-1,0], 1)

    model.anomalous_operator('B2i', [2,1,0], 1j) 
    model.anomalous_operator('B2i', [1,-2,0], -1j)  
    model.anomalous_operator('B2i', [1,2,0], -1j)  
    model.anomalous_operator('B2i', [2,-1,0], 1j)

    return model

==> anc/fig_source/ribbon.asy <==
texpreamble("\usepackage[charter]{mathdesign}");

picture pic;
picture pic2;

pen col1 = orange;
pen col2 = blue;
pen pen1 = col1+linewidth(0.5)+linetype("2 2");
pen pen2 = col2+linewidth(0.5)+linetype("2 2");
pen pend1 = col1+linewidth(0);
pen pend2 = col2+linewidth(0);

real L = 15;
real L5 = L*5;

pair[] P1 = {(2,1), (4,2), (1,3), (3,4)};
pair[] P2 = {(3,1), (1,2), (4,3), (2,4)};

// draw(pic, L5*(0,0)--L5*(0.5,1), pen1);
// draw(pic, L5*(0.5,0)--L5*(1,1), pen1);
// draw(pic, L5*(0,1)--L5*(1,0.5), pen1);
// draw(pic, L5*(0,0.5)--L5*(1,0), pen1);
// 
// draw(pic, L5*(0,0)--L5*(1,0.5), pen2);
// draw(pic, L5*(0,0.5)--L5*(1,1), pen2);
// draw(pic, L5*(0,1)--L5*(0.5,0), pen2);
// draw(pic, L5*(0.5,1)--L5*(1,0), pen2);

int Lx = 4;
int Ly = 5;
real off = 8; 

draw(shift(0,Ly*L5-L)*((-5*L5, 0)--(5*L5,0)), red+linewidth(2));
draw(shift(0,15)*((-5*L5, 0)--(5*L5,0)), red+linewidth(2));

real s = 5;
filldraw(pic, scale(s*1.2)*unitcircle, pend2, pend2);
filldraw(pic, scale(s*0.8)*unitcircle, pend1, pend1);
for(int i=0; i<4; ++i){
    filldraw(pic, shift(L*P1[i])*scale(s)*unitcircle, pend2, pend2);
    filldraw(pic, shift(L*P2[i])*scale(s)*unitcircle, pend1, pend1);
}

for(int i=0; i<4; ++i){
    filldraw(pic2, shift(L*P1[i])*scale(s)*unitcircle, pend2, pend2);
    filldraw(pic2, shift(L*P2[i])*scale(s)*unitcircle, pend1, pend1);
}

// for(int j=1; j<Ly; ++j){
// 	draw(shift(2*L5-off,j*L5-off)*scale(L5)*unitsquare, paleblue+linewidth(3));
// }



for(int i=1; i<Lx; ++i){
	for(int j=1; j<Ly; ++j){
		add(pic,(5*L*i,5*L*j));
	}
}

for(int i=1; i<Lx; ++i){
	add(pic2,(5*L*i));
}



clip((0.92*L5,-10)--(3.9*L5,-10)--(3.9*L5,Ly*L5+10)--(0.92*L5,Ly*L5+10)--cycle);


==> anc/fig_source/run_Chern.py <==
import pyqcm
import numpy as np

from model.model_twisted_cuprate import model

model.set_target_sectors(['R0:S0','R0:N2:S0'])

model.set_parameters("""
t = 1
tp = -0.3
U = 3.925
mu = 1.39
V1 = 0.4
V2 = 0.5*V1
V3 = 0.3*V1
B1 = 0
B1_1 = 1e-9
B2i = 0
B2i_1 = 1e-9
""")

index = -1
def task():
	global index
	index += 1
	if index%10 != 0: return
	I = pyqcm.model_instance(model)
	C = I.Chern_number(nk=1000, eta=0.001, period='G', offset=[0.0, 0.0, 0.0], orb=None, subdivide=True)
	I.props['Chern'] = C
	I.averages()

model.loop_from_file(task, "../data/vca_B1_B2i_U385_mu001_a_3_radical.tsv")

==> anc/fig_source/run_VCA_coex.py <==
import pyqcm
from pyqcm.vca import VCA
from model_cuprate_twisted import model
import matplotlib.pyplot as plt

model.set_target_sectors(['R0:S0','R0:N2:S0'])

#on prend b1 et b2i pour le graphe de coexistence
model.set_parameters("""
t = 1
tp = -0.3
U = 3.925
mu = 1.39
V1 = 0.4
V2 = 0.5*V1
V3 = 0.3*V1
D1 = 0
D2 = 0
B1 = 0
B1_1 = 1e-9
B2 = 0
B2_1 = 0
B2i = 0
B2i_1 = 1e-9
""")



import numpy as np


#U3925


#mu = 1.5
#B1 fix
#model.set_parameter("B1_1", 0.86168722)
#model.set_parameter("B2i_1", 0.38)

# (radical)
#model.set_parameter("B1_1", 0.62084361)
#model.set_parameter("B2i_1", 0.62084361)


#mu = 1.39
#B1 fix
#model.set_parameter("B1_1", 0.6291369876)
#model.set_parameter("B2i_1", 0.29)

# (radical)
model.set_parameter("B1_1", 0.4595684938)
model.set_parameter("B2i_1", 0.4595684938)

#U365

#trou
#mu = 1.25
#B1 fix
#model.set_parameter("B1_1", 0.9227596327)
#model.set_parameter("B2i_1", 0.35)

# (radical)
#model.set_parameter("B1_1", 0.63637981635)
#model.set_parameter("B2i_1", 0.63637981635)




#U36

#trou
#mu = 1.2
#B1 fix
#model.set_parameter("B1_1", 0.9083288697)
#model.set_parameter("B2i_1", 0.34)

# (radical)
#model.set_parameter("B1_1", 0.62416443485 )
#model.set_parameter("B2i_1", 0.62416443485 )



#U37

#trou
#mu = 1.27
#B1 fix
#model.set_parameter("B1_1", 0.8825709683)
#model.set_parameter("B2i_1", 0.33)

# (radical)
#model.set_parameter("B1_1", 0.60628548415)
#model.set_parameter("B2i_1", 0.60628548415)

#U35

#trou
#mu = 1.125
#B1 fix
#model.set_parameter("B1_1", 0.554868312)
#model.set_parameter("B2i_1", 0.73)

# (radical)
#model.set_parameter("B1_1", 0.642434156)
#model.set_parameter("B2i_1", 0.642434156)



#mu = 1.67
#B1 fix
#model.set_parameter("B1_1", 1.33084954)
#model.set_parameter("B2i_1", 1.35)

# (radical)
#model.set_parameter("B1_1", 1.34042477)
#model.set_parameter("B2i_1", 1.34042477)


#U4

#electron
#mu = 1.225
#B1 fix
#model.set_parameter("B1_1", 0.448073181)
#model.set_parameter("B2i_1", 0.14)

# (radical)
#model.set_parameter("B1_1", 0.2940365905)
#model.set_parameter("B2i_1", 0.2940365905)



#U385

#electron
#mu = 1.55
#B1 fix
#model.set_parameter("B1_1", 1.15705023)
#model.set_parameter("B2i_1", 0.335)

# (radical)
#model.set_parameter("B1_1", 0.746025115)
#model.set_parameter("B2i_1", 0.746025115)

#mu = 2.025
#model.set_parameter("B1_1", 1.613457259)
#model.set_parameter("B2i_1", 1.582868803)



#U325

#mu = 0.975
#B1 fix
#model.set_parameter("B1_1", 0.940794944)
#model.set_parameter("B2i_1", 0.335)

# (radical)
#model.set_parameter("B1_1", 0.637897472)
#model.set_parameter("B2i_1", 0.637897472)




#U3375

#mu = 1.050
#B1 fix
#model.set_parameter("B1_1", 0.932270139)
#model.set_parameter("B2i_1", 0.312)

# (radical)
#model.set_parameter("B1_1", 0.6221350695)
#model.set_parameter("B2i_1", 0.6221350695)


#U3125

#mu = 0.89
#B1 fix
#model.set_parameter("B1_1", 0.9119959869)
#model.set_parameter("B2i_1", 0.292)

# (radical)
#model.set_parameter("B1_1", 0.60199799345)
#model.set_parameter("B2i_1", 0.60199799345)


#U3175

#mu = 0.92
#B1 fix
#model.set_parameter("B1_1", 0.9162593102)
#model.set_parameter("B2i_1", 0.305)

# (radical)
#model.set_parameter("B1_1", 0.6106296551)
#model.set_parameter("B2i_1", 0.6106296551)



#U3675

#mu = 1.26
#B1 fix
#model.set_parameter("B1_1", 0.902848018)
#model.set_parameter("B2i_1", 0.34)

# (radical)
#model.set_parameter("B1_1", 0.621424009)
#model.set_parameter("B2i_1", 0.621424009)



#U36

#mu = 1.2
#B1 fix
#model.set_parameter("B1_1", 0.908322009)
#model.set_parameter("B2i_1", 0.34)

# (radical)
#model.set_parameter("B1_1", 0.6241610045)
#model.set_parameter("B2i_1", 0.6241610045)



#mu = 1.75
#B1 fix
#model.set_parameter("B1_1", 1.912511763)
#model.set_parameter("B2i_1", 0.44)

# (radical)
#model.set_parameter("B1_1", 1.1762558815)
#model.set_parameter("B2i_1", 1.1762558815)


#U39

#mu = 1.44
#B1 fix
#model.set_parameter("B1_1", 0.8070487167)
#model.set_parameter("B2i_1", 0.36)

# (radical)
#model.set_parameter("B1_1", 0.58352435835)
#model.set_parameter("B2i_1", 0.58352435835)


I = pyqcm.model_instance(model)

#VCA calculation and order parameter 

def run_vca():
    V = VCA(model, varia=('B1_1', 'B2i_1'), steps=(0.005, 0.005), accur=(1e-4, 1e-4), max=(10, 10), file='vca_B1_B2i_U3925_mu139_a_05_radical_V1_04.tsv', accur_grad=1e-8, max_iter=50, method='NR')
    return V.I

#run_vca() #Pour une seule vca
model.controlled_loop(run_vca, varia=['B1_1', 'B2i_1'], loop_param="mu", loop_range=(1.39, 0.5, -0.005))


#NR
#Nelder-Mead


==> anc/fig_source/run_edges.py <==
# File used to compute and plot the spectral function for a large system, such as a ribbon

import numpy as np
import pyqcm
import matplotlib.pyplot as plt
from model_twisted_ribbon import twisted_ribbon as ribbon
from multiprocessing import get_context, Pool, Process
from multiprocessing.shared_memory import SharedMemory
from time import time

N = 40      # number of clusters in the ribbon 50
nproc = 8   # number of parallel processes 16
wmax = 1    # max frequency in plot
eta = 0.01  # Lorentzian broadening
path='line' # wavevector path
nk = 64     # number of wavevectors per section of the path
orb = [[2,3]]
# orb = [[2,3],[10*N-4,10*N-3],[5*N+2,5*N+3]]
n_orb = len(orb) # number of plots ( = number of orbitals to plot)
offset = 1

w = pyqcm.frequency_array(wmax, eta)
nw = len(w)
nwt = nw//nproc
lims = [i*nwt for i in range(nproc)]
lims.append(nw)

k, tick_pos, tick_str = pyqcm.wavevector_path(nk, path)  # defines the array of wavevectors

model = ribbon(N)

# model.draw_operator('mu'); exit()

model.set_target_sectors(['R0:S0','R0:N2:S0'])
# model.set_parameters("""
# t = 1
# tp = -0.3
# U = 3.85
# mu = 1.58
# V1 = 0.4
# V2 = 0.5*V1
# V3 = 0.3*V1
# B1_1 = 0.3750518
# B2i_1 = 1.047165
# """)

model.set_parameters("""
t = 1
tp = -0.3
U = 3.85
mu = 1.1
V1 = 0.4
V2 = 0.5*V1
V3 = 0.3*V1
B1_1 = 0.4159433515
B2i_1 = 0.2148183113
""")



# import sys
# I = pyqcm.model_instance(model)
# np.set_printoptions(precision=4, linewidth=1024, threshold=sys.maxsize, suppress=True)
# # I.segment_dispersion_fat(orb=[3], color='b')
# print(I.periodized_Green_function(1.0+0.05j, np.array([0.2,0,0])).imag)
# exit()


# Function to be called in parallel
def compute_A(A_sh_name, A_down_sh_name, irange):
    I = pyqcm.model_instance(model)
    I.compute_spectral_function_shared(irange, A_sh_name, A_down_sh_name, w=wmax, eta=eta, path=path, nk=nk, orb=orb, verb=True)

# Here we start allocating the shared memory
if __name__ == "__main__":

    A = np.zeros((n_orb, len(w), len(k)))
    A_down = np.zeros((n_orb, len(w), len(k)))

    print(A.nbytes)

    A_shm = SharedMemory(create=True, size=A.nbytes)
    print(A_shm.buf)
    A_sh = np.ndarray(A.shape, dtype=A.dtype, buffer=A_shm.buf)
    A_sh[:] = A[:]  # Copy data into shared memory

    A_down_shm = SharedMemory(create=True, size=A_down.nbytes)
    A_down_sh = np.ndarray(A_down.shape, dtype=A_down.dtype, buffer=A_down_shm.buf)
    A_down_sh[:] = A_down[:]  # Copy data into shared memory

    args = [(A_shm.name, A_down_shm.name, (lims[t], lims[t+1])) for t in range(nproc)]
    print(args)

    t0 = time()

    target = []
    for p in range(nproc):
        target.append(Process(target=compute_A, args=args[p]))
    for p in target: p.start()
    for p in target: p.join()

    t1 = time()
    print('time required = ', t1-t0)

    # postprocessing (making the plot, etc)
    I = pyqcm.model_instance(model)
    for io in range(n_orb):
        if orb is None: title = 'all'
        else : title = 'orb = '+orb[io].__str__()
        filename = 'spectre_{:s}_N{:d}_normal.pdf'.format(orb[io].__str__(), N)
        filename = filename.replace(" ", "")
        data_file = 'spectre_{:s}_N{:d}.tsv'.format(orb[io].__str__(), N)
        I.plot_spectral_function(w, A_sh[io,:,:], A_down_sh[io,:,:], file = filename, path=path, nk=nk, offset=offset, title=title)
        k_str = I.wavevector_path_2_str(k)
        freq_info = "\nnfreq = {:d}, wmin={:g}, wmax={:g}".format(len(w), w[0], w[-1])
        np.savetxt(data_file, A_sh[io,:,:], delimiter='\t', fmt='%1.9g', header = k_str+freq_info)

    # do this at the end (free the shared memory space). no access to the array A_sh beyond this point
    A_shm.close()
    A_shm.unlink()
    A_down_shm.close()
    A_down_shm.unlink()


==> anc/fig_source/run_mdc.py <==
import pyqcm
import numpy as np

from model_twisted_cuprate import model

model.set_target_sectors(['R0:S0','R0:N2:S0'])

model.set_parameters("""
t = 1
tp = -0.3
U = 3.85
mu = 1.58
V1 = 0.4
V2 = 0.5*V1
V3 = 0.3*V1
B1_1 = 0.3750518
B2i_1 = 1.047165
""")

I = pyqcm.model_instance(model)

# select according to plot needed

# I.mdc(nk=500, eta=0.001, data_file="../data/mdc_twisted_U385_mu158_V1_04_nk500_eta001.tsv")
# I.spectral_function(w=0.2, eta=0.005, offset=4, path=((0.225,1,0),(1,0.225,0)), nk=128, data_file="../data/spectral_U385_mu_158_nk128", Nambu_redress=True)
I.Berry_curvature(nk=200, data_file="../data/berry_U385_mu158_nk200.tsv")


==> anc/fig_source/run_test.py <==
import pyqcm
import numpy as np

from model_twisted_cuprate import model

model.set_target_sectors(['R0:S0','R0:N2:S0'])

model.set_parameters("""
t = 1
tp = -0.3
U = 2 # 3.85
mu = 0.35  #1.58
V1 = 0.4
V2 = 0.5*V1
V3 = 0.3*V1
B1_1 = 0.3750518
B2i_1 = 1.047165
""")

# model.set_parameters("""
# t = 1
# tp = -0.3
# U = 0
# mu = 1.5
# V1 = 0.4
# V2 = 0.5*V1
# V3 = 0.3*V1
# B1 = 0.0
# B2i = 0.5
# """)

pyqcm.set_wavevector_grid(32,32,1)
pyqcm.discrete_integration_grid(*pyqcm.legendre_frequency_grid(1,10,5,10,5))

I = pyqcm.model_instance(model)
# I.averages(pr=True)
I.Berry_curvature(nk=200)


==> anc/fig_source/spectrum_2D_U385.py <==
import numpy as np
import matplotlib.pyplot as plt

params = {
    'text.usetex': True,   # Enable LaTeX text rendering
    'font.size': 10,       # Set default font size in points
    'axes.labelsize': 10,  # Set axis label font size
    'legend.fontsize': 10, # Set legend font size
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'text.latex.preamble': (
        r'\usepackage[charter, greekuppercase=italicized]{mathdesign}' # Use the lmodern font package
    )
}
plt.rcParams.update(params)
path = "../data/spectrum_U385_mu_158_nk128.tsv"
data = np.genfromtxt(path)

offset = 10
nk = data.shape[1]
w = np.linspace(-0.2,0.2,data.shape[0])

plt.gcf().set_size_inches(12/2.54, 8/2.54)

for i in range(nk):
    plt.plot(w, data[:,i]+i*offset, "-", color= 'b', linewidth = 0.5)
props = dict(boxstyle='round', facecolor='w', alpha=1)
plt.xlabel("$\omega$")
plt.ylabel("$(k_{x},k_{y})$", labelpad = -20)
plt.yticks([0,nk*offset], ['$(0.225\pi,\pi)$', '$(\pi ,0.225\pi)$'])
plt.axvline(0,0, color = 'r', linewidth = 0.5)
plt.title('$U = 3.85, n=1.05, C=-8$')
plt.xlim(w[0], w[-1])
plt.ylim(0)

plt.tight_layout(pad=0) 
plt.savefig('../fig/spectrum_2D_U385.pdf')
plt.show()

==> anc/fig_source/spectrum_edges.py <==
import numpy as np
import matplotlib.pyplot as plt

params = {
    'text.usetex': True,  # Enable LaTeX text rendering
    'font.size': 10,      # Set default font size in points
    'axes.labelsize': 10, # Set axis label font size
    'legend.fontsize': 10,# Set legend font size
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'text.latex.preamble': (
        r'\usepackage[charter, greekuppercase=italicized]{mathdesign}' # Use the lmodern font package
    )
}
plt.rcParams.update(params)


dataU = np.genfromtxt("../data/spectrum_ribbon_upper_U385_mu158_N40.tsv")
dataL = np.genfromtxt("../data/spectrum_ribbon_lower_U385_mu158_N40.tsv")

#Plot spectral function
offset = 0.5
nk = dataU.shape[1]
w = np.linspace(-1,1,dataU.shape[0])

fig, ax = plt.subplots(2,1,sharex=True)
fig.set_size_inches(12/2.54, 16/2.54)
fig.subplots_adjust(hspace=0)
for i in range(nk):
    ax[0].plot(w, dataU[:,i]+i*offset, "-", color= 'b', lw = 0.5)
for i in range(nk):
    ax[1].plot(w, dataL[:,i]+i*offset, "-", color= 'b', lw = 0.5)

# props = dict(boxstyle='round', facecolor='w', alpha=0.8)

ax[1].set_xlabel(r"$\omega$")
ax[0].set_ylabel("$k_{x}$")
ax[1].set_ylabel("$k_{x}$")
ax[0].set_yticks([0,nk*offset], [r'$-\pi$', r'$\pi$'])
ax[1].set_yticks([0,nk*offset], [r'$-\pi$', r'$\pi$'])
ax[1].set_xlim(-1,1)
ax[0].axvline(0, c='r', lw=0.5)
ax[1].axvline(0, c='r', lw=0.5)
ax[0].text(0.8, 0.95, 'upper edge', fontdict=None, verticalalignment='top', transform=ax[0].transAxes)
ax[1].text(0.8, 0.95, 'lower edge', fontdict=None, verticalalignment='top', transform=ax[1].transAxes)

# plt.title(r'$U = 3.85, \mu = 1.7$, upper edge')
plt.tight_layout() 
plt.savefig('../fig/spectrum_edges.pdf')
plt.show()

==> anc/fig_source/spectrum_edges_MFT.py <==
# File used to compute and plot the spectral function for a large system, such as a ribbon

import numpy as np
import pyqcm
import matplotlib.pyplot as plt
from model_twisted_ribbon import twisted_ribbon

params = {
    'text.usetex': True,   # Enable LaTeX text rendering
    'font.size': 10,       # Set default font size in points
    'axes.labelsize': 10,  # Set axis label font size
    'legend.fontsize': 10, # Set legend font size
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'text.latex.preamble': (
        r'\usepackage[charter, greekuppercase=italicized]{mathdesign}' # Use the lmodern font package
    )
}
plt.rcParams.update(params)

N=40
model = twisted_ribbon(N, sym=True)

# model.draw_operator('mu'); exit()
model.set_target_sectors(['R0:S0','R0:N2:S0'])
model.set_parameters("""
t = 1
tp = -0.3
U = 0
mu = -0.625
V1 = 0.4
V2 = 0.5*V1
V3 = 0.3*V1
D1 = 0
D2 = 0
B1 = 0.125
B2i = 0.125
""")


I = pyqcm.model_instance(model)

plt.gcf().set_size_inches(12/2.54, 8/2.54)

nk=128

# props = dict(boxstyle='round', facecolor='w', alpha=0.75)
Inferior_edge = I.segment_dispersion_fat([2,3], width=True, nk=nk, plt_ax = plt.gca(), data_file='MFT_edges_N40_mu_0625_B0125_nk128_lower', scale=0.1, color='b', alpha=0.5)
Superior_edge = I.segment_dispersion_fat([10*N-4,10*N-3], width=True, nk=nk, plt_ax = plt.gca(), data_file='MFT_edges_N40_mu_0625_B0125_nk128_upper', scale=0.1, color='r', alpha=0.5)
plt.ylabel(r"$\epsilon(k)$")
plt.xlabel("$k$")
plt.ylim(-0.35, 0.35)
plt.title(r'Mean field : $B_{1} = B_{2i} = 0.125,~\mu = -0.625$')
plt.tight_layout(pad=0)  # otherwise the right y-label is slightly clipped
plt.savefig('../fig/spectrum_edges_MFT.pdf')
plt.show()


==> anc/fig_source/spectrum_edges_mu11.py <==
import numpy as np
import matplotlib.pyplot as plt

params = {
    'text.usetex': True,  # Enable LaTeX text rendering
    'font.size': 10,      # Set default font size in points
    'axes.labelsize': 10, # Set axis label font size
    'legend.fontsize': 10,# Set legend font size
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'text.latex.preamble': (
        r'\usepackage[charter, greekuppercase=italicized]{mathdesign}' # Use the lmodern font package
    )
}
plt.rcParams.update(params)


dataU = np.genfromtxt("../data/spectrum_ribbon_lower_U385_mu11_N40.tsv")

#Plot spectral function
offset = 0.5
nk = dataU.shape[1]
w = np.linspace(-1,1,dataU.shape[0])

fig = plt.gcf()
fig.set_size_inches(12/2.54, 8/2.54)
fig.subplots_adjust(hspace=0)
for i in range(nk):
    plt.plot(w, dataU[:,i]+i*offset, "-", color= 'b', lw = 0.5)

props = dict(boxstyle='round', facecolor='w', alpha=0.8)
ax = plt.gca()

ax.set_xlabel(r"$\omega$")
ax.set_ylabel("$k_{x}$")
ax.set_yticks([0,nk*offset], [r'$-\pi$', r'$\pi$'])
ax.set_xlim(-1,1)
ax.axvline(0, c='r', lw=0.5)
# ax.text(0.05, 0.95, 'lower edge', fontdict=None, verticalalignment='top', bbox=props, transform=ax.transAxes)
plt.title(r'$U = 3.85, \mu = 1.1$, lower edge')
plt.tight_layout() 
plt.savefig('../fig/spectrum_edges_mu11.pdf')
plt.show()
